Crustal magnetic fields do not lead to large magnetic-field amplifications in binary neutron-star mergers

The amplification of magnetic fields plays an important role in explaining numerous astrophysical phenomena associated with binary neutron-star mergers, such as mass ejection and the powering of short gamma-ray bursts. Magnetic fields in isolated neutron stars are often assumed to be confined to a small region near the stellar surface, while they are normally taken to fill the whole stars in the numerical modelling. By performing high-resolution, global, and high-order general-relativistic magnetohydrodynamic simulations we investigate the impact of a purely crustal magnetic field and contrast it with the standard configuration consisting of a dipolar magnetic field with the same magnetic energy but filling the whole star. While the crust-configurations are very effective in generating strong magnetic fields during the Kelvin-Helmholtz-instability stage, they fail to achieve the same level of magnetic-field amplification of the full-star configurations. This is due to the lack of magnetized material in the neutron-star interiors to be used for further turbulent amplification and to the surface losses of highly magnetized matter in the crust-configurations. Hence, the final magnetic energies in the two configurations differ by more than one order of magnitude. We briefly discuss the impact of these results on astrophysical observables and how they can be employed to deduce the magnetic topology in merging binaries.

==> anc/fig_1/fig_1_left.py <==
#!/usr/bin/python

import numpy as np
from matplotlib import pyplot as plt

from matplotlib.ticker import AutoMinorLocator, MultipleLocator, FuncFormatter
#from matplotlib.ticker import MultipleLocator

from scipy.interpolate import interp1d as interp

# ---------------------------------

high_full = np.loadtxt("./high_res_full_vol_int.txt")
high_crust = np.loadtxt("./high_res_crust_vol_int.txt")
med_full = np.loadtxt("./med_res_full_vol_int.txt")
med_crust = np.loadtxt("./med_res_crust_vol_int.txt")

TIME = 0
TOR  = 1
POL  = 2

VOL = (4./3.)*np.pi*pow(1100000./147666.96910334393,3.)
ERG_TO_G2 = pow(1.e+15,2.)/pow(4.2447e-5,2.)/1.7871477102628e+54/VOL

# ---------------------------------

plt.rcParams.update({
    "text.usetex": True,
})

#fontsize=40
legend_font = 26
#plt.rcParams['font.size'] = str(fontsize)

left  = 0.2    # the left side of the subplots of the figure
right = 0.99    # the right side of the subplots of the figure
bottom = 0.17   # the bottom of the subplots of the figure
top = 0.99      # the top of the subplots of the figure
wspace = 0.2    # the amount of width reserved for blank space between subplots
hspace = 0.0    # the amount of height reserved for white space between subplots

fig,ax = plt.subplots(nrows=1,ncols=1,figsize=(9,9))

plt.subplots_adjust(left=left, bottom=bottom, right=right, top=top, wspace=wspace, hspace=hspace)

ax2 = ax.twinx()

print(high_full[524,TIME])
winding = 524

model = np.poly1d(np.polyfit(high_full[winding:,TIME],
                             high_full[winding:,TOR]+high_full[winding:,POL], 2))

ax.plot(high_full[:,TIME],
        (high_full[:,TOR]+high_full[:,POL]),
        color="blue",
        linestyle="solid",
        label="$\\mathrm{full~(HR)}$",
        linewidth=4)

ax.plot(high_full[winding:,TIME],
        model(high_full[winding:,TIME])/1.19,
        color="black",
        linestyle="dotted",
        linewidth=2)

ax.plot(high_crust[:,TIME],
        (high_crust[:,TOR]+high_crust[:,POL]),
        color="red",
        linestyle="solid",
        label="$\\mathrm{crust~(HR)}$",
        linewidth=4)

ax.plot(med_full[:,TIME],
        (med_full[:,TOR]+med_full[:,POL]),
        color="blue",
        linestyle="dashed",
        label="$\\mathrm{full~(LR)}$",
        linewidth=2)

ax.plot(med_crust[:,TIME],
        (med_crust[:,TOR]+med_crust[:,POL]),
        color="red",
        linestyle="dashed",
        label="$\\mathrm{crust~(LR)}$",
        linewidth=2)

ax.xaxis.set_major_locator(MultipleLocator(5.000))
ax.xaxis.set_minor_locator(AutoMinorLocator(5))
ax.yaxis.set_major_locator(MultipleLocator(1.000))
ax.yaxis.set_minor_locator(AutoMinorLocator(4))

ax.tick_params(which='major', width=1.0, labelsize=legend_font, direction='in', top=True, right=False)
ax.tick_params(which='major', length=10, labelsize=legend_font, direction='in', top=True, right=False)
ax.tick_params(which='minor', width=1.0, direction='in', top=True, right=False)
ax.tick_params(which='minor', length=5,  direction='in', top=True, right=False)

ax2.tick_params(which='major', width=1.0, labelsize=legend_font, direction='in')
ax2.tick_params(which='major', length=10, labelsize=legend_font, direction='in')
ax2.tick_params(which='minor', width=1.0, direction='in')
ax2.tick_params(which='minor', length=5,  direction='in')

ax.set_xlim(-0.6,17.0)
ax.set_yscale('log')
ax.set_ylim(2e+44,3e+47)
ax.set_ylabel("$E_B \\ [\\mathrm{erg}]$",fontsize=legend_font)
ax.set_xlabel("$t - t_{\\mathrm{mer}} \\ [\\mathrm{ms}]$",fontsize=legend_font)

ax2.set_ylim(np.sqrt(2e+44*ERG_TO_G2),np.sqrt(3e+47*ERG_TO_G2))
ax2.set_yscale('log')
ax2.set_ylabel("$\\sqrt{E_B/V} \\ [\\mathrm{G}]$",fontsize=legend_font)

ax.legend( prop={'size': legend_font}, frameon=True, framealpha=0.75, edgecolor='white')

ax.text(0.27,1.7e+47,"$\\mathrm{KHI}$",fontsize=legend_font-3)
ax.text(2.82,1.7e+47/pow(1.25,0),"$\\mathrm{d}$",fontsize=legend_font-3)
ax.text(2.82,1.7e+47/pow(1.25,1),"$\\mathrm{e}$",fontsize=legend_font-3)
ax.text(2.82,1.7e+47/pow(1.25,2),"$\\mathrm{c}$",fontsize=legend_font-3)
ax.text(2.82,1.7e+47/pow(1.25,3),"$\\mathrm{a}$",fontsize=legend_font-3)
ax.text(2.82,1.7e+47/pow(1.25,4),"$\\mathrm{y}$",fontsize=legend_font-3)
ax.text(3.7+0.15,1.7e+47,"$\\mathrm{turbulent}$",fontsize=legend_font-3)
ax.text(3.7+0.15,1.2e+47,"$\\mathrm{amplific.}$",fontsize=legend_font-3)
ax.text(9.5,1.7e+47,"$\\mathrm{winding}$",fontsize=legend_font-3)

ax.text(15.,9.9e+46,"$\\propto t^2$",fontsize=legend_font-3)

# Shading stage 1 full HR

xlow = -.6
xhigh = 2.6
xnum = 100
ylow = pow(10.,(np.log10(3e+47)+np.log10(2e+44))/2.-0.5)
yhigh = 1e+48
ynum = 100
Z = np.arange(0.,xnum * ynum,1.).reshape(xnum, ynum)
x = np.arange(xlow,xhigh,(xhigh-xlow)/(xnum + 1))
y = np.arange(ylow,yhigh,(yhigh-ylow)/(ynum + 1))

for i in range(0,xnum):
    for j in range(0,ynum):
        Z[i,j] = 0.24*7./6.

ax.pcolormesh(x, y, Z, vmin=0.0, vmax=1.0, cmap="Blues", shading="auto", rasterized=True)

# Shading stage 2 full HR

xlow = 2.46
xhigh = 3.7
xnum = 100
ylow = pow(10.,(np.log10(3e+47)+np.log10(2e+44))/2.-0.5)
yhigh = 1e+48
ynum = 100
Z = np.arange(0.,xnum * ynum,1.).reshape(xnum, ynum)
x = np.arange(xlow,xhigh,(xhigh-xlow)/(xnum + 1))
y = np.arange(ylow,yhigh,(yhigh-ylow)/(ynum + 1))

for i in range(0,xnum):
    for j in range(0,ynum):
        Z[i,j] = 0.17*7./6.

ax.pcolormesh(x, y, Z, vmin=0.0, vmax=1.0, cmap="Blues", shading="auto", rasterized=True)

# Shading stage 3 full HR

xlow = 3.48
xhigh = 7.5
xnum = 100
ylow = pow(10.,(np.log10(3e+47)+np.log10(2e+44))/2.-0.5)
yhigh = 1e+48
ynum = 100
Z = np.arange(0.,xnum * ynum,1.).reshape(xnum, ynum)
x = np.arange(xlow,xhigh,(xhigh-xlow)/(xnum + 1))
y = np.arange(ylow,yhigh,(yhigh-ylow)/(ynum + 1))

for i in range(0,xnum):
    for j in range(0,ynum):
        Z[i,j] = 0.1*7./6.

ax.pcolormesh(x, y, Z, vmin=0.0, vmax=1.0, cmap="Blues", shading="auto", rasterized=True)

# Shading stage 4 full HR

xlow =7.13
xhigh = 17.5
xnum = 100
ylow = pow(10.,(np.log10(3e+47)+np.log10(2e+44))/2.-0.5)
yhigh = 1e+48
ynum = 100
Z = np.arange(0.,xnum * ynum,1.).reshape(xnum, ynum)
x = np.arange(xlow,xhigh,(xhigh-xlow)/(xnum + 1))
y = np.arange(ylow,yhigh,(yhigh-ylow)/(ynum + 1))

for i in range(0,xnum):
    for j in range(0,ynum):
        Z[i,j] = 0.03*7./6.

ax.pcolormesh(x, y, Z, vmin=0.0, vmax=1.0, cmap="Blues", shading="auto", rasterized=True)

# Shading stage 1 crust HR

xlow = -.6
xhigh = 1.0
xnum = 100
ylow = 1e+44
yhigh = pow(10.,(np.log10(3e+47)+np.log10(2e+44))/2.)
ynum = 100
Z = np.arange(0.,xnum * ynum,1.).reshape(xnum, ynum)
x = np.arange(xlow,xhigh,(xhigh-xlow)/(xnum + 1))
y = np.arange(ylow,yhigh,(yhigh-ylow)/(ynum + 1))

for i in range(0,xnum):
    for j in range(0,ynum):
        Z[i,j] = 0.24*7./6.

ax.pcolormesh(x, y, Z, vmin=0.0, vmax=1.0, cmap="Reds", shading="auto", rasterized=True)

# Shading stage 2 crust HR

xlow = 0.9
xhigh = 3.8
xnum = 100
ylow = 1e+44
yhigh = pow(10.,(np.log10(3e+47)+np.log10(2e+44))/2.)
ynum = 100
Z = np.arange(0.,xnum * ynum,1.).reshape(xnum, ynum)
x = np.arange(xlow,xhigh,(xhigh-xlow)/(xnum + 1))
y = np.arange(ylow,yhigh,(yhigh-ylow)/(ynum + 1))

for i in range(0,xnum):
    for j in range(0,ynum):
        Z[i,j] = 0.17*7./6.

ax.pcolormesh(x, y, Z, vmin=0.0, vmax=1.0, cmap="Reds", shading="auto", rasterized=True)


# Shading stage 3 crust HR

xlow = 3.59
xhigh = 5.5
xnum = 100
ylow = 1e+44
yhigh = pow(10.,(np.log10(3e+47)+np.log10(2e+44))/2.)
ynum = 100
Z = np.arange(0.,xnum * ynum,1.).reshape(xnum, ynum)
x = np.arange(xlow,xhigh,(xhigh-xlow)/(xnum + 1))
y = np.arange(ylow,yhigh,(yhigh-ylow)/(ynum + 1))

for i in range(0,xnum):
    for j in range(0,ynum):
        Z[i,j] = 0.1*7./6.

ax.pcolormesh(x, y, Z, vmin=0.0, vmax=1.0, cmap="Reds", shading="auto", rasterized=True)

# Shading stage 4 crust HR

xlow = 5.09
xhigh = 17.5
xnum = 100
ylow = 1e+44
yhigh = pow(10.,(np.log10(3e+47)+np.log10(2e+44))/2.)
ynum = 100
Z = np.arange(0.,xnum * ynum,1.).reshape(xnum, ynum)
x = np.arange(xlow,xhigh,(xhigh-xlow)/(xnum + 1))
y = np.arange(ylow,yhigh,(yhigh-ylow)/(ynum + 1))

for i in range(0,xnum):
    for j in range(0,ynum):
        Z[i,j] = 0.03*7./6.

ax.pcolormesh(x, y, Z, vmin=0.0, vmax=1.0, cmap="Reds", shading="auto", rasterized=True)

#ax.set_rasterized(True)

#plt.savefig("./total_magnetic_energy_new.pdf",bbox_inches="tight",dpi=1000)
plt.savefig("./total_magnetic_energy_new.pdf",bbox_inches="tight")


==> anc/fig_1/fig_1_right.py <==
#!/usr/bin/python

import numpy as np
from matplotlib import pyplot as plt

from matplotlib.ticker import AutoMinorLocator, MultipleLocator, FuncFormatter

from scipy.interpolate import interp1d as interp
from scipy import interpolate

# ---------------------------------

high_full = np.loadtxt("./high_res_full_vol_int.txt")
high_crust = np.loadtxt("./high_res_crust_vol_int.txt")
med_full = np.loadtxt("./med_res_full_vol_int.txt")
med_crust = np.loadtxt("./med_res_crust_vol_int.txt")

TIME = 0
TOR  = 1
POL  = 2

#VOL = (4./3.)*np.pi*pow(1100000./147666.96910334393,3.)
#ERG_TO_G2 = pow(1.e+15,2.)/pow(4.2447e-5,2.)/1.7871477102628e+54/VOL

# ---------------------------------

# central finite-differences
# assumes equidistant input

def derivative(x_arr,y_arr):
    assert len(x_arr)==len(y_arr),"Array lengths are not equal."
    nn = len(x_arr)
    der_arr = np.empty([nn])
    for i in range(0,nn):
        if(i==0):
            der_arr[i] = (y_arr[1]-y_arr[0])/(x_arr[1]-x_arr[0])
        elif(i==1):
            der_arr[i] = 0.5*(y_arr[i+1]-y_arr[i-1])/(x_arr[i]-x_arr[i-1])
        elif(i==nn-1):
            der_arr[i] = (y_arr[nn-1]-y_arr[nn-2])/(x_arr[nn-1]-x_arr[nn-2])
        elif(i==nn-2):
            der_arr[i] = 0.5*(y_arr[i+1]-y_arr[i-1])/(x_arr[i]-x_arr[i-1])
        else:
            der_arr[i] = 0.5*(y_arr[i+1]-y_arr[i-1])/(x_arr[i]-x_arr[i-1])
            #der_arr[i] = ( (1./12.)*y_arr[i-2]+(-2./3.)*y_arr[i-1]+(2./3.)*y_arr[i+1]+(-1./12.)*y_arr[i+2] )/(x_arr[i]-x_arr[i-1])
    return der_arr

# ---------------------------------

# interpolate time derivative of E_B

start_ind_high     = 370
start_ind_med      = 370
start_ind_med_c    = 330

xnew = np.arange(-1.,2.5,0.001)

derr = 0
smoo = 0.4
        
high_full_rep = interpolate.splrep(high_full[start_ind_high:,TIME],
				   derivative(high_full[start_ind_high:,TIME],high_full[start_ind_high:,TOR]+high_full[start_ind_high:,POL])/
                                   (high_full[start_ind_high:,TOR]+high_full[start_ind_high:,POL]),
                                   s=smoo)
high_full_intp  = interpolate.splev(xnew,high_full_rep, der=derr)

        
high_crust_rep = interpolate.splrep(high_crust[start_ind_high:,TIME],
				   derivative(high_crust[start_ind_high:,TIME],high_crust[start_ind_high:,TOR]+high_crust[start_ind_high:,POL])/
                                   (high_crust[start_ind_high:,TOR]+high_crust[start_ind_high:,POL]),
                                   s=smoo)
high_crust_intp  = interpolate.splev(xnew,high_crust_rep, der=derr)

        
med_full_rep = interpolate.splrep(med_full[start_ind_med:,TIME],
				   derivative(med_full[start_ind_med:,TIME],med_full[start_ind_med:,TOR]+med_full[start_ind_med:,POL])/
                                   (med_full[start_ind_med:,TOR]+med_full[start_ind_med:,POL]),
                                   s=smoo)
med_full_intp  = interpolate.splev(xnew,med_full_rep, der=derr)


        
med_crust_rep = interpolate.splrep(med_crust[start_ind_med_c:,TIME],
				   derivative(med_crust[start_ind_med_c:,TIME],med_crust[start_ind_med_c:,TOR]+med_crust[start_ind_med_c:,POL])/
                                   (med_crust[start_ind_med_c:,TOR]+med_crust[start_ind_med_c:,POL]),
                                   s=smoo)
med_crust_intp  = interpolate.splev(xnew,med_crust_rep, der=derr)

# ---------------------------------

plt.rcParams.update({
    "text.usetex": True,
})

#fontsize=37.5
legend_font = 26
#plt.rcParams['font.size'] = str(fontsize)

left  = 0.2    # the left side of the subplots of the figure
right = 0.99    # the right side of the subplots of the figure
bottom = 0.17   # the bottom of the subplots of the figure
top = 0.97      # the top of the subplots of the figure
wspace = 0.0    # the amount of width reserved for blank space between subplots
hspace = 0.0    # the amount of height reserved for white space between subplots

fig,ax = plt.subplots(nrows=2,ncols=2,figsize=(9,9),sharex="col",sharey="row")

plt.subplots_adjust(left=left, bottom=bottom, right=right, top=top, wspace=wspace, hspace=hspace)

# Upper row/ Energies

ax[0,0].plot(high_full[:,TIME],
        (high_full[:,TOR]+high_full[:,POL]),
        color="blue",
        linestyle="solid",
        label="$\\mathrm{full~(HR)}$",
        linewidth=4)

ax[0,1].plot(high_crust[:,TIME],
        (high_crust[:,TOR]+high_crust[:,POL]),
        color="red",
        linestyle="solid",
        label="$\\mathrm{crust~(HR)}$",
        linewidth=4)

ax[0,0].plot(med_full[:,TIME],
        (med_full[:,TOR]+med_full[:,POL]),
        color="blue",
        linestyle="dashed",
        label="$\\mathrm{full~(LR)}$",
        linewidth=2)

ax[0,1].plot(med_crust[:,TIME],
        (med_crust[:,TOR]+med_crust[:,POL]),
        color="red",
        linestyle="dashed",
        label="$\\mathrm{crust~(LR)}$",
        linewidth=2)

# Lower row/ Growth rates


ax[1,0].plot(xnew,high_full_intp,color="blue",linestyle="solid",linewidth=4)
ax[1,0].plot(xnew,med_full_intp,color="blue",linestyle="dashed",linewidth=2)
ax[1,1].plot(xnew,high_crust_intp,color="red",linestyle="solid",linewidth=4)
ax[1,1].plot(xnew,med_crust_intp,color="red",linestyle="dashed",
             linewidth=2)

for elem in ax:
	for axx in elem:
		axx.xaxis.set_major_locator(MultipleLocator(1.0))
		axx.xaxis.set_minor_locator(AutoMinorLocator(5))
		axx.yaxis.set_major_locator(MultipleLocator(2.0))
		axx.yaxis.set_minor_locator(AutoMinorLocator(5))

		axx.tick_params(which='major', width=1.0, labelsize=legend_font, direction='in', top=True, right=True)
		axx.tick_params(which='major', length=10, labelsize=legend_font, direction='in', top=True, right=True)
		axx.tick_params(which='minor', width=1.0, direction='in', top=True, right=True)
		axx.tick_params(which='minor', length=5,  direction='in', top=True, right=True)

ax[1,0].set_xlim(-.6,2.1)
ax[1,1].set_xlim(-.6,2.1)

ax[1,0].axhline(y=0.0,xmin=-0.8,xmax=2.03,color="black",linewidth=0.8)
ax[1,1].axhline(y=0.0,xmin=-0.8,xmax=2.03,color="black",linewidth=0.8)

ax[0,0].set_ylim(2e+44,1.5e+46)

ax[0,0].set_yscale('log')
ax[0,0].set_ylabel("$E_B \\ [\\mathrm{erg}]$",fontsize=legend_font)

ax[1,0].set_ylabel("$\\dot{E_B}/E_B \\ [\\mathrm{ms}^{-1}]$",fontsize=legend_font)

ax[1,0].set_ylim(-1.1,4.)

ax[1,0].set_xlabel("$t - t_{\\mathrm{mer}} \\ [\\mathrm{ms}]$",fontsize=legend_font)
ax[1,1].set_xlabel("$t - t_{\\mathrm{mer}} \\ [\\mathrm{ms}]$",fontsize=legend_font)

# Shading stage 1 full HR

xlow = -.6
xhigh = 2.6
xnum = 100
ylow = -10. #pow(10.,(np.log10(3e+47)+np.log10(2e+44))/2.-0.5)
yhigh = 1.55e+46
ynum = 100
Z = np.arange(0.,xnum * ynum,1.).reshape(xnum, ynum)
x = np.arange(xlow,xhigh,(xhigh-xlow)/(xnum + 1))
y = np.arange(ylow,yhigh,(yhigh-ylow)/(ynum + 1))

for i in range(0,xnum):
    for j in range(0,ynum):
        Z[i,j] = 0.24*7./6.

ax[0,0].pcolormesh(x, y, Z, vmin=0.0, vmax=1.0, cmap="Blues", shading="auto",rasterized=True)
ax[1,0].pcolormesh(x, y, Z, vmin=0.0, vmax=1.0, cmap="Blues", shading="auto",rasterized=True)

# Shading stage 2 full HR

xlow = 2.46
xhigh = 3.7
xnum = 100
ylow = -10. #pow(10.,(np.log10(3e+47)+np.log10(2e+44))/2.-0.5)
yhigh = 1.55e+46
ynum = 100
Z = np.arange(0.,xnum * ynum,1.).reshape(xnum, ynum)
x = np.arange(xlow,xhigh,(xhigh-xlow)/(xnum + 1))
y = np.arange(ylow,yhigh,(yhigh-ylow)/(ynum + 1))

for i in range(0,xnum):
    for j in range(0,ynum):
        Z[i,j] = 0.17*7./6.

ax[0,0].pcolormesh(x, y, Z, vmin=0.0, vmax=1.0, cmap="Blues", shading="auto",rasterized=True)
ax[1,0].pcolormesh(x, y, Z, vmin=0.0, vmax=1.0, cmap="Blues", shading="auto",rasterized=True)

# Shading stage 1 crust HR

xlow = -.6
xhigh = 1.0
xnum = 100
ylow = -10. #1e+44
yhigh = 1.55e+46 #pow(10.,(np.log10(3e+47)+np.log10(2e+44))/2.)
ynum = 100
Z = np.arange(0.,xnum * ynum,1.).reshape(xnum, ynum)
x = np.arange(xlow,xhigh,(xhigh-xlow)/(xnum + 1))
y = np.arange(ylow,yhigh,(yhigh-ylow)/(ynum + 1))

for i in range(0,xnum):
    for j in range(0,ynum):
        Z[i,j] = 0.24*7./6.

ax[0,1].pcolormesh(x, y, Z, vmin=0.0, vmax=1.0, cmap="Reds", shading="auto",rasterized=True)
ax[1,1].pcolormesh(x, y, Z, vmin=0.0, vmax=1.0, cmap="Reds", shading="auto",rasterized=True)

# Shading stage 2 crust HR

xlow = 0.9
xhigh = 3.6
xnum = 100
ylow = -10. #1e+44
yhigh = 1.55e+46 #pow(10.,(np.log10(3e+47)+np.log10(2e+44))/2.)
ynum = 100
Z = np.arange(0.,xnum * ynum,1.).reshape(xnum, ynum)
x = np.arange(xlow,xhigh,(xhigh-xlow)/(xnum + 1))
y = np.arange(ylow,yhigh,(yhigh-ylow)/(ynum + 1))

for i in range(0,xnum):
    for j in range(0,ynum):
        Z[i,j] = 0.17*7./6.

ax[0,1].pcolormesh(x, y, Z, vmin=0.0, vmax=1.0, cmap="Reds", shading="auto",rasterized=True)
ax[1,1].pcolormesh(x, y, Z, vmin=0.0, vmax=1.0, cmap="Reds", shading="auto",rasterized=True)

#ax[0,0].set_rasterized(True)
#ax[1,0].set_rasterized(True)
#ax[0,1].set_rasterized(True)
#ax[1,1].set_rasterized(True)

#plt.savefig("./energy_and_power_new.pdf",bbox_inches="tight",dpi=500)
plt.savefig("./energy_and_power_new.pdf",bbox_inches="tight")


==> anc/fig_1/high_res_crust_vol_int.txt <==
-2.102352663831552348e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.096979238940471291e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.091605814049389878e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.086232389158308820e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.080858964267227407e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.075485539376146704e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.070112109559425306e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.064738684668344604e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.059365259777263546e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.053991834886182133e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.048618414920740705e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.043244985104020017e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.037871555287298975e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.032498125470577932e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.027124695653856534e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.021751265837135492e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.016377836020414449e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.011004455460092544e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.005631025643371501e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.000257595826650459e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.994884166009929416e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.989510736193208373e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.984137306376487331e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.978763876559766288e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.973390446743045246e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.968017016926324203e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.962643587109603160e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.957270157292882118e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.951896776732560213e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.946523346915839170e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.941149917099118127e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.935776487282397085e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.930403057465676042e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.925029627648955000e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.919656197832233957e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.914282768015512914e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.908909338198791872e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.903535908382070829e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.898162478565349787e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.892789098005027881e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.887415668188306483e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.882042238371585441e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.876668808554864754e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.871295378738143356e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.865921948921422313e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.860548519104701626e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.855175089287980228e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.849801659471259541e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.844428229654538498e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.839054799837817100e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.833681419277495195e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.828307989460774152e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.822934559644053110e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.817561129827332067e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.812187700010611024e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.806814270193889982e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.801440840377168939e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.796067410560447897e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.790693980743726854e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.785320550927005812e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.779947121110284769e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.774573740549962864e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.769200310733241466e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.763826880916520778e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.758453451099799736e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.753080021283078693e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.747706591466357651e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.742333161649636608e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.736959731832915566e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.731586302016194523e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.726212872199473480e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.720839442382752438e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.715466061822430532e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.710092632005709135e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.704719202188988092e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.699345772372267405e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.693972342555546007e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.688598912738824964e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.683225482922104277e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.677852053105382879e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.672478623288661836e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.667105193471941149e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.661731763655219751e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.656358383094897846e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.650984953278176803e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.645611523461455761e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.640238093644734718e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.634864663828013676e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.629491234011292633e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.624117804194571590e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.618744374377850548e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.613370944561129505e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.607997711770004301e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.602624331209682040e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.597250458085370717e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.591877077525048456e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.586503696964726373e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.581130316404404468e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.575756935844082385e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.570383555283760124e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.565010174723438041e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.559636794163115781e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.554263413602793875e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.548890033042471792e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.543516652482149709e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.538142779357838208e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.532769398797516125e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.527396018237193864e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.522022637676871959e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.516649257116549876e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.511275876556227615e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.505902495995905532e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.500529115435583449e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.495155734875261544e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.489782354314939283e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.484408973754617200e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.479035100630305699e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.473661720069983616e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.468288339509661533e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.462914958949339450e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.457541578389017367e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.452168197828695284e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.446794817268373023e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.441421436708050940e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.436048056147729035e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.430674675587406774e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.425301295027084691e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.419927421902773368e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.414554041342451107e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.409180660782129024e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.403807280221807119e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.398433899661484858e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.393060519101162775e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.387687138540840692e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.382313757980518432e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.376940377420196526e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.371566996859874443e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.366193616299552183e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.360819743175240859e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.355446362614918598e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.350072982054596515e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.344699601494274610e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.339326220933952527e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.333952840373630266e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.328579459813308183e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.323206079252985923e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.317832698692664017e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.312459318132341934e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.307085937572019851e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.301712064447708350e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.296338683887386267e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.290965303327064007e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.285591922766742101e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.280218542206420018e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.274845161646097758e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.269471781085775675e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.264098400525453592e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.258725019965131686e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.253351639404809426e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.247978258844487343e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.242604385720175841e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.237231005159853758e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.231857624599531675e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.226484244039209592e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.221110863478887509e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.215737482918565426e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.210364102358243166e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.204990721797921083e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.199617341237599177e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.194243960677276917e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.188870580116954834e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.183496706992643510e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.178123326432321250e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.172749945871999167e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.167376565311677261e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.162003184751355001e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.156629804191032918e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.151256423630710835e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.145883043070388574e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.140509662510066669e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.135136281949744586e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.129762901389422325e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.124389028265111001e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.119015647704788741e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.113642267144466658e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.108268886584144752e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.102895506023822669e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.097522125463500409e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.092148744903178326e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.086775364342856065e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.081401983782534160e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.076028603222212077e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.070655222661889994e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.065281349537578492e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.059907968977256409e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.054534588416934149e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.049161207856612243e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.043787827296290160e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.038414446735967900e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.033041066175645817e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.027667685615323734e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.022294305055001828e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.016920924494679568e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.011547543934357485e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.006173670810045984e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.000800290249723901e+01 0.000000000000000000e+00 0.000000000000000000e+00
-9.954269096894018176e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.900535291290797346e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.846801485687576516e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.793067680084355686e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.739333874481133080e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.685600068877912250e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.631866263274693196e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.578132457671470590e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.524398652068249760e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.470659920825136524e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.416926115221913918e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.363192309618693088e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.309458504015474034e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.255724698412251428e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.201990892809030598e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.148257087205809768e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.094523281602587161e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.040789475999368108e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.987055670396147278e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.933321864792924671e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.879583133549811436e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.825849327946588829e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.772115522343367999e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.718381716740148946e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.664647911136928116e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.610914105533705509e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.557180299930484679e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.503446494327262073e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.449712688724043019e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.395978883120822189e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.342245077517601359e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.288506346274486347e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.234772540671265517e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.181038735068042911e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.127304929464823857e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.073571123861603027e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.019837318258380421e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.966103512655159591e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.912369707051937873e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.858635901448718819e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.804902095845497101e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.751168290242276271e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.697429558999162147e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.643695753395940429e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.589961947792718711e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.536228142189499657e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.482494336586277939e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.428760530983056221e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.375026725379835391e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.321292919776613672e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.267559114173394619e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.213825308570172901e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.160091502966951182e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.106352771723837058e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.052618966120615340e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.998885160517394510e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.945151354914174568e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.891417549310953738e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.837683743707732020e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.783949938104510302e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.730216132501288584e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.676482326898069530e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.622748521294848700e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.569014715691626982e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.515275984448512858e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.461542178845291140e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.407808373242069422e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.354074567638850368e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.300340762035628650e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.246606956432406932e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.192873150829186102e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.139139345225964384e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.085405539622745330e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.031671734019523612e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.977937928416301894e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.924199197173187770e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.870465391569966052e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.816731585966745222e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.762997780363525280e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.709263974760304450e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.655530169157082732e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.601796363553861013e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.548062557950639295e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.494328752347420242e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.440594946744199412e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.386861141140977693e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.333122409897863569e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.279388604294641851e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.225654798691420133e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.171920993088201080e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.118187187484979361e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.064453381881757643e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.010719576278536813e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.956985770675315095e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.903251965072096041e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849518159468874323e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.795784353865652605e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.742045622622538481e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.688311817019316763e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.634578011416095933e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.580844205812875991e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.527110400209655161e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.473376594606433443e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.419642789003211725e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.365908983399990007e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.312175177796770953e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.258441372193550123e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.204707566590328405e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150968835347214281e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.097235029743992563e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.043501224140770844e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.989767418537551791e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.936033612934330073e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.882299807331108799e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.828566001727887080e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.774832196124665806e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.721098390521446753e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.667364584918225034e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.613630779315003760e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.559892048071889192e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.506158242468667918e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.452424436865446200e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.398690631262227146e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.344956825659005428e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.291223020055784154e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.237489214452562436e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.183755408849341162e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.130021603246122108e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.076287797642900390e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.022553992039679116e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.968815260796564548e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.915081455193343274e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.861347649590121556e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.807613843986902502e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.753880038383680784e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.700146232780459510e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.646412427177237792e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.592678621574016518e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.538944815970797464e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.485211010367575746e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.431477204764354472e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.377738473521239904e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.324004667918018630e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.270270862314796911e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.216537056711577858e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.162803251108356140e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.109069445505134865e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.055335639901913147e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.001601834298691873e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.947868028695472598e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.894134223092251101e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.840400417489029605e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.786661686245915481e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.732927880642693985e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.679194075039472489e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.625460269436253213e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.571726463833031717e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.517992658229810221e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.464258852626588725e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.410525047023367229e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.356791241420147953e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.303057435816926457e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.249323630213704961e+00 6.619496268226942256e+42 3.102717189492542015e+44
-1.195584898970590837e+00 5.101330901007519283e+42 2.919890795400266066e+44
-1.141851093367369341e+00 6.148514428538215015e+42 2.896709660252054550e+44
-1.088117287764147845e+00 7.993548864743817609e+42 2.868732445982394878e+44
-1.034383482160928569e+00 1.042697954036642761e+43 2.835252204060119023e+44
-9.806496765577070729e-01 1.324287003447723552e+43 2.803648037605075793e+44
-9.269158709544855768e-01 1.626960046622601018e+43 2.768273784403780680e+44
-8.731820653512640806e-01 1.934212051322205774e+43 2.725378662735163310e+44
-8.194482597480425845e-01 2.217103028838008266e+43 2.676078274513972440e+44
-7.657144541448233088e-01 2.443744525784668652e+43 2.621408194035468179e+44
-7.119806485415995922e-01 2.585041370599206482e+43 2.557616960759192184e+44
-6.582468429383803166e-01 2.629379379388700392e+43 2.494130754621350004e+44
-6.045081116952660816e-01 2.576177924124654619e+43 2.431233280906389233e+44
-5.507743060920469169e-01 2.438971850509534880e+43 2.376835763081404683e+44
-4.970405004888231448e-01 2.288993653890178271e+43 2.368297726369090687e+44
-4.433066948856038691e-01 2.324150046730133795e+43 2.502519576232885448e+44
-3.895728892823801526e-01 2.767845046896085455e+43 2.925295234720377725e+44
-3.358390836791609324e-01 4.175271658363645415e+43 3.453809517173072813e+44
-2.821052780759416567e-01 7.045108574201398887e+43 3.697046262118970778e+44
-2.283714724727179401e-01 1.130004893700020122e+44 3.701156912594469843e+44
-1.746376668694986922e-01 1.517369131468142912e+44 3.869727085188884954e+44
-1.209038612662749479e-01 1.997626169686171697e+44 4.165039158959579574e+44
-6.717005566305569997e-02 2.248399260298081758e+44 4.410280007996201882e+44
-1.343132441994148579e-02 2.697662976465772597e+44 5.761307986174803428e+44
4.030248118327776213e-02 3.243070129701800966e+44 6.614264606701306788e+44
9.403628678650149952e-02 3.178710587034704644e+44 7.115584219246500129e+44
1.477700923897207474e-01 3.190887889580888210e+44 7.549195848239636551e+44
2.015038979929444640e-01 4.129647891231801269e+44 7.631632702709976264e+44
2.552377035961637119e-01 6.055755992638778550e+44 7.847649896827198552e+44
3.089715091993829876e-01 6.682757489487937455e+44 9.248240620388466511e+44
3.627053148026067042e-01 6.772232946868881555e+44 1.017326632507779751e+45
4.164391204058259799e-01 7.342240457894067118e+44 1.105566109614951337e+45
4.701729260090496965e-01 8.210554410586615769e+44 1.175381682725645274e+45
5.239067316122689721e-01 9.004329149981311608e+44 1.220962005904185330e+45
5.776454628553832071e-01 9.239768137183168448e+44 1.265136359096817492e+45
6.313792684586023718e-01 9.356861287755993173e+44 1.341619078034033256e+45
6.851130740618260884e-01 9.248929407846131839e+44 1.428560293425141040e+45
7.388468796650453640e-01 9.691231697090242590e+44 1.496674994586649794e+45
7.925806852682690806e-01 9.993086271332811786e+44 1.543600799944574513e+45
8.463144908714883563e-01 9.584643431890423890e+44 1.584053965904621516e+45
9.000482964747076320e-01 9.150670514350220003e+44 1.647261965223031821e+45
9.537821020779313486e-01 8.705953284911353031e+44 1.638846024190123139e+45
1.007515907681150624e+00 8.672691514256618587e+44 1.595765086836582841e+45
1.061249713284374341e+00 8.672511474217484300e+44 1.579166698037862286e+45
1.114983518887593616e+00 8.532330722988188498e+44 1.581171558816054104e+45
1.168722250130707740e+00 8.741934512041960389e+44 1.563210419633689469e+45
1.222456055733927016e+00 8.857788510556734865e+44 1.552685669203235375e+45
1.276189861337150733e+00 8.637484407476718252e+44 1.483130755707790899e+45
1.329923666940370008e+00 8.317264438554354675e+44 1.409510787837133152e+45
1.383657472543593725e+00 7.967049818046526131e+44 1.395328149627463959e+45
1.437391278146813001e+00 7.701675062287839438e+44 1.404649505960927613e+45
1.491125083750032276e+00 7.701279528684713191e+44 1.423189441653425368e+45
1.544858889353255993e+00 7.959836288354839579e+44 1.480841543261165334e+45
1.598592694956475269e+00 8.407290757201626998e+44 1.559138142562450302e+45
1.652326500559698985e+00 8.607905694366046029e+44 1.626922366917810372e+45
1.706060306162918261e+00 8.698321793630938900e+44 1.631953313257525485e+45
1.759799037406032385e+00 8.721281318977211033e+44 1.611660521579766966e+45
1.813532843009251661e+00 8.649307491391950062e+44 1.580533237842283483e+45
1.867266648612475377e+00 8.653650747596507238e+44 1.559153819201840595e+45
1.921000454215694653e+00 9.031350685120269878e+44 1.526207889653296723e+45
1.974734259818918369e+00 9.472222683126641589e+44 1.503809437241672360e+45
2.028468065422137645e+00 9.232634251577491453e+44 1.481285363408158689e+45
2.082201871025356699e+00 8.991874236047813957e+44 1.464626590445900894e+45
2.135935676628580637e+00 8.930979913950231512e+44 1.455064264736054919e+45
2.189669482231799691e+00 8.875124700579449956e+44 1.460462839877130140e+45
2.243403287835023630e+00 8.745194560078048565e+44 1.468343245858031598e+45
2.297137093438242683e+00 8.661596692543055011e+44 1.467880720131477782e+45
2.350875824681357251e+00 8.614761510665980152e+44 1.445630336673057881e+45
2.404609630284576305e+00 8.653742256210216553e+44 1.441984805801451252e+45
2.458343435887800243e+00 8.698204950399686140e+44 1.432566068816413822e+45
2.512077241491019297e+00 8.656847985110874074e+44 1.415407535493041831e+45
2.565811047094243236e+00 8.511783839244453414e+44 1.414956058591036726e+45
2.619544852697462289e+00 8.376455312004789664e+44 1.410236722630304719e+45
2.673278658300681343e+00 8.244167916890599129e+44 1.398172252839017832e+45
2.727012463903905282e+00 8.234894620494916113e+44 1.393593747972240372e+45
2.780746269507124335e+00 8.222203503232795469e+44 1.407245160925246963e+45
2.834480075110348274e+00 8.123733256250905914e+44 1.386768624898748326e+45
2.888213880713567328e+00 8.034739087407898682e+44 1.367356863247793337e+45
2.941952611956681896e+00 7.906334398419998403e+44 1.350980954735989718e+45
2.995686417559900949e+00 7.909174735426908388e+44 1.343535832631004315e+45
3.049420223163124888e+00 7.947341432761571537e+44 1.338776497924506367e+45
3.103154028766343941e+00 7.990154926648640528e+44 1.335526959945294666e+45
3.156887834369567880e+00 8.015223632447160890e+44 1.318708930170975146e+45
3.210621639972786934e+00 8.143248403263005813e+44 1.307484251657691377e+45
3.264355445576005987e+00 8.208841291776137538e+44 1.297922017613613121e+45
3.318089251179229926e+00 8.168709956110117302e+44 1.292100080294156710e+45
3.371823056782448980e+00 7.907339352870980346e+44 1.282004029101370666e+45
3.425556862385672918e+00 7.713627378388005914e+44 1.261469207926375865e+45
3.479290667988891972e+00 7.676009439762260807e+44 1.246704618851376671e+45
3.533029399232006540e+00 7.720896100863278379e+44 1.234596110394913581e+45
3.586763204835225594e+00 7.799415757076253249e+44 1.219149386095761987e+45
3.640497010438449532e+00 8.048591469469080570e+44 1.207887007047763968e+45
3.694230816041668586e+00 8.357160441342083156e+44 1.206039790712378621e+45
3.747964621644892524e+00 8.547077350249314553e+44 1.202935967938937632e+45
3.801698427248111578e+00 8.747167856126009806e+44 1.215641557801049210e+45
3.855432232851330632e+00 8.899034051626450442e+44 1.239328790274318489e+45
3.909166038454554570e+00 9.027732211271055263e+44 1.254247557032641240e+45
3.962899844057773624e+00 9.122092214259244069e+44 1.268704768192991220e+45
4.016633649660997563e+00 9.279570070659656363e+44 1.291132499560089874e+45
4.070367455264216616e+00 9.304981469181476608e+44 1.311406400053175349e+45
4.124106186507330740e+00 9.368064049279945304e+44 1.347260347534197817e+45
4.177839992110550682e+00 9.496325760327281524e+44 1.382676194266526287e+45
4.231573797713774177e+00 9.754889054784036177e+44 1.425819178358492907e+45
4.285307603316993230e+00 9.989860042760479423e+44 1.459438633583577174e+45
4.339041408920216725e+00 1.015497180378376413e+45 1.488658881072349584e+45
4.392775214523436667e+00 1.025957503560536480e+45 1.520086397636997819e+45
4.446509020126655720e+00 1.026651567955080603e+45 1.541163482608572707e+45
4.500242825729879215e+00 1.022370487663683945e+45 1.549684021341902520e+45
4.553976631333098268e+00 1.018226338979783240e+45 1.554970445435376119e+45
4.607710436936321763e+00 1.031668596107804723e+45 1.573142869270844528e+45
4.661444242539541705e+00 1.050718198719394484e+45 1.599506065948777467e+45
4.715182973782655829e+00 1.058137571292155085e+45 1.625450839432490225e+45
4.768916779385874882e+00 1.059255111177221085e+45 1.656526973812668512e+45
4.822650584989098377e+00 1.042693303110616625e+45 1.667987905276314817e+45
4.876384390592318319e+00 1.027936000112129253e+45 1.676690325313963485e+45
4.930118196195541813e+00 1.023087139081581390e+45 1.684936329117511128e+45
4.983852001798760867e+00 1.019887625145494971e+45 1.680871633942523461e+45
5.037585807401979920e+00 1.001489164299183481e+45 1.675990977502411161e+45
5.091319613005203415e+00 9.882882862925112211e+44 1.681338073607147114e+45
5.145053418608423357e+00 9.821112228310207622e+44 1.691638461614892272e+45
5.198787224211646851e+00 9.916039919235431454e+44 1.698684810751455104e+45
5.252521029814865905e+00 1.013513424843260002e+45 1.712743939837958340e+45
5.306259761057980029e+00 1.033959096821158013e+45 1.728021548143165160e+45
5.359993566661199971e+00 1.058144137353825107e+45 1.735331056567361010e+45
5.413727372264423465e+00 1.086405792262259459e+45 1.751491003600573362e+45
5.467461177867642519e+00 1.104933053611286201e+45 1.763979147481319960e+45
5.521194983470866013e+00 1.114276816293994242e+45 1.763510990401787628e+45
5.574928789074085067e+00 1.127069540085218288e+45 1.777137899912520122e+45
5.628662594677305009e+00 1.142933535575077486e+45 1.788216780166311425e+45
5.682396400280528503e+00 1.150779086602705310e+45 1.797944980224616004e+45
5.736130205883747557e+00 1.160327480948696118e+45 1.803540038696327726e+45
5.789864011486971052e+00 1.169752092832429664e+45 1.815547465465468943e+45
5.843597817090190993e+00 1.176720095903240657e+45 1.825712632760169494e+45
5.897336548333305117e+00 1.187306050272401757e+45 1.831357645747752375e+45
5.951070353936524171e+00 1.197898949491264642e+45 1.844599398004661236e+45
6.004804159539747666e+00 1.215852491911265074e+45 1.860800843320413750e+45
6.058537965142967607e+00 1.237473445104791966e+45 1.879803868312869305e+45
6.112271770746191102e+00 1.269260258766697595e+45 1.901084466534444865e+45
6.166005576349410156e+00 1.294676391012789807e+45 1.917733629390922508e+45
6.219739381952629209e+00 1.313669453911007185e+45 1.926007508659855381e+45
6.273473187555852704e+00 1.340138037247533579e+45 1.943601405154940648e+45
6.327206993159072645e+00 1.350539655081689328e+45 1.967731193243598409e+45
6.380940798762296140e+00 1.351566099336526173e+45 1.984397131532418326e+45
6.434674604365515194e+00 1.339347942153551193e+45 2.001262469501159547e+45
6.488413335608629318e+00 1.334169172063162691e+45 2.021821232064605723e+45
6.542147141211849259e+00 1.337302320685426032e+45 2.045143639810403092e+45
6.595880946815072754e+00 1.349311529122507311e+45 2.072360707623614671e+45
6.649614752418291808e+00 1.370185713344526697e+45 2.098178352623949674e+45
6.703348558021515302e+00 1.386164941604161267e+45 2.111373810139648082e+45
6.757082363624734356e+00 1.418871705425268353e+45 2.119509481931137319e+45
6.810816169227954298e+00 1.445630776966250193e+45 2.133913785175370824e+45
6.864549974831177792e+00 1.462923918930479631e+45 2.148888091002816730e+45
6.918283780434396846e+00 1.477917336158840729e+45 2.164642237216085339e+45
6.972017586037620340e+00 1.497695892862468925e+45 2.183808554921332777e+45
7.025751391640840282e+00 1.501530043150517941e+45 2.205929712035622100e+45
7.079490122883954406e+00 1.516689687055292307e+45 2.233422545511070486e+45
7.133223928487173460e+00 1.541956357825331630e+45 2.253677331656767113e+45
7.186957734090396954e+00 1.558182631599680419e+45 2.272635338015347599e+45
7.240691539693616896e+00 1.579777229476413630e+45 2.292869847808687446e+45
7.294425345296840391e+00 1.613680732295570229e+45 2.319073063816901568e+45
7.348159150900059444e+00 1.643864121606816886e+45 2.338499166782553164e+45
7.401892956503278498e+00 1.669478004847402917e+45 2.360342251658637777e+45
7.455626762106501992e+00 1.697868672271834449e+45 2.381048351643004422e+45
7.509360567709721934e+00 1.714068650621827105e+45 2.410021065381320479e+45
7.563094373312945429e+00 1.740047657641330541e+45 2.435057148814195100e+45
7.616828178916164482e+00 1.759818696277879676e+45 2.453137263707372727e+45
7.670566910159278606e+00 1.765208625925161743e+45 2.474506830096363475e+45
7.724300715762498548e+00 1.762183712640274455e+45 2.487450879777684940e+45
7.778034521365722043e+00 1.762730447365696886e+45 2.496089770796325549e+45
7.831768326968941096e+00 1.787273240164837443e+45 2.511647572299982638e+45
7.885502132572164591e+00 1.804590609977210331e+45 2.512340486553255980e+45
7.939235938175383644e+00 1.834822698245245495e+45 2.524501249812491558e+45
7.992969743778603586e+00 1.850412531049789108e+45 2.538228110309984715e+45
8.046703549381826193e+00 1.872924747605069895e+45 2.565248710474031859e+45
8.100437354985047023e+00 1.903605323342575521e+45 2.593804081443552368e+45
8.154171160588269629e+00 1.936686988929280964e+45 2.624998050863398018e+45
8.207904966191488683e+00 1.970814174925068445e+45 2.662000884110371623e+45
8.261643697434603695e+00 1.995294703747729855e+45 2.693281233386923012e+45
8.315377503037822748e+00 2.020820105980160596e+45 2.717467772393361338e+45
8.369111308641047131e+00 2.048823225666393469e+45 2.742062998907026843e+45
8.422845114244266185e+00 2.065600453379878376e+45 2.762580484106174078e+45
8.476578919847488791e+00 2.087927735176055304e+45 2.784716356139848331e+45
8.530312725450707845e+00 2.116245835461367156e+45 2.804845229025001679e+45
8.584046531053928675e+00 2.137791474077602878e+45 2.811492877970859937e+45
8.637780336657151281e+00 2.165248471299770555e+45 2.808825839113914297e+45
8.691514142260370335e+00 2.203176050312712713e+45 2.818900386339607914e+45
8.745247947863594717e+00 2.239560859185441394e+45 2.843969868715243703e+45
8.798981753466813771e+00 2.267225671737087936e+45 2.879561017947679915e+45
8.852720484709928783e+00 2.296509259292590488e+45 2.911210080449007933e+45
8.906454290313147837e+00 2.330372726167676691e+45 2.927726819166227803e+45
8.960188095916370443e+00 2.347923850704611367e+45 2.931082109275604488e+45
9.013921901519589497e+00 2.373700403669402197e+45 2.951581087784355640e+45
9.067655707122813880e+00 2.407187166599881722e+45 2.985121299189756973e+45
9.121389512726032933e+00 2.424876518002053433e+45 2.997252478656302303e+45
9.175123318329251987e+00 2.450454162089598611e+45 3.000065467499089227e+45
9.228857123932476370e+00 2.483517434835484816e+45 3.015007500242141863e+45
9.282590929535695423e+00 2.508200164559098861e+45 3.021952304535314582e+45
9.336324735138919806e+00 2.561556388292417087e+45 3.028335844264739584e+45
9.390058540742138860e+00 2.631724502324513174e+45 3.033795785903245283e+45
9.443797271985252095e+00 2.687264439746736891e+45 3.035693485715671766e+45
9.497531077588472925e+00 2.733297907468654306e+45 3.032464964975748726e+45
9.551264883191695532e+00 2.775306781508910228e+45 3.031209812867259972e+45
9.604998688794914585e+00 2.786076466614783262e+45 3.020493397584944080e+45
9.658732494398138968e+00 2.797757908138200198e+45 3.022367843788014221e+45
9.712466300001358022e+00 2.821471416546051624e+45 3.033191273338504360e+45
9.766200105604577075e+00 2.840212877233131390e+45 3.045166688902323297e+45
9.819933911207801458e+00 2.879101467926966271e+45 3.048172826492076978e+45
9.873667716811020512e+00 2.904165678058599697e+45 3.047688455193814393e+45
9.927401522414243118e+00 2.937522753149100212e+45 3.044484528332927689e+45
9.981135328017463948e+00 2.959253006995807645e+45 3.031824715906005566e+45
1.003487405926057718e+01 2.992754015787456259e+45 3.027925095818665659e+45
1.008860786486379624e+01 3.041861224517637566e+45 3.023475543182403889e+45
1.014234167046702062e+01 3.078921861565131588e+45 3.011317680330214542e+45
1.019607547607023967e+01 3.121015238184867695e+45 3.000713338795668201e+45
1.024980928167346406e+01 3.169787106577202135e+45 3.002419871817866628e+45
1.030354308727668311e+01 3.190792643439363568e+45 3.008127344021844187e+45
1.035727689287990216e+01 3.195067874647691890e+45 3.019064705263786724e+45
1.041101069848312477e+01 3.221981886399619419e+45 3.031437318056262486e+45
1.046474450408634560e+01 3.252782991417015473e+45 3.028217350511638951e+45
1.051847830968956821e+01 3.268040808337506472e+45 3.018246473430071804e+45
1.057221211529278726e+01 3.311607940911408267e+45 3.004348060691699015e+45
1.062595084653590227e+01 3.332437464180512253e+45 2.984060822381903728e+45
1.067968465213912133e+01 3.347450728236004890e+45 2.975358346835407796e+45
1.073341845774234571e+01 3.383361261678735644e+45 2.971253382768605354e+45
1.078715226334556476e+01 3.429779558140017381e+45 2.968874773665976166e+45
1.084088606894878737e+01 3.462926614401190710e+45 2.960162828467603638e+45
1.089461987455200642e+01 3.474518840523056239e+45 2.957819911269598132e+45
1.094835368015522725e+01 3.481865932434823252e+45 2.965791196148167760e+45
1.100208748575844986e+01 3.507970994267008323e+45 2.982249703480888825e+45
1.105582129136166891e+01 3.535014901693302921e+45 2.996848321789662199e+45
1.110955509696489329e+01 3.572107203044769519e+45 3.007370527320838152e+45
1.116328890256811235e+01 3.599567817392957277e+45 3.020275618953313997e+45
1.121702763381122736e+01 3.626549093993578421e+45 3.028533710391405817e+45
1.127076143941444641e+01 3.664769177256978843e+45 3.030020163894035632e+45
1.132449524501766902e+01 3.708069048331490664e+45 3.038378082411707390e+45
1.137822905062088807e+01 3.736043126897602263e+45 3.051451363562259084e+45
1.143196285622411246e+01 3.780331777380845168e+45 3.069469592154220754e+45
1.148569666182733151e+01 3.816306612436022147e+45 3.079465960879496454e+45
1.153943046743055056e+01 3.865617526395993590e+45 3.092203075833568676e+45
1.159316427303377495e+01 3.911141428849085342e+45 3.101875792700215421e+45
1.164689807863699400e+01 3.934874519400990316e+45 3.101770090905370944e+45
1.170063188424021838e+01 3.972275231490566489e+45 3.098189329347223872e+45
1.175436568984343744e+01 4.009715173066197406e+45 3.087997669191429331e+45
1.180810442108655067e+01 4.021351375025318148e+45 3.078040633610034436e+45
1.186183822668976973e+01 4.044760821390192493e+45 3.074287159343531854e+45
1.191557203229299411e+01 4.084543674518455986e+45 3.075452541259905232e+45
1.196930583789621316e+01 4.112059533749392484e+45 3.074886556912579247e+45
1.202303964349943755e+01 4.152250444041595182e+45 3.082942080972962407e+45
1.207677344910265660e+01 4.171754584076380344e+45 3.102304059892828228e+45
1.213050725470587565e+01 4.155818497541074812e+45 3.118367833370859461e+45
1.218424106030910004e+01 4.150967285391796956e+45 3.137793695747124837e+45
1.223797486591231909e+01 4.174732765302962725e+45 3.156488170807852178e+45
1.229170867151554170e+01 4.205777050310368240e+45 3.171676273209893195e+45
1.234544247711876253e+01 4.240943348423766740e+45 3.195592986915823550e+45
1.239918120836187576e+01 4.282164623268448784e+45 3.217909002848504226e+45
1.245291501396509481e+01 4.332278617080669984e+45 3.230571197186247463e+45
1.250664881956831920e+01 4.389591374578359268e+45 3.255003970751105603e+45
1.256038262517153825e+01 4.447267097164297893e+45 3.282756368319460689e+45
1.261411643077476263e+01 4.489595207183304968e+45 3.299656741539146760e+45
1.266785023637798169e+01 4.528237100305832932e+45 3.316918498087830648e+45
1.272158404198120074e+01 4.576846897243131607e+45 3.341103512206197721e+45
1.277531784758442335e+01 4.644300677518971766e+45 3.369116820297268260e+45
1.282905165318764418e+01 4.699790861604600923e+45 3.386919742956837559e+45
1.288278545879086678e+01 4.749879079242133503e+45 3.405544305212308632e+45
1.293651926439408584e+01 4.803110577877550364e+45 3.418387499532332645e+45
1.299025799563720085e+01 4.861139545139871994e+45 3.445241432372218358e+45
1.304399180124041990e+01 4.923034960387409686e+45 3.484838385258803105e+45
1.309772560684364429e+01 4.968330863525404046e+45 3.517565791243796565e+45
1.315145941244686334e+01 5.022625489523379249e+45 3.550533599404093500e+45
1.320519321805008595e+01 5.057522817426762011e+45 3.577132608831646263e+45
1.325892702365330500e+01 5.094931040778452688e+45 3.593476751169079948e+45
1.331266082925652583e+01 5.129912040261797330e+45 3.605627764410080885e+45
1.336639463485974844e+01 5.183225706242450219e+45 3.606058479597462122e+45
1.342012844046296749e+01 5.239470450219432127e+45 3.594297049446554104e+45
1.347386224606619187e+01 5.301497998738568944e+45 3.580741916014257627e+45
1.352759605166941093e+01 5.344747223909389662e+45 3.567144363932072390e+45
1.358133478291252594e+01 5.410196643179402676e+45 3.571421272117964493e+45
1.363506858851574499e+01 5.471165802547905791e+45 3.584749232142754115e+45
1.368880239411896760e+01 5.520158803383160098e+45 3.599001230862822059e+45
1.374253619972218665e+01 5.586883224212795603e+45 3.611305105519550292e+45
1.379627000532541103e+01 5.663105959868614896e+45 3.613402761789838390e+45
1.385000381092863009e+01 5.702043910351227230e+45 3.612969272483408388e+45
1.390373761653184914e+01 5.720741095219741790e+45 3.605806295116889765e+45
1.395747142213507352e+01 5.748479934224489261e+45 3.599272084700516219e+45
1.401120522773829258e+01 5.768281662457817777e+45 3.595380903067814440e+45
1.406493903334151696e+01 5.799385018237907793e+45 3.596587486579486033e+45
1.411867283894473601e+01 5.843749714995454522e+45 3.606584268521760879e+45
1.417241157018784925e+01 5.905893708155375971e+45 3.613418916450616553e+45
1.422614537579106830e+01 5.959747714505709213e+45 3.619091894862657652e+45
1.427987918139429269e+01 6.029890505504097725e+45 3.627990363464271055e+45
1.433361298699751174e+01 6.124768871049541711e+45 3.636878875399210376e+45
1.438734679260073612e+01 6.163133797548256841e+45 3.635789649492036325e+45
1.444108059820395518e+01 6.166005503024772145e+45 3.636931732122187817e+45
1.449481440380717423e+01 6.196184599929920541e+45 3.640415536146799149e+45
1.454854820941039861e+01 6.231438845297844302e+45 3.636056527090703756e+45
1.460228201501361767e+01 6.250312628068798924e+45 3.634242418946054909e+45
1.465601582061684027e+01 6.303332075901163080e+45 3.647043619023841479e+45
1.470974962622006110e+01 6.381396636045799492e+45 3.665751661158575360e+45
1.476348835746317434e+01 6.475119849258614320e+45 3.679025931478750157e+45
1.481722216306639339e+01 6.554204532887877646e+45 3.675161119351259403e+45
1.487095596866961777e+01 6.617528339060496495e+45 3.667934865676936536e+45
1.492468977427283683e+01 6.667769428722072671e+45 3.660592976126644579e+45
1.497842357987606121e+01 6.722802766970745271e+45 3.661605409085547823e+45
1.503215738547928026e+01 6.769846860553236471e+45 3.657076747457792151e+45
1.508589119108249932e+01 6.826091288285943440e+45 3.651309642189993512e+45
1.513962499668572192e+01 6.907104011532710538e+45 3.644260945197993820e+45
1.519335880228894275e+01 6.972921871038721266e+45 3.646566710883740915e+45
1.524709260789216536e+01 6.999821871654232543e+45 3.636500829813015498e+45
1.530082641349538441e+01 7.023750384069792693e+45 3.632228163418094215e+45
1.535456514473849943e+01 7.056643386696223088e+45 3.637324088764289740e+45
1.540829895034171848e+01 7.067943146111022101e+45 3.629864695286308491e+45
1.546203275594494286e+01 7.091609813556619987e+45 3.620616039122629752e+45
1.551576656154816192e+01 7.147852784754034872e+45 3.609792143103274108e+45
1.556950036715138452e+01 7.199356081341725655e+45 3.597305024751818094e+45
1.562323417275460358e+01 7.259658416551278817e+45 3.586578920140461540e+45
1.567696797835782441e+01 7.308947429872094286e+45 3.579491676922858894e+45
1.573070178396104701e+01 7.373899586093065595e+45 3.577830533714060420e+45
1.578443558956426607e+01 7.420175881859487677e+45 3.575483643046698968e+45
1.583816939516749045e+01 7.481946491524991339e+45 3.569339727593920100e+45
1.589190320077070950e+01 7.543769506585522681e+45 3.558285085327241549e+45
1.594564193201382452e+01 7.594592732003151239e+45 3.539868041137191193e+45
1.599937573761704357e+01 7.635521116941350634e+45 3.522028754946035215e+45
1.605310954322026618e+01 7.682217396905618315e+45 3.506794485417370277e+45
1.610684334882348523e+01 7.737868789161602132e+45 3.499446755677648843e+45
1.616057715442671139e+01 7.794724311572005089e+45 3.504267210990981455e+45
1.621431096002993044e+01 7.857678800325701553e+45 3.515899771450650915e+45
1.626804476563314950e+01 7.916043291478611151e+45 3.523711430950418534e+45
1.632177857123637210e+01 7.991420836920929239e+45 3.532685971268903477e+45
1.637551237683959116e+01 8.071558231820005509e+45 3.541676596400162791e+45
1.642924618244281376e+01 8.098171369743453727e+45 3.547471730964134758e+45


==> anc/fig_1/high_res_full_vol_int.txt <==
-2.102352663831552348e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.096979238940471291e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.091605814049389878e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.086232389158308820e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.080858964267227407e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.075485539376146704e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.070112109559425306e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.064738684668344604e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.059365259777263546e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.053991834886182133e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.048618414920740705e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.043244985104020017e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.037871555287298975e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.032498125470577932e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.027124695653856534e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.021751265837135492e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.016377836020414449e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.011004455460092544e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.005631025643371501e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.000257595826650459e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.994884166009929416e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.989510736193208373e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.984137306376487331e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.978763876559766288e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.973390446743045246e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.968017016926324203e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.962643587109603160e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.957270157292882118e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.951896776732560213e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.946523346915839170e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.941149917099118127e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.935776487282397085e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.930403057465676042e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.925029627648955000e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.919656197832233957e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.914282768015512914e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.908909338198791872e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.903535908382070829e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.898162478565349787e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.892789098005027881e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.887415668188306483e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.882042238371585441e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.876668808554864754e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.871295378738143356e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.865921948921422313e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.860548519104701626e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.855175089287980228e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.849801659471259541e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.844428229654538498e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.839054799837817100e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.833681419277495195e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.828307989460774152e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.822934559644053110e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.817561129827332067e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.812187700010611024e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.806814270193889982e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.801440840377168939e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.796067410560447897e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.790693980743726854e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.785320550927005812e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.779947121110284769e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.774573740549962864e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.769200310733241466e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.763826880916520778e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.758453451099799736e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.753080021283078693e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.747706591466357651e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.742333161649636608e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.736959731832915566e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.731586302016194523e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.726212872199473480e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.720839442382752438e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.715466061822430532e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.710092632005709135e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.704719202188988092e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.699345772372267405e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.693972342555546007e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.688598912738824964e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.683225482922104277e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.677852053105382879e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.672478623288661836e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.667105193471941149e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.661731763655219751e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.656358383094897846e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.650984953278176803e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.645611523461455761e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.640238093644734718e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.634864663828013676e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.629491234011292633e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.624117804194571590e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.618744374377850548e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.613370944561129505e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.607997711770004301e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.602624331209682040e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.597250458085370717e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.591877077525048456e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.586503696964726373e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.581130316404404468e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.575756935844082385e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.570383555283760124e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.565010174723438041e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.559636794163115781e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.554263413602793875e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.548890033042471792e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.543516652482149709e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.538142779357838208e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.532769398797516125e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.527396018237193864e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.522022637676871959e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.516649257116549876e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.511275876556227615e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.505902495995905532e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.500529115435583449e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.495155734875261544e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.489782354314939283e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.484408973754617200e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.479035100630305699e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.473661720069983616e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.468288339509661533e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.462914958949339450e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.457541578389017367e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.452168197828695284e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.446794817268373023e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.441421436708050940e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.436048056147729035e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.430674675587406774e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.425301295027084691e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.419927421902773368e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.414554041342451107e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.409180660782129024e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.403807280221807119e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.398433899661484858e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.393060519101162775e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.387687138540840692e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.382313757980518432e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.376940377420196526e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.371566996859874443e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.366193616299552183e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.360819743175240859e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.355446362614918598e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.350072982054596515e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.344699601494274610e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.339326220933952527e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.333952840373630266e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.328579459813308183e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.323206079252985923e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.317832698692664017e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.312459318132341934e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.307085937572019851e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.301712064447708350e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.296338683887386267e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.290965303327064007e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.285591922766742101e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.280218542206420018e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.274845161646097758e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.269471781085775675e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.264098400525453592e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.258725019965131686e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.253351639404809426e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.247978258844487343e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.242604385720175841e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.237231005159853758e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.231857624599531675e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.226484244039209592e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.221110863478887509e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.215737482918565426e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.210364102358243166e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.204990721797921083e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.199617341237599177e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.194243960677276917e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.188870580116954834e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.183496706992643510e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.178123326432321250e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.172749945871999167e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.167376565311677261e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.162003184751355001e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.156629804191032918e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.151256423630710835e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.145883043070388574e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.140509662510066669e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.135136281949744586e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.129762901389422325e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.124389028265111001e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.119015647704788741e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.113642267144466658e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.108268886584144752e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.102895506023822669e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.097522125463500409e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.092148744903178326e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.086775364342856065e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.081401983782534160e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.076028603222212077e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.070655222661889994e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.065281349537578492e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.059907968977256409e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.054534588416934149e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.049161207856612243e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.043787827296290160e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.038414446735967900e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.033041066175645817e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.027667685615323734e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.022294305055001828e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.016920924494679568e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.011547543934357485e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.006173670810045984e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.000800290249723901e+01 0.000000000000000000e+00 0.000000000000000000e+00
-9.954269096894018176e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.900535291290797346e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.846801485687576516e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.793067680084355686e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.739333874481133080e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.685600068877912250e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.631866263274693196e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.578132457671470590e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.524398652068249760e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.470659920825136524e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.416926115221913918e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.363192309618693088e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.309458504015474034e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.255724698412251428e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.201990892809030598e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.148257087205809768e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.094523281602587161e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.040789475999368108e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.987055670396147278e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.933321864792924671e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.879583133549811436e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.825849327946588829e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.772115522343367999e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.718381716740148946e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.664647911136928116e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.610914105533705509e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.557180299930484679e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.503446494327262073e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.449712688724043019e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.395978883120822189e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.342245077517601359e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.288506346274486347e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.234772540671265517e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.181038735068042911e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.127304929464823857e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.073571123861603027e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.019837318258380421e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.966103512655159591e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.912369707051937873e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.858635901448718819e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.804902095845497101e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.751168290242276271e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.697429558999162147e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.643695753395940429e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.589961947792718711e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.536228142189499657e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.482494336586277939e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.428760530983056221e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.375026725379835391e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.321292919776613672e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.267559114173394619e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.213825308570172901e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.160091502966951182e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.106352771723837058e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.052618966120615340e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.998885160517394510e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.945151354914174568e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.891417549310953738e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.837683743707732020e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.783949938104510302e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.730216132501288584e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.676482326898069530e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.622748521294848700e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.569014715691626982e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.515275984448512858e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.461542178845291140e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.407808373242069422e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.354074567638850368e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.300340762035628650e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.246606956432406932e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.192873150829186102e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.139139345225964384e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.085405539622745330e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.031671734019523612e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.977937928416301894e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.924199197173187770e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.870465391569966052e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.816731585966745222e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.762997780363525280e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.709263974760304450e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.655530169157082732e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.601796363553861013e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.548062557950639295e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.494328752347420242e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.440594946744199412e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.386861141140977693e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.333122409897863569e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.279388604294641851e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.225654798691420133e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.171920993088201080e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.118187187484979361e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.064453381881757643e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.010719576278536813e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.956985770675315095e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.903251965072096041e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.849518159468874323e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.795784353865652605e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.742045622622538481e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.688311817019316763e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.634578011416095933e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.580844205812875991e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.527110400209655161e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.473376594606433443e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.419642789003211725e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.365908983399990007e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.312175177796770953e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.258441372193550123e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.204707566590328405e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.150968835347214281e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.097235029743992563e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.043501224140770844e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.989767418537551791e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.936033612934330073e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.882299807331108799e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.828566001727887080e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.774832196124665806e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.721098390521446753e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.667364584918225034e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.613630779315003760e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.559892048071889192e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.506158242468667918e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.452424436865446200e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.398690631262227146e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.344956825659005428e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.291223020055784154e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.237489214452562436e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.183755408849341162e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.130021603246122108e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.076287797642900390e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.022553992039679116e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.968815260796564548e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.915081455193343274e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.861347649590121556e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.807613843986902502e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.753880038383680784e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.700146232780459510e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.646412427177237792e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.592678621574016518e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.538944815970797464e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.485211010367575746e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.431477204764354472e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.377738473521239904e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.324004667918018630e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.270270862314796911e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.216537056711577858e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.162803251108356140e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.109069445505134865e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.055335639901913147e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.001601834298691873e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.947868028695472598e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.894134223092251101e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.840400417489029605e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.786661686245915481e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.732927880642693985e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.679194075039472489e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.625460269436253213e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.571726463833031717e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.517992658229810221e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.464258852626588725e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.410525047023367229e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.356791241420147953e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.303057435816926457e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.249323630213704961e+00 3.025407016060240650e+43 2.722668999976566143e+44
-1.195584898970590837e+00 3.048779072251570413e+43 2.718824779719921919e+44
-1.141851093367369341e+00 3.061977397637393816e+43 2.716703856771464199e+44
-1.088117287764147845e+00 3.063429911874614990e+43 2.716064291732006420e+44
-1.034383482160928569e+00 3.055709613436669079e+43 2.717143808525188549e+44
-9.806496765577070729e-01 3.045129300587382929e+43 2.720393983035442258e+44
-9.269158709544855768e-01 3.041242161939630022e+43 2.725130073651804411e+44
-8.731820653512640806e-01 3.051543122815206537e+43 2.729498163285149184e+44
-8.194482597480425845e-01 3.079055348837845021e+43 2.731761651221252038e+44
-7.657144541448233088e-01 3.122350782887197717e+43 2.731692257689839519e+44
-7.119806485415995922e-01 3.178215587296675072e+43 2.730496769131385849e+44
-6.582468429383803166e-01 3.246315536645256442e+43 2.729506007010666870e+44
-6.045081116952660816e-01 3.331587197134939590e+43 2.728474736425012797e+44
-5.507743060920469169e-01 3.442626534610911623e+43 2.725701743036938162e+44
-4.970405004888231448e-01 3.593191105594380343e+43 2.719489267133732077e+44
-4.433066948856038691e-01 3.808350071263011590e+43 2.710098306434878995e+44
-3.895728892823801526e-01 4.145957424665700526e+43 2.701431277424083221e+44
-3.358390836791609324e-01 4.718502669853127561e+43 2.696658516221937054e+44
-2.821052780759416567e-01 5.673680277503959559e+43 2.694142911783541214e+44
-2.283714724727179401e-01 7.096676854901075698e+43 2.699702110730909954e+44
-1.746376668694986922e-01 9.102180888796423742e+43 2.730663088962016895e+44
-1.209038612662749479e-01 1.190956203312557040e+44 2.797876510145997330e+44
-6.717005566305569997e-02 1.520285798883247021e+44 2.976289781392182833e+44
-1.343132441994148579e-02 1.893323051162682640e+44 3.512756741548923924e+44
4.030248118327776213e-02 2.327416031499805984e+44 4.057587308699316489e+44
9.403628678650149952e-02 2.952101427081922616e+44 4.537542370418226099e+44
1.477700923897207474e-01 3.681493772702969625e+44 5.128980980716703033e+44
2.015038979929444640e-01 4.728094584003779830e+44 5.880566080487365639e+44
2.552377035961637119e-01 5.967856364474504749e+44 7.009090004611972264e+44
3.089715091993829876e-01 6.746415788968404185e+44 8.037048010472646327e+44
3.627053148026067042e-01 7.237290605074448565e+44 9.087120095134691941e+44
4.164391204058259799e-01 8.033681207544740238e+44 1.083648378342375093e+45
4.701729260090496965e-01 8.915241377411215045e+44 1.237551667800767864e+45
5.239067316122689721e-01 1.033189994294810521e+45 1.417567998603792658e+45
5.776454628553832071e-01 1.180976277776097994e+45 1.566212769546142280e+45
6.313792684586023718e-01 1.247666266754830689e+45 1.715407864662926046e+45
6.851130740618260884e-01 1.299343158637314930e+45 1.892558930035381376e+45
7.388468796650453640e-01 1.360540035844066947e+45 2.055971942536691470e+45
7.925806852682690806e-01 1.464135122569873523e+45 2.255951950990725021e+45
8.463144908714883563e-01 1.528948992042065670e+45 2.504826578601060228e+45
9.000482964747076320e-01 1.536705819661340515e+45 2.786818211286584833e+45
9.537821020779313486e-01 1.534896082790664275e+45 2.969871102263047788e+45
1.007515907681150624e+00 1.588424305018538378e+45 3.123694062146082313e+45
1.061249713284374341e+00 1.683554123093912118e+45 3.242696433420440333e+45
1.114983518887593616e+00 1.742976706847121320e+45 3.429734111283470528e+45
1.168722250130707740e+00 1.794048879328792150e+45 3.576558635864354082e+45
1.222456055733927016e+00 1.914623804766208799e+45 3.701856323524114242e+45
1.276189861337150733e+00 2.018286063130208555e+45 3.833112515414690734e+45
1.329923666940370008e+00 2.110250635440815066e+45 3.965491520310259969e+45
1.383657472543593725e+00 2.208838063886595079e+45 4.122392932150113328e+45
1.437391278146813001e+00 2.335216202513807743e+45 4.277184488034182318e+45
1.491125083750032276e+00 2.516475907192459191e+45 4.471717224215703405e+45
1.544858889353255993e+00 2.751725681426189309e+45 4.665103000797759351e+45
1.598592694956475269e+00 2.960922913315345601e+45 4.813505139631727648e+45
1.652326500559698985e+00 3.100052031328247156e+45 4.999867911582138382e+45
1.706060306162918261e+00 3.143347687777220437e+45 5.137650943237263088e+45
1.759799037406032385e+00 3.198663555813660955e+45 5.234707600050705799e+45
1.813532843009251661e+00 3.357752215105724020e+45 5.281709443001694146e+45
1.867266648612475377e+00 3.582178807370630434e+45 5.438182617319931632e+45
1.921000454215694653e+00 3.762854059199820951e+45 5.635349467194758169e+45
1.974734259818918369e+00 3.944283253539634262e+45 5.805456074334885022e+45
2.028468065422137645e+00 4.050969692486694945e+45 5.853931728475109284e+45
2.082201871025356699e+00 4.133188491531294163e+45 5.953561780173651225e+45
2.135935676628580637e+00 4.203158079908023765e+45 6.180841649126848323e+45
2.189669482231799691e+00 4.343714482404106869e+45 6.391326284322596059e+45
2.243403287835023630e+00 4.486953728151155185e+45 6.672288742420938478e+45
2.297137093438242683e+00 4.484946226383099740e+45 7.114830983916059776e+45
2.350875824681357251e+00 4.582852806122974781e+45 7.404374340337523583e+45
2.404609630284576305e+00 4.712401639719923255e+45 7.551175707916165555e+45
2.458343435887800243e+00 4.945710944473472792e+45 7.590425518649672913e+45
2.512077241491019297e+00 5.066014995618359842e+45 7.457026395621965996e+45
2.565811047094243236e+00 5.047172418271840727e+45 7.337650997895752617e+45
2.619544852697462289e+00 5.074076531750285159e+45 7.250574789137319938e+45
2.673278658300681343e+00 5.102242878002826861e+45 7.105767203475414416e+45
2.727012463903905282e+00 5.143553343250445387e+45 6.957845751060742386e+45
2.780746269507124335e+00 5.193151047790185281e+45 6.884823168687634231e+45
2.834480075110348274e+00 5.191295645381867260e+45 6.848191069680668137e+45
2.888213880713567328e+00 5.146225394933226453e+45 6.718527789935310641e+45
2.941952611956681896e+00 5.085089463684962556e+45 6.607937834968452048e+45
2.995686417559900949e+00 5.114794060258741217e+45 6.505905371790678495e+45
3.049420223163124888e+00 5.227989133054324936e+45 6.431488253778330122e+45
3.103154028766343941e+00 5.317874687088068351e+45 6.389885321203668863e+45
3.156887834369567880e+00 5.432828065196038408e+45 6.465700803438256066e+45
3.210621639972786934e+00 5.500359751673108405e+45 6.432465413732370481e+45
3.264355445576005987e+00 5.484612412116860334e+45 6.311167499392011925e+45
3.318089251179229926e+00 5.380809944147578818e+45 6.161280262624698489e+45
3.371823056782448980e+00 5.294430547321484826e+45 6.048591548281642708e+45
3.425556862385672918e+00 5.168296383619938657e+45 5.908835522830983230e+45
3.479290667988891972e+00 5.199653164662236959e+45 5.675006473222205851e+45
3.533029399232006540e+00 5.377603429155610338e+45 5.544505895744007927e+45
3.586763204835225594e+00 5.648774488861825586e+45 5.514591555133551921e+45
3.640497010438449532e+00 5.913501900691197606e+45 5.532828446441924506e+45
3.694230816041668586e+00 6.156554025680409247e+45 5.729810601847996529e+45
3.747964621644892524e+00 6.306177756290484783e+45 5.973424747200535451e+45
3.801698427248111578e+00 6.304946838714095378e+45 6.170841313236246915e+45
3.855432232851330632e+00 6.266496312403495692e+45 6.314492841079170398e+45
3.909166038454554570e+00 6.283321618945120300e+45 6.458305225377550307e+45
3.962899844057773624e+00 6.364048933226509755e+45 6.583726336079566215e+45
4.016633649660997563e+00 6.508194792132475013e+45 6.664777207584751024e+45
4.070367455264216616e+00 6.609954592638910153e+45 6.880574387404698211e+45
4.124106186507330740e+00 6.704844868268709717e+45 7.082722971011052460e+45
4.177839992110550682e+00 6.879426409158475852e+45 7.020571283884259501e+45
4.231573797713774177e+00 7.096026401276350986e+45 7.191051195870529029e+45
4.285307603316993230e+00 7.469985670671275034e+45 7.383390081802300277e+45
4.339041408920216725e+00 7.821481694711291606e+45 7.503996879574890458e+45
4.392775214523436667e+00 8.059827548723078072e+45 7.755791673537663119e+45
4.446509020126655720e+00 8.231213260199853226e+45 7.974614549798181520e+45
4.500242825729879215e+00 8.471944389766311559e+45 8.101896131716231151e+45
4.553976631333098268e+00 8.839814797514192406e+45 8.142931423821312358e+45
4.607710436936321763e+00 9.324521701849526469e+45 8.215890569735526686e+45
4.661444242539541705e+00 9.727317277699542034e+45 8.282383386602721166e+45
4.715182973782655829e+00 1.010595797883280321e+46 8.483026763185793749e+45
4.768916779385874882e+00 1.044426924410269919e+46 8.682615853886024932e+45
4.822650584989098377e+00 1.071580418074712775e+46 8.825160273373138443e+45
4.876384390592318319e+00 1.107197165942213039e+46 8.928487220235889266e+45
4.930118196195541813e+00 1.157130276397538991e+46 9.098324242590858185e+45
4.983852001798760867e+00 1.193214412772801725e+46 9.194714241693965814e+45
5.037585807401979920e+00 1.215860039813280616e+46 9.311880912080527540e+45
5.091319613005203415e+00 1.243752168290545071e+46 9.451914261964028201e+45
5.145053418608423357e+00 1.272230549779921759e+46 9.488591396737985494e+45
5.198787224211646851e+00 1.280659675508821283e+46 9.487748827241325266e+45
5.252521029814865905e+00 1.291935174219336519e+46 9.571137989397461030e+45
5.306259761057980029e+00 1.307303725243402249e+46 9.601613806154722546e+45
5.359993566661199971e+00 1.316013009786862475e+46 9.596372138886440910e+45
5.413727372264423465e+00 1.321959230250481742e+46 9.614925405627042675e+45
5.467461177867642519e+00 1.330248918519803545e+46 9.604483015011922626e+45
5.521194983470866013e+00 1.336206836765987680e+46 9.558661494697449819e+45
5.574928789074085067e+00 1.336198196367143361e+46 9.557973045573265063e+45
5.628662594677305009e+00 1.343451973155612083e+46 9.613279041649064664e+45
5.682396400280528503e+00 1.366702858504793229e+46 9.727754525110078069e+45
5.736130205883747557e+00 1.404141925899070455e+46 9.817621861199938242e+45
5.789864011486971052e+00 1.454574644302604946e+46 9.992542502054404814e+45
5.843597817090190993e+00 1.485762370662553212e+46 1.004195925469158781e+46
5.897336548333305117e+00 1.501118021512782404e+46 1.016762854421032826e+46
5.951070353936524171e+00 1.516166308989139406e+46 1.041838289670047901e+46
6.004804159539747666e+00 1.518654201757517814e+46 1.050850218223108161e+46
6.058537965142967607e+00 1.525270512325226474e+46 1.042856384539092893e+46
6.112271770746191102e+00 1.553867046722295661e+46 1.047599334894586238e+46
6.166005576349410156e+00 1.601867079905570253e+46 1.067422260469138319e+46
6.219739381952629209e+00 1.653902703781114844e+46 1.086974615574506988e+46
6.273473187555852704e+00 1.723135894295241599e+46 1.112092022374402664e+46
6.327206993159072645e+00 1.804826762453451764e+46 1.134545147241945307e+46
6.380940798762296140e+00 1.881935709385521635e+46 1.145331944124859780e+46
6.434674604365515194e+00 1.955637466336196535e+46 1.152577187445675781e+46
6.488413335608629318e+00 2.027387004078254503e+46 1.176706837541633905e+46
6.542147141211849259e+00 2.098142377103752106e+46 1.205850831359680235e+46
6.595880946815072754e+00 2.167950518210373148e+46 1.221432658514062074e+46
6.649614752418291808e+00 2.256407868448279134e+46 1.222872801342007783e+46
6.703348558021515302e+00 2.369790199766765713e+46 1.249081444718604042e+46
6.757082363624734356e+00 2.467788566793417140e+46 1.280630019389643663e+46
6.810816169227954298e+00 2.569924245951050144e+46 1.304627637410729957e+46
6.864549974831177792e+00 2.682014761572179921e+46 1.319628019428672066e+46
6.918283780434396846e+00 2.762112901683088023e+46 1.315803243932053078e+46
6.972017586037620340e+00 2.814825943426597667e+46 1.306098074708115123e+46
7.025751391640840282e+00 2.841991767327064926e+46 1.299633266971352453e+46
7.079490122883954406e+00 2.835485287802137282e+46 1.299550081627786955e+46
7.133223928487173460e+00 2.823660844402838316e+46 1.297516054753463076e+46
7.186957734090396954e+00 2.847479521391830934e+46 1.294952628927110771e+46
7.240691539693616896e+00 2.896163734554455610e+46 1.289304701591493674e+46
7.294425345296840391e+00 2.966286927809685246e+46 1.277156681589207791e+46
7.348159150900059444e+00 3.053100412159559062e+46 1.272879247995094977e+46
7.401892956503278498e+00 3.121889199879996628e+46 1.272431888595677246e+46
7.455626762106501992e+00 3.164149661515918539e+46 1.266437178098871097e+46
7.509360567709721934e+00 3.203480918778164699e+46 1.265674127329764017e+46
7.563094373312945429e+00 3.267064893322102316e+46 1.265030495429367648e+46
7.616828178916164482e+00 3.329069323161224194e+46 1.267344742214634975e+46
7.670566910159278606e+00 3.391975721256341030e+46 1.277402572377741994e+46
7.724300715762498548e+00 3.442277985054036780e+46 1.285318046331787653e+46
7.778034521365722043e+00 3.485303965207285660e+46 1.291606197212698204e+46
7.831768326968941096e+00 3.536327363729691111e+46 1.300482295272421518e+46
7.885502132572164591e+00 3.589402748388311648e+46 1.301153092453286433e+46
7.939235938175383644e+00 3.634918696934604024e+46 1.284802198330233575e+46
7.992969743778603586e+00 3.675593926661443503e+46 1.263245374048893777e+46
8.046703549381826193e+00 3.727194186903194656e+46 1.245372848011219796e+46
8.100437354985047023e+00 3.773004012585964279e+46 1.227241301763907015e+46
8.154171160588269629e+00 3.840569000331780558e+46 1.218292816287299350e+46
8.207904966191488683e+00 3.907106377774065715e+46 1.205592777421712594e+46
8.261643697434603695e+00 3.960887798486036314e+46 1.185273153468934603e+46
8.315377503037822748e+00 4.037732139502249931e+46 1.172861210486466973e+46
8.369111308641047131e+00 4.101610558763831306e+46 1.155162160510172988e+46
8.422845114244266185e+00 4.141045968945751665e+46 1.128136717395879528e+46
8.476578919847488791e+00 4.176454779421108451e+46 1.097129057456155628e+46
8.530312725450707845e+00 4.225323987372248745e+46 1.072816753990117221e+46
8.584046531053928675e+00 4.258857121803490437e+46 1.053094849498165974e+46
8.637780336657151281e+00 4.296974589186893332e+46 1.030346199179860011e+46
8.691514142260370335e+00 4.374769773814347453e+46 1.014500923118752500e+46
8.745247947863594717e+00 4.422364293907091369e+46 1.000269408043661198e+46
8.798981753466813771e+00 4.436762235466242009e+46 9.850957392917382719e+45
8.852720484709928783e+00 4.487591319541300048e+46 9.801256282170631404e+45
8.906454290313147837e+00 4.536349134765348383e+46 9.733679124566273193e+45
8.960188095916370443e+00 4.577374670841939315e+46 9.606284311004138000e+45
9.013921901519589497e+00 4.633893401874349006e+46 9.480483754081920398e+45
9.067655707122813880e+00 4.676758008422063797e+46 9.390376357642943362e+45
9.121389512726032933e+00 4.684597546404304367e+46 9.332620294412055747e+45
9.175123318329251987e+00 4.727483810723743076e+46 9.335546190394168516e+45
9.228857123932476370e+00 4.820498853889113500e+46 9.394973803353227243e+45
9.282590929535695423e+00 4.887194892608639331e+46 9.410277202163832224e+45
9.336324735138919806e+00 4.956661380941369530e+46 9.438126857635013036e+45
9.390058540742138860e+00 5.066190752805780425e+46 9.538168904106860347e+45
9.443797271985252095e+00 5.154315323565349033e+46 9.601864613355958572e+45
9.497531077588472925e+00 5.238690819289361391e+46 9.609625750509209559e+45
9.551264883191695532e+00 5.358367648612141442e+46 9.603631995829079594e+45
9.604998688794914585e+00 5.455476088134448722e+46 9.482868403865821103e+45
9.658732494398138968e+00 5.493547121452060338e+46 9.266719930452149226e+45
9.712466300001358022e+00 5.552242090239603079e+46 9.100079603579141721e+45
9.766200105604577075e+00 5.601598184563887688e+46 8.973721564732619873e+45
9.819933911207801458e+00 5.600531408491214864e+46 8.806489053738048985e+45
9.873667716811020512e+00 5.650016247408825652e+46 8.755139226147941598e+45
9.927401522414243118e+00 5.721304379648894617e+46 8.752760588873902402e+45
9.981135328017463948e+00 5.766427049560843362e+46 8.688636881020789941e+45
1.003487405926057718e+01 5.822342272069509672e+46 8.643593927605354839e+45
1.008860786486379624e+01 5.903097578737286958e+46 8.638978950793706357e+45
1.014234167046702062e+01 5.948661816725962243e+46 8.562421897923475721e+45
1.019607547607023967e+01 6.006803402371069124e+46 8.503618845418019348e+45
1.024980928167346406e+01 6.071681545527431480e+46 8.464878794442213935e+45
1.030354308727668311e+01 6.115180038802775021e+46 8.360597341762894546e+45
1.035727689287990216e+01 6.203710771631469152e+46 8.296066513691972556e+45
1.041101069848312477e+01 6.307305061541097820e+46 8.266279030829869491e+45
1.046474450408634560e+01 6.403922747006254381e+46 8.202012212902186442e+45
1.051847830968956821e+01 6.493408804147806510e+46 8.099593206019922210e+45
1.057221211529278726e+01 6.574801438580126954e+46 8.019542654825019373e+45
1.062595084653590227e+01 6.617287300056809618e+46 7.951816227304777817e+45
1.067968465213912133e+01 6.655273026947671203e+46 7.917166323643280024e+45
1.073341845774234571e+01 6.711803340476457033e+46 7.890359003034597730e+45
1.078715226334556476e+01 6.772461404919603764e+46 7.834456737229868898e+45
1.084088606894878737e+01 6.825682338424227555e+46 7.744687443805355832e+45
1.089461987455200642e+01 6.891011126598148744e+46 7.652581482638605535e+45
1.094835368015522725e+01 6.920865222651755422e+46 7.571401154718392289e+45
1.100208748575844986e+01 6.958410392154920589e+46 7.549858375934158088e+45
1.105582129136166891e+01 7.017615721730938206e+46 7.562058189586194371e+45
1.110955509696489329e+01 7.052884051511736359e+46 7.580634771648124992e+45
1.116328890256811235e+01 7.109464051841351822e+46 7.585785044116885159e+45
1.121702763381122736e+01 7.181575521927498015e+46 7.551813338806180413e+45
1.127076143941444641e+01 7.253162375389586696e+46 7.511789518172230676e+45
1.132449524501766902e+01 7.336531545466697856e+46 7.516681789229574746e+45
1.137822905062088807e+01 7.440273930685518286e+46 7.517027311997205924e+45
1.143196285622411246e+01 7.543471750690195617e+46 7.475518597296636393e+45
1.148569666182733151e+01 7.659741749439424238e+46 7.424245442254758602e+45
1.153943046743055056e+01 7.791253443839751458e+46 7.403991354827151060e+45
1.159316427303377495e+01 7.913912174680979003e+46 7.409114501127538102e+45
1.164689807863699400e+01 8.028467861957480353e+46 7.476464111240093928e+45
1.170063188424021838e+01 8.128263174260817350e+46 7.583953375459026927e+45
1.175436568984343744e+01 8.189113404708501382e+46 7.657404074384821112e+45
1.180810442108655067e+01 8.253864401326750154e+46 7.709492772986178195e+45
1.186183822668976973e+01 8.339963432828633363e+46 7.765185142499889017e+45
1.191557203229299411e+01 8.411021714121487749e+46 7.792220240070343373e+45
1.196930583789621316e+01 8.498563577137865541e+46 7.820811088448428588e+45
1.202303964349943755e+01 8.598007508682339934e+46 7.873223133408593421e+45
1.207677344910265660e+01 8.692762818003140865e+46 7.900635637462973595e+45
1.213050725470587565e+01 8.806925968108396742e+46 7.919597454981428530e+45
1.218424106030910004e+01 8.944771715311656691e+46 7.896337474374237368e+45
1.223797486591231909e+01 9.070874187401474179e+46 7.797694952233455352e+45
1.229170867151554170e+01 9.212349698362242405e+46 7.729842262521027843e+45
1.234544247711876253e+01 9.377943398380668134e+46 7.670796580450012793e+45
1.239918120836187576e+01 9.526581486300296535e+46 7.582820450350303723e+45
1.245291501396509481e+01 9.674936151111425777e+46 7.537394912103475000e+45
1.250664881956831920e+01 9.844568999896335884e+46 7.534348149401981219e+45
1.256038262517153825e+01 1.002215728296425404e+47 7.569353523573193822e+45
1.261411643077476263e+01 1.017550333189228288e+47 7.579220165687137034e+45
1.266785023637798169e+01 1.030334158688454700e+47 7.566806352415533213e+45
1.272158404198120074e+01 1.042545513945873859e+47 7.618486319953203390e+45
1.277531784758442335e+01 1.053028463324340859e+47 7.697976722678961086e+45
1.282905165318764418e+01 1.060661534043834001e+47 7.725471750860737028e+45
1.288278545879086678e+01 1.067403726151653941e+47 7.756610442477448572e+45
1.293651926439408584e+01 1.069281036905873422e+47 7.765961684152525961e+45
1.299025799563720085e+01 1.071250788308341341e+47 7.726724730413598855e+45
1.304399180124041990e+01 1.076249200720063242e+47 7.675414044567906283e+45
1.309772560684364429e+01 1.078325813407099830e+47 7.660520777841593598e+45
1.315145941244686334e+01 1.080806844341339248e+47 7.645928064702735693e+45
1.320519321805008595e+01 1.086408399429230833e+47 7.618737268218608351e+45
1.325892702365330500e+01 1.091929095829622916e+47 7.584414364660997985e+45
1.331266082925652583e+01 1.097736292180351415e+47 7.548261761912295603e+45
1.336639463485974844e+01 1.104236202003005388e+47 7.518983752559081155e+45
1.342012844046296749e+01 1.112930483925438927e+47 7.522356696163026821e+45
1.347386224606619187e+01 1.122003986120682851e+47 7.530220864167356971e+45
1.352759605166941093e+01 1.130393262505158909e+47 7.555310717345700048e+45
1.358133478291252594e+01 1.140657791325819451e+47 7.600264347528743176e+45
1.363506858851574499e+01 1.151489028359606553e+47 7.640033377693543363e+45
1.368880239411896760e+01 1.161626220826967020e+47 7.681501490706360315e+45
1.374253619972218665e+01 1.172128241173000481e+47 7.741458846045102468e+45
1.379627000532541103e+01 1.182934804040690955e+47 7.778615207998037638e+45
1.385000381092863009e+01 1.192630362861401289e+47 7.790510131014178337e+45
1.390373761653184914e+01 1.203904350990948355e+47 7.784751684087674462e+45
1.395747142213507352e+01 1.213642246596012634e+47 7.715909718071106417e+45
1.401120522773829258e+01 1.222650587096973435e+47 7.618169709522360673e+45
1.406493903334151696e+01 1.233987599593595696e+47 7.583701143435500227e+45
1.411867283894473601e+01 1.245973481207067844e+47 7.554340020023798332e+45
1.417241157018784925e+01 1.253251954619378435e+47 7.496965441014356178e+45
1.422614537579106830e+01 1.262244369662098102e+47 7.526918553057070487e+45
1.427987918139429269e+01 1.274664636301299463e+47 7.634588558886410779e+45
1.433361298699751174e+01 1.287859802169621703e+47 7.733294207054865630e+45
1.438734679260073612e+01 1.302074742089797276e+47 7.818686778264907068e+45
1.444108059820395518e+01 1.319224957648101512e+47 7.924582202330793387e+45
1.449481440380717423e+01 1.338890569097877779e+47 8.011302605111516520e+45
1.454854820941039861e+01 1.355872886771089164e+47 8.089207746806596521e+45
1.460228201501361767e+01 1.373394442425732651e+47 8.179612118931186174e+45
1.465601582061684027e+01 1.393813566458196160e+47 8.275860804694022785e+45
1.470974962622006110e+01 1.410002593694756950e+47 8.329158445748209127e+45
1.476348835746317434e+01 1.426260503766684484e+47 8.387217640261630011e+45
1.481722216306639339e+01 1.445568019524113699e+47 8.456185359952338121e+45
1.487095596866961777e+01 1.459940140793497168e+47 8.525720859947957543e+45
1.492468977427283683e+01 1.471811009651741522e+47 8.597822577649984707e+45
1.497842357987606121e+01 1.486845009258040820e+47 8.662158072914007325e+45
1.503215738547928026e+01 1.502210214796540397e+47 8.701798195374034755e+45
1.508589119108249932e+01 1.514593596202197059e+47 8.661294552737341767e+45
1.513962499668572192e+01 1.533575304922002179e+47 8.641572750639643379e+45
1.519335880228894275e+01 1.554637779925628001e+47 8.646363576760915254e+45
1.524709260789216536e+01 1.571875919437894093e+47 8.608785496919950387e+45
1.530082641349538441e+01 1.591050998623433603e+47 8.568159256618583036e+45
1.535456514473849943e+01 1.612290610862548780e+47 8.574881792442135149e+45
1.540829895034171848e+01 1.629773038580105625e+47 8.575649718451091417e+45
1.546203275594494286e+01 1.649179430344951924e+47 8.562721710900171197e+45
1.551576656154816192e+01 1.670822158632233218e+47 8.547895480668686690e+45
1.556950036715138452e+01 1.691586284356591282e+47 8.536712074686506174e+45
1.562323417275460358e+01 1.713290616341536950e+47 8.535862209974804978e+45
1.567696797835782441e+01 1.734173519493901830e+47 8.543685920917796718e+45
1.573070178396104701e+01 1.750399648328270056e+47 8.524511403089162271e+45
1.578443558956426607e+01 1.766379932137710871e+47 8.539237817942389518e+45
1.583816939516749045e+01 1.782596663437021579e+47 8.577486676678557399e+45
1.589190320077070950e+01 1.792723847694733846e+47 8.610441908109729038e+45
1.594564193201382452e+01 1.807087036936799132e+47 8.690091893151451207e+45
1.599937573761704357e+01 1.825666479856644328e+47 8.781314990085313862e+45
1.605310954322026618e+01 1.841120199947124089e+47 8.802411750885600151e+45
1.610684334882348523e+01 1.856274849650287263e+47 8.757855165458001266e+45
1.616057715442671139e+01 1.875346579891607161e+47 8.770664897445673919e+45
1.621431096002993044e+01 1.891764882367901484e+47 8.838630569437519914e+45
1.626804476563314950e+01 1.902805772474804568e+47 8.927109510143344485e+45
1.632177857123637210e+01 1.916265949511026513e+47 9.045227440247396913e+45
1.637551237683959116e+01 1.930898518421820476e+47 9.183915529616475604e+45
1.642924618244281376e+01 1.940357607353070973e+47 9.303483641404316118e+45
1.648297998804603282e+01 1.952605018268293115e+47 9.358058516066925122e+45
1.653671871928914783e+01 1.969702952496813205e+47 9.352574826965648085e+45
1.659045252489236688e+01 1.982840866255100473e+47 9.372994823707382852e+45
1.664418633049559304e+01 1.998105800840400767e+47 9.466100071265549829e+45
1.669792013609881209e+01 2.017808075292765731e+47 9.531472500594066142e+45


==> anc/fig_1/med_res_crust_vol_int.txt <==
-2.079963391586274923e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.074589966695193866e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.069216541804112808e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.063843116913031395e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.058469692021950337e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.053096267130869634e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.047722837314148236e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.042349412423067534e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.036975987531986121e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.031602562640905063e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.026229142675463635e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.020855712858742592e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.015482283042021550e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.010108853225300507e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.004735423408579464e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.999361993591858422e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.993988563775137379e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.988615183214815474e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.983241753398094076e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.977868323581373389e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.972494893764652346e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.967121463947931304e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.961748034131210261e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.956374604314489218e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.951001174497768176e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.945627744681047133e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.940254314864326091e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.934880885047605048e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.929507504487283143e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.924134074670561745e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.918760644853840702e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.913387215037120015e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.908013785220398617e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.902640355403677574e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.897266925586956887e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.891893495770235489e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.886520065953514447e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.881146636136793759e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.875773206320072362e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.870399825759750456e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.865026395943029414e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.859652966126308371e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.854279536309587328e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.848906106492866286e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.843532676676145243e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.838159246859424201e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.832785817042703158e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.827412387225982116e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.822038957409261073e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.816665527592540030e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.811292147032218125e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.805918717215496727e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.800545287398776040e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.795171857582054997e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.789798427765333599e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.784424997948612912e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.779051568131891869e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.773678138315170472e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.768304708498449784e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.762931278681728742e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.757557848865007344e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.752184468304685439e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.746811038487964396e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.741437608671243353e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.736064178854522311e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.730690749037801268e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.725317319221080226e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.719943889404359183e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.714570459587638140e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.709197029770917098e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.703823599954196055e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.698450170137475013e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.693076789577153107e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.687703359760432065e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.682329929943711022e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.676956500126989980e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.671583070310268937e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.666209640493547894e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.660836210676826852e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.655462780860105809e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.650089351043384767e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.644715921226663724e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.639342491409942681e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.633969110849620776e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.628595681032899378e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.623222251216178336e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.617848821399457648e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.612475391582736250e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.607101961766015208e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.601728531949294521e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.596355102132573300e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.590981672315852258e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.585608439524727054e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.580235058964404793e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.574861185840093469e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.569487805279771209e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.564114424719449126e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.558741044159127220e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.553367663598805137e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.547994283038482877e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.542620902478160794e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.537247521917838533e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.531874141357516628e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.526500760797194545e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.521127380236872462e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.515753507112560960e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.510380126552238877e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.505006745991916617e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.499633365431594711e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.494259984871272628e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.488886604310950368e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.483513223750628285e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.478139843190306202e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.472766462629984296e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.467393082069662036e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.462019701509339953e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.456645828385028452e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.451272447824706369e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.445899067264384286e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.440525686704062203e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.435152306143740120e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.429778925583418037e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.424405545023095776e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.419032164462773693e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.413658783902451788e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.408285403342129705e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.402912022781807444e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.397538149657496120e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.392164769097173860e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.386791388536851777e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.381418007976529871e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.376044627416207611e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.370671246855885528e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.365297866295563445e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.359924485735241184e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.354551105174919279e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.349177724614597196e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.343804344054274935e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.338430470929963612e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.333057090369641351e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.327683709809319268e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.322310329248997363e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.316936948688675280e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.311563568128353019e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.306190187568030936e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.300816807007708675e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.295443426447386770e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.290070045887064687e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.284696665326742604e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.279322792202431103e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.273949411642109020e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.268576031081786759e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.263202650521464854e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.257829269961142771e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.252455889400820510e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.247082508840498427e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.241709128280176344e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.236335747719854439e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.230962367159532178e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.225588986599210095e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.220215113474898594e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.214841732914576511e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.209468352354254428e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.204094971793932345e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.198721591233610262e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.193348210673288179e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.187974830112965918e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.182601449552643835e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.177228068992321930e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.171854688431999847e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.166481307871677586e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.161107434747366263e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.155734054187044002e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.150360673626721919e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.144987293066400014e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.139613912506077753e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.134240531945755670e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.128867151385433587e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.123493770825111326e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.118120390264789421e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.112747009704467338e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.107373629144145077e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.101999756019833754e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.096626375459511493e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.091252994899189410e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.085879614338867505e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.080506233778545422e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.075132853218223161e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.069759472657901078e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.064386092097578818e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.059012711537256912e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.053639330976934829e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.048265950416612746e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.042892077292301245e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.037518696731979162e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.032145316171656901e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.026771935611334996e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.021398555051012913e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.016025174490690652e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.010651793930368569e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.005278413370046486e+01 0.000000000000000000e+00 0.000000000000000000e+00
-9.999050328097245810e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.945316522494023204e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.891582716890802374e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.837843985647687362e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.784110180044466532e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.730376374441245702e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.676642568838024872e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.622908763234804042e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.569174957631583212e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.515441152028360605e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.461707346425139775e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.407973540821920722e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.354239735218699892e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.300505929615477285e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.246767198372364049e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.193033392769141443e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.139299587165920613e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.085565781562701559e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.031831975959478953e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.978098170356258123e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.924364364753037293e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.870630559149814687e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.816896753546595633e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.763162947943374803e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.709429142340152197e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.655690411097038961e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.601956605493816355e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.548222799890595525e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.494488994287376471e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.440755188684155641e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.387021383080933035e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.333287577477712205e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.279553771874489598e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.225819966271270545e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.172086160668049715e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.118352355064828885e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.064613623821713873e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.010879818218493043e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.957146012615271324e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.903412207012051383e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.849678401408830553e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.795944595805608834e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.742210790202387116e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.688476984599165398e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.634743178995946344e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.581009373392725514e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.527275567789503796e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.473536836546389672e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.419803030943167954e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.366069225339946236e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.312335419736727182e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.258601614133505464e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.204867808530283746e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.151134002927062916e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.097400197323841198e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.043666391720622144e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.989932586117400426e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.936198780514178708e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.882460049271064584e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.828726243667842866e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.774992438064622036e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.721258632461402094e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.667524826858181264e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.613791021254959546e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.560057215651737827e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.506323410048516109e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.452589604445297056e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.398855798842076226e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.345121993238854508e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.291383261995740384e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.237649456392518665e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.183915650789296947e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.130181845186077894e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.076448039582856175e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.022714233979634457e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.968980428376413627e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.915246622773191909e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.861512817169972855e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.807779011566751137e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.754045205963529419e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.700306474720415295e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.646572669117193577e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.592838863513972747e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.539105057910752805e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.485371252307531975e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.431637446704310257e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.377903641101088539e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.324169835497866821e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.270436029894647767e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.216702224291426937e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.162968418688205219e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.109229687445091095e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.055495881841869377e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.001762076238647658e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.948028270635428605e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.894294465032206887e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.840560659428985169e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.786826853825764339e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.733093048222542620e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.679359242619323567e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.625625437016101849e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.571891631412880130e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.518152900169766006e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.464419094566544288e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.410685288963323458e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.356951483360103516e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.303217677756882686e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.249483872153660968e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.195750066550439250e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.142016260947218420e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.088282455343998478e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.034548649740777648e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.980814844137555930e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.927076112894441362e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.873342307291220088e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.819608501687998370e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.765874696084779316e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.712140890481557598e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.658407084878336324e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.604673279275115050e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.550939473671893332e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.497205668068674278e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.443471862465452560e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.389738056862231286e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.335999325619116718e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.282265520015895444e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.186632324570594754e+00 7.432533748705608945e+42 3.134544381625614261e+44
-1.132898518967375479e+00 6.081910488105632244e+42 2.910085500680383967e+44
-1.079164713364153982e+00 7.073372428268727842e+42 2.884216196020065615e+44
-1.025430907760932486e+00 8.857248616297702887e+42 2.856553317667402413e+44
-9.716921765178183623e-01 1.120625972413161821e+43 2.828376178640984765e+44
-9.179583709145968662e-01 1.384552805933263405e+43 2.803522665350468955e+44
-8.642245653113753701e-01 1.664997708923796108e+43 2.771726440675475590e+44
-8.104907597081560944e-01 1.955204117503025874e+43 2.735056723834304541e+44
-7.567569541049345982e-01 2.232774670573921613e+43 2.690172386173951216e+44
-7.030231485017131021e-01 2.474847232065579793e+43 2.640887804730470188e+44
-6.492893428984916060e-01 2.659883589060483016e+43 2.591919526617195824e+44
-5.955555372952701099e-01 2.773691555069159162e+43 2.545649597840258843e+44
-5.418217316920508342e-01 2.814106499148227859e+43 2.504206636547821786e+44
-4.880879260888271176e-01 2.779194727310731905e+43 2.477801383357123355e+44
-4.343541204856078974e-01 2.724939978129671137e+43 2.523311774502622308e+44
-3.806153892424936624e-01 2.870445868735525547e+43 2.756963886790932818e+44
-3.268815836392744423e-01 3.724691591509253023e+43 3.128619332222713829e+44
-2.731477780360506702e-01 5.358644213823923384e+43 3.302116756319836133e+44
-2.194139724328314500e-01 7.530591875492699518e+43 3.484546663207123379e+44
-1.656801668296077057e-01 1.066239518387816708e+44 3.868524733042796042e+44
-1.119463612263884578e-01 1.537529460252036638e+44 4.064250403366457780e+44
-5.821255562316921678e-02 2.042618729311900156e+44 4.364140326659779258e+44
-4.478750019945482858e-03 1.816482393011682946e+44 4.090186101853889198e+44
4.925505558327376854e-02 1.793269846507517705e+44 3.866052477801038020e+44
1.029888611864974990e-01 1.888948455015346738e+44 4.003755629962236010e+44
1.567226667897167469e-01 1.931337015917795697e+44 3.955592052010847634e+44
2.104613980328309542e-01 2.277123524557410813e+44 3.937215885553049506e+44
2.641952036360502021e-01 2.785402412492789282e+44 3.974874038649051714e+44
3.179290092392739187e-01 3.267644402508800187e+44 4.240435703390454524e+44
3.716628148424931943e-01 3.491852493635514554e+44 4.602929460149424409e+44
4.253966204457169109e-01 3.754412310192450762e+44 4.970810963027759114e+44
4.791304260489361866e-01 4.048468163509667768e+44 5.444118869935057448e+44
5.328642316521554623e-01 4.602382032529666764e+44 5.981162307379287791e+44
5.865980372553791788e-01 4.808732736244378908e+44 5.746872818891784874e+44
6.403318428585984545e-01 5.112261765992185336e+44 5.933397697610915878e+44
6.940656484618221711e-01 5.651291379352211039e+44 6.094338412969044606e+44
7.477994540650413358e-01 6.281841052735687406e+44 6.661597164575009436e+44
8.015381853081555708e-01 6.602054949477811194e+44 7.332550216617776030e+44
8.552719909113748464e-01 7.176353225748834603e+44 7.840782123657317429e+44
9.090057965145985630e-01 7.103468656742719989e+44 8.324490220047250456e+44
9.627396021178178387e-01 6.901516404879320454e+44 8.938039019242477049e+44
1.016473407721041555e+00 7.144049211516832027e+44 9.436311996275081472e+44
1.070207213324260831e+00 8.060085945465196876e+44 1.007420382994270647e+45
1.123941018927480107e+00 8.654693558034380981e+44 1.000071943602258270e+45
1.177674824530703823e+00 9.086263962230609777e+44 9.985320101772718572e+44
1.231408630133923099e+00 9.211495368872831615e+44 1.008267011899779990e+45
1.285142435737146815e+00 9.252835279472875411e+44 1.005580020012586939e+45
1.338876241340366091e+00 9.582493044112579850e+44 1.011220596286263781e+45
1.392614972583480215e+00 1.004457071017069707e+45 1.041539125915252997e+45
1.446348778186699491e+00 1.020048152606882821e+45 1.101263194526473375e+45
1.500082583789923207e+00 1.007724464495349940e+45 1.198497832855339472e+45
1.553816389393142483e+00 1.037723249532253929e+45 1.264084008001549096e+45
1.607550194996366200e+00 1.088035601134445131e+45 1.290261577103979230e+45
1.661284000599585475e+00 1.134378351174463694e+45 1.314239567705713963e+45
1.715017806202804751e+00 1.137749012376456641e+45 1.376605792632289521e+45
1.768751611806028468e+00 1.147348153367366473e+45 1.452509912379405038e+45
1.822485417409247743e+00 1.168012166150833679e+45 1.544931131047978897e+45
1.876219223012471460e+00 1.137578913501084840e+45 1.566560249416860050e+45
1.929953028615690735e+00 1.106315661856425663e+45 1.558163318050476544e+45
1.983691759858804859e+00 1.097524237628547217e+45 1.559066595302381764e+45
2.037425565462024135e+00 1.097446230729922124e+45 1.585629087982515438e+45
2.091159371065248074e+00 1.109174133985393847e+45 1.647822133641953780e+45
2.144893176668467127e+00 1.091548430183221795e+45 1.655256330230070864e+45
2.198626982271691066e+00 1.070940006280297115e+45 1.614425922438914706e+45
2.252360787874910120e+00 1.039752396029069688e+45 1.587893155127324527e+45
2.306094593478129173e+00 1.026672370369260993e+45 1.604821584396288132e+45
2.359828399081353112e+00 1.039297231775058833e+45 1.583042169749583093e+45
2.413562204684572166e+00 1.074020816905962142e+45 1.578986138245719850e+45
2.467296010287796104e+00 1.140217664467427956e+45 1.560042775986497112e+45
2.521029815891015158e+00 1.228717504241326994e+45 1.482219903498212594e+45
2.574768547134129726e+00 1.261230900288145483e+45 1.430443888371874017e+45
2.628502352737348779e+00 1.259067720333716715e+45 1.407184791980650155e+45
2.682236158340572718e+00 1.264211692273912397e+45 1.389405610748910586e+45
2.735969963943791772e+00 1.278057682811223278e+45 1.376608671656384381e+45
2.789703769547015710e+00 1.266752216835761661e+45 1.347566998996820973e+45
2.843437575150234764e+00 1.261228335478776703e+45 1.339169004349087170e+45
2.897171380753453818e+00 1.243097386119888971e+45 1.357177686591309731e+45
2.950905186356677756e+00 1.202725255902023557e+45 1.354062240901038516e+45
3.004638991959896810e+00 1.140667521304984383e+45 1.333539607378328793e+45
3.058372797563120749e+00 1.101223862369868489e+45 1.316326229759783334e+45
3.112106603166339802e+00 1.086351854537250664e+45 1.299962069581679816e+45
3.165845334409454370e+00 1.078680405664884637e+45 1.294965792950012077e+45
3.219579140012673424e+00 1.076166158442105138e+45 1.296197916225669668e+45
3.273312945615897362e+00 1.083039643898336967e+45 1.286443397276785534e+45
3.327046751219116416e+00 1.089892292864107725e+45 1.256717942904657094e+45
3.380780556822340355e+00 1.094483891561061565e+45 1.235341664618730419e+45
3.434514362425559408e+00 1.077627257033117618e+45 1.225479172862824449e+45
3.488248168028778462e+00 1.037571101182729467e+45 1.200347963876465401e+45
3.541981973632002401e+00 1.007602761929739717e+45 1.187543761588694377e+45
3.595715779235221454e+00 1.006645489703856395e+45 1.188975653667373679e+45
3.649449584838445393e+00 1.010461963261104601e+45 1.186022744426570641e+45
3.703183390441664447e+00 1.024841128853683828e+45 1.186278478188943305e+45
3.756922121684779015e+00 1.044460721794056615e+45 1.188048424786770106e+45
3.810655927287998068e+00 1.049273633232295578e+45 1.182860733225232766e+45
3.864389732891222007e+00 1.053632940930016435e+45 1.175898100197977567e+45
3.918123538494441060e+00 1.056603805832751764e+45 1.177114774927992044e+45
3.971857344097664999e+00 1.057972654046779392e+45 1.183969894645714571e+45
4.025591149700884053e+00 1.076953149389745256e+45 1.184078828937303561e+45
4.079324955304103106e+00 1.109377516242377796e+45 1.190133608476688039e+45
4.133058760907326601e+00 1.130824222142450445e+45 1.186392120545270855e+45
4.186792566510546543e+00 1.129225955350569829e+45 1.162935940940916800e+45
4.240526372113770037e+00 1.103512856623677537e+45 1.151202669233356633e+45
4.294260177716989091e+00 1.060130206889951289e+45 1.151526651618239835e+45
4.347998908960103215e+00 1.020446773726119329e+45 1.152930745641442415e+45
4.401732714563322268e+00 9.957059708562399866e+44 1.156479424870115118e+45
4.455466520166546651e+00 9.947912519211233943e+44 1.164762386806358482e+45
4.509200325769765705e+00 1.007318766653955187e+45 1.175155240918020673e+45
4.562934131372989199e+00 1.030866753624931860e+45 1.187995903861684121e+45
4.616667936976208253e+00 1.051901462951803409e+45 1.200810086937809137e+45
4.670401742579428195e+00 1.084766678950098475e+45 1.213239178071576280e+45
4.724135548182651689e+00 1.143064833545563305e+45 1.228881335133993891e+45
4.777869353785870743e+00 1.226316065814935774e+45 1.255469374066699150e+45
4.831603159389094237e+00 1.259025112805885230e+45 1.268801578673003192e+45
4.885336964992314179e+00 1.282966181905559070e+45 1.285698716425046955e+45
4.939075696235428303e+00 1.286721859020846367e+45 1.298424729214448055e+45
4.992809501838647357e+00 1.270418735125720721e+45 1.311004606871596558e+45
5.046543307441870851e+00 1.268471597438482424e+45 1.318735990253534339e+45
5.100277113045089905e+00 1.276622461838220060e+45 1.323365960299196536e+45
5.154010918648314288e+00 1.296428613332536706e+45 1.339838460011975917e+45
5.207744724251533341e+00 1.318561992095038901e+45 1.358933648570446961e+45
5.261478529854752395e+00 1.361588521762821403e+45 1.381216811298516598e+45
5.315212335457975890e+00 1.381712948294991405e+45 1.398374647889509202e+45
5.368946141061195831e+00 1.403909479432745569e+45 1.410361230175474843e+45
5.422679946664419326e+00 1.443593546189031936e+45 1.429606697889626743e+45
5.476413752267638380e+00 1.441026689125171363e+45 1.437551963208285173e+45
5.530152483510752504e+00 1.421813481732269310e+45 1.428816233484049694e+45
5.583886289113971557e+00 1.421741592809160791e+45 1.417894433370995982e+45
5.637620094717195940e+00 1.409816725151494845e+45 1.415677859877934508e+45
5.691353900320414994e+00 1.380183036843339169e+45 1.400373769864215149e+45
5.745087705923638488e+00 1.370156480014912284e+45 1.387897612175867516e+45
5.798821511526857542e+00 1.362010862766211960e+45 1.381759028627669877e+45
5.852555317130077484e+00 1.354876487893652559e+45 1.383302294619804346e+45
5.906289122733300978e+00 1.365144558499796693e+45 1.390395174541503457e+45
5.960022928336520032e+00 1.372311737334597226e+45 1.392716341719532130e+45
6.013756733939743526e+00 1.384857903169761664e+45 1.395461202203895470e+45
6.067490539542963468e+00 1.400735079668460070e+45 1.399072619399841388e+45
6.121229270786077592e+00 1.428280103918715221e+45 1.406136390037791273e+45
6.174963076389296646e+00 1.454901988416092803e+45 1.412700845208644622e+45
6.228696881992520140e+00 1.480327285334012330e+45 1.416889128440248951e+45
6.282430687595739194e+00 1.519085600378739011e+45 1.423760103511429666e+45
6.336164493198963577e+00 1.525606789427735222e+45 1.433022035004658030e+45
6.389898298802182630e+00 1.522011678826812252e+45 1.433208995198714585e+45
6.443632104405401684e+00 1.515007267977164185e+45 1.433746977427856869e+45
6.497365910008625178e+00 1.521504305781157435e+45 1.439821618685033485e+45
6.551099715611845120e+00 1.529541924841339650e+45 1.443634459407243970e+45
6.604833521215068615e+00 1.558527922203141351e+45 1.452394842275972396e+45
6.658567326818287668e+00 1.586702575847111791e+45 1.466292116209464243e+45
6.712306058061401792e+00 1.601236489648052191e+45 1.468643117974795928e+45
6.766039863664620846e+00 1.624595934624098426e+45 1.474270347737700157e+45
6.819773669267845229e+00 1.650942023358964433e+45 1.468637857205378869e+45
6.873507474871064282e+00 1.685953235985207597e+45 1.466870156247361350e+45
6.927241280474287777e+00 1.718013290040060714e+45 1.472301376013006076e+45
6.980975086077506830e+00 1.759080032444070791e+45 1.493144172395299854e+45
7.034708891680726772e+00 1.787670633376060366e+45 1.521082071979971431e+45
7.088442697283950267e+00 1.814989017074217286e+45 1.539449201396814122e+45
7.142176502887169320e+00 1.841955053500319157e+45 1.561702941037386640e+45
7.195910308490392815e+00 1.864923195252204453e+45 1.582812358985744176e+45
7.249644114093612757e+00 1.886877456297378632e+45 1.601666662666440872e+45
7.303382845336726881e+00 1.923919653988195541e+45 1.625922186344387611e+45
7.357116650939945934e+00 1.961808067082649706e+45 1.649617875366663309e+45
7.410850456543169429e+00 2.008529453907060813e+45 1.659291624481534818e+45
7.464584262146388483e+00 2.043577630945622116e+45 1.668233897033020181e+45
7.518318067749612865e+00 2.060210129094871598e+45 1.668403437352058148e+45
7.572051873352831919e+00 2.080922138290948315e+45 1.671269068819746563e+45
7.625785678956050972e+00 2.089149110782845340e+45 1.674452982805367156e+45
7.679519484559274467e+00 2.091794558366844416e+45 1.677460134454416913e+45
7.733253290162494409e+00 2.103720082663261816e+45 1.683334547322993136e+45
7.786987095765717903e+00 2.125437175628353382e+45 1.698719185000881754e+45
7.840720901368936957e+00 2.127487395338994737e+45 1.701801926912040892e+45
7.894459632612051081e+00 2.119831164445779623e+45 1.711583356079268020e+45
7.948193438215270135e+00 2.098709799060158911e+45 1.710802916546894105e+45
8.001927243818494517e+00 2.072602855390309653e+45 1.701916982420332397e+45
8.055661049421713571e+00 2.045009282101372239e+45 1.689414443407194471e+45
8.109394855024937954e+00 2.022978667883964388e+45 1.690737623653187662e+45
8.163128660628157007e+00 2.003434867964794748e+45 1.690227645808175443e+45
8.216862466231376061e+00 1.997417905601837136e+45 1.687498213619960636e+45
8.270596271834598667e+00 1.995056621727832594e+45 1.689384654958627716e+45
8.324330077437819497e+00 1.980364772820208407e+45 1.687523914482652101e+45
8.378063883041042104e+00 1.986599882786266323e+45 1.686262269360810042e+45
8.431797688644261157e+00 1.999871467694706326e+45 1.688163376189623967e+45
8.485536419887376169e+00 2.013447425448603134e+45 1.690093006986548526e+45
8.539270225490595223e+00 2.023244345875903325e+45 1.691672012301733364e+45
8.593004031093819606e+00 2.038380687078327901e+45 1.697171175452040096e+45
8.646737836697038659e+00 2.056382141436678587e+45 1.698134916653284252e+45
8.700471642300261266e+00 2.071202998846137756e+45 1.699433486532256136e+45
8.754205447903480319e+00 2.088215120345218916e+45 1.701259080373351636e+45
8.807939253506701149e+00 2.108036383927516123e+45 1.695583642238166813e+45
8.861673059109923756e+00 2.131526960004681533e+45 1.687035613589759798e+45
8.915406864713142809e+00 2.152250414514810758e+45 1.685165968536452794e+45
8.969140670316367192e+00 2.170624228496558491e+45 1.682161584816592833e+45
9.022874475919586246e+00 2.188998332854109466e+45 1.678107296003776137e+45
9.076613207162701258e+00 2.199277273024892150e+45 1.669325657738973099e+45
9.130347012765920311e+00 2.210030157283628151e+45 1.654351018460155082e+45
9.184080818369142918e+00 2.234638625705382729e+45 1.644915725688126484e+45
9.237814623972361971e+00 2.258802801216766681e+45 1.634357834066790424e+45
9.291548429575586354e+00 2.276679755970968858e+45 1.619720388104679142e+45
9.345282235178805408e+00 2.298756820258428645e+45 1.606806875782950876e+45
9.399016040782024461e+00 2.335454494998912052e+45 1.597976464579792221e+45
9.452749846385248844e+00 2.363209347649048580e+45 1.584174067124083908e+45
9.506483651988467898e+00 2.388787283264258494e+45 1.574005666089717256e+45
9.560217457591692281e+00 2.424771026058412323e+45 1.563874825863222302e+45
9.613951263194911334e+00 2.448957576724606114e+45 1.549729575658422594e+45
9.667689994438024570e+00 2.473293516962316930e+45 1.540001504551194912e+45
9.721423800041243624e+00 2.498360789652848903e+45 1.534504306770140527e+45
9.775157605644468006e+00 2.517342763463701222e+45 1.520354132528441485e+45
9.828891411247687060e+00 2.544177229211598840e+45 1.509503979453172800e+45
9.882625216850911443e+00 2.575966276019854910e+45 1.501375403203279939e+45
9.936359022454130496e+00 2.617584430507702355e+45 1.499223491698917960e+45
9.990092828057349550e+00 2.653813285494754534e+45 1.497869904775108697e+45
1.004382663366057393e+01 2.660723634640570654e+45 1.490342615052384854e+45
1.009756043926379299e+01 2.675840304412227088e+45 1.487272190820175438e+45
1.015129424486701559e+01 2.692145870640639405e+45 1.484052719513603706e+45
1.020502805047023642e+01 2.719935557361330870e+45 1.478181613366237439e+45
1.025876678171334966e+01 2.744694640216371012e+45 1.474832148912311650e+45
1.031250058731656871e+01 2.774712516383733742e+45 1.472787149056283760e+45
1.036623439291979309e+01 2.816155217354160745e+45 1.472438280062196145e+45
1.041996819852301215e+01 2.869490165819319944e+45 1.474552299109192493e+45
1.047370200412623653e+01 2.919223852299204213e+45 1.475370538563568052e+45
1.052743580972945558e+01 2.959066127513150690e+45 1.477871932229155603e+45
1.058116961533267464e+01 3.007283933987232830e+45 1.486038539071965025e+45
1.063490342093589724e+01 3.046065800184042582e+45 1.494221372564354595e+45
1.068863722653911807e+01 3.078005691963114087e+45 1.500109824810193274e+45
1.074237103214234068e+01 3.097626464466283169e+45 1.505208902402598862e+45
1.079610483774555973e+01 3.124159776768686879e+45 1.511814405901904429e+45
1.084984356898867475e+01 3.160159983766568248e+45 1.514376140538906850e+45
1.090357737459189380e+01 3.186466918137468346e+45 1.514980014623242461e+45
1.095731118019511818e+01 3.209566927457340935e+45 1.519146912183599843e+45
1.101104498579833724e+01 3.244943523149782246e+45 1.531000522462219826e+45
1.106477879140155984e+01 3.281732059097469119e+45 1.542320967956299417e+45
1.111851259700477890e+01 3.321247316069844575e+45 1.548834533710883458e+45
1.117224640260799973e+01 3.354271194970896634e+45 1.549641019291629163e+45
1.122598020821122233e+01 3.387800095179678329e+45 1.551643539622985195e+45
1.127971401381444139e+01 3.422883626475454897e+45 1.552647762945508771e+45
1.133344781941766577e+01 3.456172702201458483e+45 1.558490830888913018e+45
1.138718162502088482e+01 3.493245984337771686e+45 1.563813568828425450e+45
1.144092035626399984e+01 3.529249407417074011e+45 1.569919389386350096e+45
1.149465416186721889e+01 3.565079769010218327e+45 1.577010566303662301e+45
1.154838796747044150e+01 3.605568658366772227e+45 1.578289371299111871e+45
1.160212177307366055e+01 3.645051683221588407e+45 1.572066511144306222e+45
1.165585557867688493e+01 3.694606419290397418e+45 1.571116349605015271e+45
1.170958938428010399e+01 3.747440384362920653e+45 1.577541479921875086e+45
1.176332318988332304e+01 3.800818532922214892e+45 1.587059027212603113e+45
1.181705699548654742e+01 3.834625691199720378e+45 1.591124336295182784e+45
1.187079080108976648e+01 3.901500153084575040e+45 1.599414261255206412e+45
1.192452460669299086e+01 3.959837832059396570e+45 1.608360707577439836e+45
1.197825841229620991e+01 4.026042829763501850e+45 1.620204727936157678e+45
1.203199714353932315e+01 4.095578063653711421e+45 1.631971351622314919e+45
1.208573094914254220e+01 4.147367796338510723e+45 1.643341955396816474e+45
1.213946475474576658e+01 4.206632594860421604e+45 1.656574306370034616e+45
1.219319856034898564e+01 4.257727458497788615e+45 1.665492807903530126e+45
1.224693236595221002e+01 4.322186814330262936e+45 1.664079990206736354e+45
1.230066617155542907e+01 4.408045303014377356e+45 1.664964569436089528e+45
1.235439997715864813e+01 4.465825257894988340e+45 1.660659566306025941e+45
1.240813378276187251e+01 4.510815598261221350e+45 1.653453691109766638e+45
1.246186758836509156e+01 4.573423213053960354e+45 1.654916519914218480e+45
1.251560139396831417e+01 4.657435729487002808e+45 1.666994033358144918e+45
1.256933519957153500e+01 4.732685215795124485e+45 1.676864347035717511e+45
1.262307393081464824e+01 4.787280265437946308e+45 1.678511144219232441e+45
1.267680773641786729e+01 4.836057679028197197e+45 1.674283156344412399e+45
1.273054154202109167e+01 4.916912006966667844e+45 1.672319155071955904e+45
1.278427534762431073e+01 4.988311244504173173e+45 1.674198231341825941e+45
1.283800915322753511e+01 5.050107200137226588e+45 1.675656197384307819e+45
1.289174295883075416e+01 5.114731584202088121e+45 1.670880614072809400e+45
1.294547676443397322e+01 5.188926269550206747e+45 1.661950028317402069e+45
1.299921057003719582e+01 5.270346354087818862e+45 1.652829630880618795e+45
1.305294437564041665e+01 5.360004942800786446e+45 1.639299145031474891e+45
1.310667818124363926e+01 5.427871411245234469e+45 1.623969397507497018e+45
1.316041198684685831e+01 5.486551455303902223e+45 1.606213420180305579e+45
1.321415071808997332e+01 5.540663572267138071e+45 1.590886093627195142e+45
1.326788452369319238e+01 5.589616670086494181e+45 1.576996788234580585e+45
1.332161832929641676e+01 5.638544746350247951e+45 1.563787215855278459e+45
1.337535213489963581e+01 5.706066671526304632e+45 1.559172620277570599e+45
1.342908594050285842e+01 5.769231660819707747e+45 1.554203043562874407e+45
1.348281974610607747e+01 5.840622612277611161e+45 1.552246265845948153e+45
1.353655355170929830e+01 5.884618425118170684e+45 1.545692337080889749e+45
1.359028735731252091e+01 5.939998563457825551e+45 1.541468741844927605e+45
1.364402116291573996e+01 6.009415123325293087e+45 1.537387081547676400e+45
1.369775496851896435e+01 6.071867123127889935e+45 1.533202882262695998e+45
1.375148877412218340e+01 6.110905286364476118e+45 1.526916938436106909e+45
1.380522750536529841e+01 6.153150802561610062e+45 1.521200804668231928e+45
1.385896131096851747e+01 6.235801297700496765e+45 1.522814963817175622e+45
1.391269511657174007e+01 6.285579152758317771e+45 1.525333892834435689e+45
1.396642892217495913e+01 6.334672048441394993e+45 1.528557487820836425e+45
1.402016272777818351e+01 6.379935239305564261e+45 1.526598462583261390e+45
1.407389653338140256e+01 6.427678718639730437e+45 1.521820556938508622e+45
1.412763033898462162e+01 6.486225961305734235e+45 1.513786100024798606e+45
1.418136414458784600e+01 6.535855369570944582e+45 1.507191600914990981e+45
1.423509795019106505e+01 6.563598821531079899e+45 1.495332020983822833e+45
1.428883175579428944e+01 6.603255342054890672e+45 1.485783723257890448e+45
1.434256556139750849e+01 6.711722572206748003e+45 1.486567393859272385e+45
1.439630429264062172e+01 6.792779691785158876e+45 1.486542537590052774e+45
1.445003809824384078e+01 6.856979574632315648e+45 1.487609262472186768e+45
1.450377190384706516e+01 6.925687741326275066e+45 1.483070704611015507e+45
1.455750570945028421e+01 7.014214668398729625e+45 1.480837360106573492e+45
1.461123951505350860e+01 7.121598870138284488e+45 1.481377128373590039e+45
1.466497332065672765e+01 7.217763709026210409e+45 1.480070539628141970e+45
1.471870712625994670e+01 7.352468806003297368e+45 1.475866542015880570e+45
1.477244093186317109e+01 7.459165587277784221e+45 1.469871629151834147e+45
1.482617473746639014e+01 7.556969592536878864e+45 1.463521779449590241e+45
1.487990854306961275e+01 7.643989638663661561e+45 1.459942919582265431e+45
1.493364234867283358e+01 7.718434250543246165e+45 1.460513467751732521e+45
1.498738107991594681e+01 7.838171320798766933e+45 1.469676851127312572e+45
1.504111488551916587e+01 7.910756204687488587e+45 1.470379653567756331e+45
1.509484869112239025e+01 7.955984165416413399e+45 1.471356819648448066e+45
1.514858249672560930e+01 8.013784986995869585e+45 1.481869672969125410e+45
1.520231630232883369e+01 8.105192599216170752e+45 1.497807029093888503e+45
1.525605010793205274e+01 8.179377932182617056e+45 1.505724168480295564e+45
1.530978391353527179e+01 8.229852964770244683e+45 1.506679243229815781e+45
1.536351771913849440e+01 8.270197466309267445e+45 1.513192895652479769e+45
1.541725152474171523e+01 8.306871322213941343e+45 1.525210970710117292e+45
1.547098533034493784e+01 8.363000006934759012e+45 1.535649281500805430e+45
1.552471913594815689e+01 8.420646903520254468e+45 1.541291950507368005e+45
1.557845786719127190e+01 8.484973037401216872e+45 1.543943564846782457e+45
1.563219167279449096e+01 8.557103525111191942e+45 1.543743176616771601e+45
1.568592547839771534e+01 8.700062679089361692e+45 1.544573658779743290e+45
1.573965928400093439e+01 8.786454407747890420e+45 1.540226020327405332e+45
1.579339308960415700e+01 8.844407765552618521e+45 1.541623201418200681e+45
1.584712689520737605e+01 8.948821478973969192e+45 1.548635119367912974e+45
1.590086070081059688e+01 9.021143088962836711e+45 1.560377061120082061e+45
1.595459450641381949e+01 9.059773576443615348e+45 1.569207875349465169e+45
1.600832831201703854e+01 9.117855327284396649e+45 1.584117176407297244e+45
1.606206211762026115e+01 9.194243910484300846e+45 1.599904987242560031e+45
1.611579592322348375e+01 9.300178086581040355e+45 1.618167525625953822e+45
1.616953465446659521e+01 9.423442805222243701e+45 1.642619661936223298e+45
1.622326846006981427e+01 9.554223671701054544e+45 1.660992909376816193e+45
1.627700226567304043e+01 9.665826177277246748e+45 1.677568078761276553e+45
1.633073607127625948e+01 9.754482216721835486e+45 1.688843099271592420e+45
1.638446987687948209e+01 9.823639939233802696e+45 1.698766521329962846e+45
1.643820368248270114e+01 9.948768598501021787e+45 1.716455899386812980e+45
1.649193748808592019e+01 1.009154972227650371e+46 1.741897365396430843e+45
1.654567129368914280e+01 1.017115478823549472e+46 1.747713313426054781e+45
1.659940509929236541e+01 1.025216117310055611e+46 1.750505715799669172e+45
1.665313890489558801e+01 1.030254730955122617e+46 1.752472166483882495e+45
1.670687271049880707e+01 1.034102028388211029e+46 1.749427073952877617e+45


==> anc/fig_1/med_res_full_vol_int.txt <==
-2.079963391586274923e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.074589966695193866e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.069216541804112808e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.063843116913031395e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.058469692021950337e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.053096267130869634e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.047722837314148236e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.042349412423067534e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.036975987531986121e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.031602562640905063e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.026229142675463635e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.020855712858742592e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.015482283042021550e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.010108853225300507e+01 0.000000000000000000e+00 0.000000000000000000e+00
-2.004735423408579464e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.999361993591858422e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.993988563775137379e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.988615183214815474e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.983241753398094076e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.977868323581373389e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.972494893764652346e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.967121463947931304e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.961748034131210261e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.956374604314489218e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.951001174497768176e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.945627744681047133e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.940254314864326091e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.934880885047605048e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.929507504487283143e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.924134074670561745e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.918760644853840702e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.913387215037120015e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.908013785220398617e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.902640355403677574e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.897266925586956887e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.891893495770235489e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.886520065953514447e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.881146636136793759e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.875773206320072362e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.870399825759750456e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.865026395943029414e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.859652966126308371e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.854279536309587328e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.848906106492866286e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.843532676676145243e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.838159246859424201e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.832785817042703158e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.827412387225982116e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.822038957409261073e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.816665527592540030e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.811292147032218125e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.805918717215496727e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.800545287398776040e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.795171857582054997e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.789798427765333599e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.784424997948612912e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.779051568131891869e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.773678138315170472e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.768304708498449784e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.762931278681728742e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.757557848865007344e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.752184468304685439e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.746811038487964396e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.741437608671243353e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.736064178854522311e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.730690749037801268e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.725317319221080226e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.719943889404359183e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.714570459587638140e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.709197029770917098e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.703823599954196055e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.698450170137475013e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.693076789577153107e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.687703359760432065e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.682329929943711022e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.676956500126989980e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.671583070310268937e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.666209640493547894e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.660836210676826852e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.655462780860105809e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.650089351043384767e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.644715921226663724e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.639342491409942681e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.633969110849620776e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.628595681032899378e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.623222251216178336e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.617848821399457648e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.612475391582736250e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.607101961766015208e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.601728531949294521e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.596355102132573300e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.590981672315852258e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.585608439524727054e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.580235058964404793e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.574861185840093469e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.569487805279771209e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.564114424719449126e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.558741044159127220e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.553367663598805137e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.547994283038482877e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.542620902478160794e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.537247521917838533e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.531874141357516628e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.526500760797194545e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.521127380236872462e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.515753507112560960e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.510380126552238877e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.505006745991916617e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.499633365431594711e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.494259984871272628e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.488886604310950368e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.483513223750628285e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.478139843190306202e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.472766462629984296e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.467393082069662036e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.462019701509339953e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.456645828385028452e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.451272447824706369e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.445899067264384286e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.440525686704062203e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.435152306143740120e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.429778925583418037e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.424405545023095776e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.419032164462773693e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.413658783902451788e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.408285403342129705e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.402912022781807444e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.397538149657496120e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.392164769097173860e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.386791388536851777e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.381418007976529871e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.376044627416207611e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.370671246855885528e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.365297866295563445e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.359924485735241184e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.354551105174919279e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.349177724614597196e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.343804344054274935e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.338430470929963612e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.333057090369641351e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.327683709809319268e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.322310329248997363e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.316936948688675280e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.311563568128353019e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.306190187568030936e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.300816807007708675e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.295443426447386770e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.290070045887064687e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.284696665326742604e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.279322792202431103e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.273949411642109020e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.268576031081786759e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.263202650521464854e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.257829269961142771e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.252455889400820510e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.247082508840498427e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.241709128280176344e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.236335747719854439e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.230962367159532178e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.225588986599210095e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.220215113474898594e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.214841732914576511e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.209468352354254428e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.204094971793932345e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.198721591233610262e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.193348210673288179e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.187974830112965918e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.182601449552643835e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.177228068992321930e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.171854688431999847e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.166481307871677586e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.161107434747366263e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.155734054187044002e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.150360673626721919e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.144987293066400014e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.139613912506077753e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.134240531945755670e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.128867151385433587e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.123493770825111326e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.118120390264789421e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.112747009704467338e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.107373629144145077e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.101999756019833754e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.096626375459511493e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.091252994899189410e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.085879614338867505e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.080506233778545422e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.075132853218223161e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.069759472657901078e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.064386092097578818e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.059012711537256912e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.053639330976934829e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.048265950416612746e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.042892077292301245e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.037518696731979162e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.032145316171656901e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.026771935611334996e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.021398555051012913e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.016025174490690652e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.010651793930368569e+01 0.000000000000000000e+00 0.000000000000000000e+00
-1.005278413370046486e+01 0.000000000000000000e+00 0.000000000000000000e+00
-9.999050328097245810e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.945316522494023204e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.891582716890802374e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.837843985647687362e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.784110180044466532e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.730376374441245702e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.676642568838024872e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.622908763234804042e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.569174957631583212e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.515441152028360605e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.461707346425139775e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.407973540821920722e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.354239735218699892e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.300505929615477285e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.246767198372364049e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.193033392769141443e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.139299587165920613e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.085565781562701559e+00 0.000000000000000000e+00 0.000000000000000000e+00
-9.031831975959478953e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.978098170356258123e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.924364364753037293e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.870630559149814687e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.816896753546595633e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.763162947943374803e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.709429142340152197e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.655690411097038961e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.601956605493816355e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.548222799890595525e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.494488994287376471e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.440755188684155641e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.387021383080933035e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.333287577477712205e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.279553771874489598e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.225819966271270545e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.172086160668049715e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.118352355064828885e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.064613623821713873e+00 0.000000000000000000e+00 0.000000000000000000e+00
-8.010879818218493043e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.957146012615271324e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.903412207012051383e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.849678401408830553e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.795944595805608834e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.742210790202387116e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.688476984599165398e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.634743178995946344e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.581009373392725514e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.527275567789503796e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.473536836546389672e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.419803030943167954e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.366069225339946236e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.312335419736727182e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.258601614133505464e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.204867808530283746e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.151134002927062916e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.097400197323841198e+00 0.000000000000000000e+00 0.000000000000000000e+00
-7.043666391720622144e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.989932586117400426e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.936198780514178708e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.882460049271064584e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.828726243667842866e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.774992438064622036e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.721258632461402094e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.667524826858181264e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.613791021254959546e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.560057215651737827e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.506323410048516109e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.452589604445297056e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.398855798842076226e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.345121993238854508e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.291383261995740384e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.237649456392518665e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.183915650789296947e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.130181845186077894e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.076448039582856175e+00 0.000000000000000000e+00 0.000000000000000000e+00
-6.022714233979634457e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.968980428376413627e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.915246622773191909e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.861512817169972855e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.807779011566751137e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.754045205963529419e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.700306474720415295e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.646572669117193577e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.592838863513972747e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.539105057910752805e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.485371252307531975e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.431637446704310257e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.377903641101088539e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.324169835497866821e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.270436029894647767e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.216702224291426937e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.162968418688205219e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.109229687445091095e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.055495881841869377e+00 0.000000000000000000e+00 0.000000000000000000e+00
-5.001762076238647658e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.948028270635428605e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.894294465032206887e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.840560659428985169e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.786826853825764339e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.733093048222542620e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.679359242619323567e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.625625437016101849e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.571891631412880130e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.518152900169766006e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.464419094566544288e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.410685288963323458e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.356951483360103516e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.303217677756882686e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.249483872153660968e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.195750066550439250e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.142016260947218420e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.088282455343998478e+00 0.000000000000000000e+00 0.000000000000000000e+00
-4.034548649740777648e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.980814844137555930e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.927076112894441362e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.873342307291220088e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.819608501687998370e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.765874696084779316e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.712140890481557598e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.658407084878336324e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.604673279275115050e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.550939473671893332e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.497205668068674278e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.443471862465452560e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.389738056862231286e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.335999325619116718e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.282265520015895444e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.228531714412673725e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.174797908809454672e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.121064103206232954e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.067330297603011680e+00 0.000000000000000000e+00 0.000000000000000000e+00
-3.013596491999790405e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.959862686396568687e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.906128880793349634e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.852395075190127915e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.798661269586906641e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.744922538343792073e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.691188732740570799e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.637454927137349081e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.583721121534130027e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.529987315930908309e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.476253510327687035e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.422519704724465761e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.368785899121244043e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.315052093518024989e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.261318287914803271e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.207584482311581997e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.153845751068467429e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.100111945465246155e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.046378139862024437e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.992644334258805383e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.938910528655583887e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.885176723052362391e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.831442917449140895e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.777709111845919399e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.723975306242700123e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.670241500639478627e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.616507695036257131e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.562768963793143007e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.509035158189921511e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.455301352586700014e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.401567546983480739e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.347833741380259243e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.294099935777037746e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.240366130173816250e+00 0.000000000000000000e+00 0.000000000000000000e+00
-1.186632324570594754e+00 2.972406526191628867e+43 2.676389402705634187e+44
-1.132898518967375479e+00 2.986759294824842943e+43 2.672229073779846069e+44
-1.079164713364153982e+00 2.990480024948451049e+43 2.669947214276892415e+44
-1.025430907760932486e+00 2.986208181821565973e+43 2.668311237640003568e+44
-9.716921765178183623e-01 2.978438839802950605e+43 2.667789503081405667e+44
-9.179583709145968662e-01 2.970658305934169635e+43 2.668270439387907819e+44
-8.642245653113753701e-01 2.967121434522498845e+43 2.669896278179524045e+44
-8.104907597081560944e-01 2.971096517607336283e+43 2.671631444866947233e+44
-7.567569541049345982e-01 2.985255927909600962e+43 2.671805741715040549e+44
-7.030231485017131021e-01 3.013715590318096752e+43 2.669446835917368313e+44
-6.492893428984916060e-01 3.060690696915714170e+43 2.664289038406891716e+44
-5.955555372952701099e-01 3.130469035620543660e+43 2.656874719233206355e+44
-5.418217316920508342e-01 3.227861250141721687e+43 2.647716370051519475e+44
-4.880879260888271176e-01 3.361344633761341810e+43 2.637032850979331453e+44
-4.343541204856078974e-01 3.552927498809261308e+43 2.624615945762793193e+44
-3.806153892424936624e-01 3.855090329900935603e+43 2.611407416090200188e+44
-3.268815836392744423e-01 4.364363994794401389e+43 2.600803172869595094e+44
-2.731477780360506702e-01 5.215751335589395121e+43 2.593058787110003041e+44
-2.194139724328314500e-01 6.535334427037503647e+43 2.588072490637210848e+44
-1.656801668296077057e-01 8.404474163008539340e+43 2.594652346626889202e+44
-1.119463612263884578e-01 1.095221840543085919e+44 2.629153833600242351e+44
-5.821255562316921678e-02 1.413238616173107326e+44 2.711034304849249740e+44
-4.478750019945482858e-03 1.736985906524507142e+44 2.949249875710040841e+44
4.925505558327376854e-02 2.070977433647470194e+44 3.330410825099156997e+44
1.029888611864974990e-01 2.587615367433437402e+44 3.714339968248593860e+44
1.567226667897167469e-01 3.200344110583006845e+44 4.083553538810635076e+44
2.104613980328309542e-01 3.884060779418443344e+44 4.668576665677650507e+44
2.641952036360502021e-01 4.646075399341112281e+44 5.233686253483408526e+44
3.179290092392739187e-01 5.078968989492831305e+44 5.794481904734723757e+44
3.716628148424931943e-01 5.439520544658471659e+44 6.317181220903952799e+44
4.253966204457169109e-01 5.971499749031909414e+44 6.616713978733058425e+44
4.791304260489361866e-01 6.435746618517369067e+44 7.156672874529792178e+44
5.328642316521554623e-01 7.121229731283126726e+44 7.607307746842719922e+44
5.865980372553791788e-01 7.719982686103648639e+44 7.671083310040366087e+44
6.403318428585984545e-01 7.971138790948182715e+44 8.002486832795454526e+44
6.940656484618221711e-01 8.075586632366364408e+44 8.453315669399936789e+44
7.477994540650413358e-01 8.300873510802692090e+44 8.905946227635357966e+44
8.015381853081555708e-01 8.270648140428969696e+44 9.358236647645188125e+44
8.552719909113748464e-01 8.490078845465262785e+44 9.853706338874821439e+44
9.090057965145985630e-01 8.564656898210611624e+44 1.046519880098475665e+45
9.627396021178178387e-01 8.915368913829740010e+44 1.118826859907330787e+45
1.016473407721041555e+00 9.705389260917895148e+44 1.191782507248468121e+45
1.070207213324260831e+00 1.103562751778837334e+45 1.259742488790002419e+45
1.123941018927480107e+00 1.276135829004075556e+45 1.320987008983370333e+45
1.177674824530703823e+00 1.430278601125951722e+45 1.388174754464915290e+45
1.231408630133923099e+00 1.557061649961872548e+45 1.519219613575245918e+45
1.285142435737146815e+00 1.645948801212137498e+45 1.659740546362267433e+45
1.338876241340366091e+00 1.737666360239096550e+45 1.789415843291722923e+45
1.392614972583480215e+00 1.906790090636699609e+45 1.946182652225259101e+45
1.446348778186699491e+00 2.078557549134997371e+45 2.130440545243410483e+45
1.500082583789923207e+00 2.270944941678826267e+45 2.361637489951632518e+45
1.553816389393142483e+00 2.538458655620396627e+45 2.601511019220008885e+45
1.607550194996366200e+00 2.886890851087664233e+45 2.836548305119824119e+45
1.661284000599585475e+00 3.233087532121425751e+45 3.082126591234921367e+45
1.715017806202804751e+00 3.371711858368252354e+45 3.342355598674200941e+45
1.768751611806028468e+00 3.282075416697123033e+45 3.601324994100460792e+45
1.822485417409247743e+00 3.056462720516615228e+45 3.677115107278361895e+45
1.876219223012471460e+00 2.873156459150179972e+45 3.702786902827143375e+45
1.929953028615690735e+00 2.833952454670275239e+45 3.980231771040270769e+45
1.983691759858804859e+00 2.890111738777475209e+45 4.208712819744486870e+45
2.037425565462024135e+00 3.003259880796180553e+45 4.175919119393964106e+45
2.091159371065248074e+00 3.065030688847836912e+45 4.229448892955632482e+45
2.144893176668467127e+00 2.993441370408334684e+45 4.211642462530048685e+45
2.198626982271691066e+00 2.864252619015369836e+45 4.103366666949987875e+45
2.252360787874910120e+00 2.823809272226712534e+45 4.116918366473097610e+45
2.306094593478129173e+00 2.894098230630149082e+45 4.296513570633654711e+45
2.359828399081353112e+00 2.979315573115103969e+45 4.473617287631137287e+45
2.413562204684572166e+00 3.097030119258117858e+45 4.631306519860976105e+45
2.467296010287796104e+00 3.224872213559579518e+45 4.702778805853616698e+45
2.521029815891015158e+00 3.263821286280675761e+45 4.658639268159317294e+45
2.574768547134129726e+00 3.216902505353654925e+45 4.646517724011858249e+45
2.628502352737348779e+00 3.139240851514254863e+45 4.715189690759978039e+45
2.682236158340572718e+00 3.123344250114605500e+45 4.794573838476885326e+45
2.735969963943791772e+00 3.135953709147483623e+45 4.796407910479722313e+45
2.789703769547015710e+00 3.232317786721791100e+45 4.840331443453771624e+45
2.843437575150234764e+00 3.388205095862014070e+45 4.951561567816048557e+45
2.897171380753453818e+00 3.485364408366171752e+45 5.008624580241451868e+45
2.950905186356677756e+00 3.476407528796260851e+45 5.024464176467368606e+45
3.004638991959896810e+00 3.386838141326271946e+45 5.105517358644799226e+45
3.058372797563120749e+00 3.306233167873377422e+45 5.185045467379900440e+45
3.112106603166339802e+00 3.240775318929929600e+45 5.263699235893058775e+45
3.165845334409454370e+00 3.268874705763759581e+45 5.327734074371107760e+45
3.219579140012673424e+00 3.429766702719405354e+45 5.295099377797083285e+45
3.273312945615897362e+00 3.658039670078372750e+45 5.126244684747656378e+45
3.327046751219116416e+00 3.855700225198874233e+45 4.885761108748339628e+45
3.380780556822340355e+00 3.919363629233746053e+45 4.705822821055390116e+45
3.434514362425559408e+00 3.965950347024068399e+45 4.603643838867461512e+45
3.488248168028778462e+00 4.038278088504044156e+45 4.588901852768360370e+45
3.541981973632002401e+00 4.109304951721946588e+45 4.662287344521846924e+45
3.595715779235221454e+00 4.189247896480658094e+45 4.814734725624131146e+45
3.649449584838445393e+00 4.261016285306260167e+45 5.071490459068708998e+45
3.703183390441664447e+00 4.342836317241372742e+45 5.398657784988568924e+45
3.756922121684779015e+00 4.396666220529629188e+45 5.672822539257768451e+45
3.810655927287998068e+00 4.506246863288760323e+45 5.932051920698424642e+45
3.864389732891222007e+00 4.703713840632209061e+45 6.165092288135457572e+45
3.918123538494441060e+00 4.884342939871884700e+45 5.992268079203699432e+45
3.971857344097664999e+00 5.126961209055635159e+45 5.791906654679394023e+45
4.025591149700884053e+00 5.457277366102485173e+45 5.706123814561572517e+45
4.079324955304103106e+00 5.671814255017464190e+45 5.390292815035671787e+45
4.133058760907326601e+00 5.657000308141041859e+45 5.111800002260272808e+45
4.186792566510546543e+00 5.626792622249279680e+45 4.989444571081311030e+45
4.240526372113770037e+00 5.515580456874323244e+45 4.860527141794583065e+45
4.294260177716989091e+00 5.376068524270721579e+45 4.710993405278201538e+45
4.347998908960103215e+00 5.198629346647259750e+45 4.636840767403555701e+45
4.401732714563322268e+00 5.009577719114949275e+45 4.631988464442376399e+45
4.455466520166546651e+00 4.851707898025950187e+45 4.645721796312746210e+45
4.509200325769765705e+00 4.738467465531313471e+45 4.600477528528869935e+45
4.562934131372989199e+00 4.723377103842230461e+45 4.499931828759166918e+45
4.616667936976208253e+00 4.769438331370251291e+45 4.381806915881984851e+45
4.670401742579428195e+00 4.770700171690711358e+45 4.238824430728432105e+45
4.724135548182651689e+00 4.809110927270943553e+45 4.154392199470024794e+45
4.777869353785870743e+00 4.870619251315826262e+45 4.096478594239530567e+45
4.831603159389094237e+00 4.810083027877459418e+45 3.992624715361960805e+45
4.885336964992314179e+00 4.684226055210271502e+45 3.909012608506237948e+45
4.939075696235428303e+00 4.600449329950840177e+45 3.823903833700730308e+45
4.992809501838647357e+00 4.511299615173936814e+45 3.658697285961882859e+45
5.046543307441870851e+00 4.502865014677346919e+45 3.509296226235087167e+45
5.100277113045089905e+00 4.570197205022698475e+45 3.371602936162556374e+45
5.154010918648314288e+00 4.647880304484304597e+45 3.274192405802244472e+45
5.207744724251533341e+00 4.737950391729553425e+45 3.207745313082649744e+45
5.261478529854752395e+00 4.873179529788249291e+45 3.244522637767179873e+45
5.315212335457975890e+00 4.980271826702588503e+45 3.305100331798994791e+45
5.368946141061195831e+00 5.110246221217325070e+45 3.344186983151647244e+45
5.422679946664419326e+00 5.309992684254739345e+45 3.390730721214218344e+45
5.476413752267638380e+00 5.464606281148762214e+45 3.353476192961071727e+45
5.530152483510752504e+00 5.521303301624471160e+45 3.258321155258578265e+45
5.583886289113971557e+00 5.600891460689884697e+45 3.213514047442257211e+45
5.637620094717195940e+00 5.727521570467481992e+45 3.170707085855582870e+45
5.691353900320414994e+00 5.840568520041668698e+45 3.097420113129066890e+45
5.745087705923638488e+00 5.964487164379419872e+45 3.053717270175982334e+45
5.798821511526857542e+00 6.117439897044361152e+45 3.028697583711422585e+45
5.852555317130077484e+00 6.257549183766405254e+45 2.969565376646577504e+45
5.906289122733300978e+00 6.397886256978679413e+45 2.949053973370830510e+45
5.960022928336520032e+00 6.634550277981799675e+45 2.941970721722998479e+45
6.013756733939743526e+00 6.815235912989604177e+45 2.905061929483009452e+45
6.067490539542963468e+00 6.856688916953998124e+45 2.881088914585313792e+45
6.121229270786077592e+00 6.955194408987560268e+45 2.941189174668877108e+45
6.174963076389296646e+00 6.944334461398798947e+45 3.007778054352694208e+45
6.228696881992520140e+00 6.860672292009212233e+45 3.064501533957580878e+45
6.282430687595739194e+00 6.889137367918429565e+45 3.157530383408823523e+45
6.336164493198963577e+00 6.988673549660511623e+45 3.223211802998530698e+45
6.389898298802182630e+00 6.984274750456192056e+45 3.267526642432824754e+45
6.443632104405401684e+00 6.976752027505542867e+45 3.321348386951954853e+45
6.497365910008625178e+00 7.033442357649967717e+45 3.365848478489156147e+45
6.551099715611845120e+00 7.062511403937236063e+45 3.358973607134537462e+45
6.604833521215068615e+00 7.155871639073306453e+45 3.353798040901841929e+45
6.658567326818287668e+00 7.364442637548868310e+45 3.401637495818279213e+45
6.712306058061401792e+00 7.583879086549921232e+45 3.448896395470265675e+45
6.766039863664620846e+00 7.764048976541303588e+45 3.503250598146608318e+45
6.819773669267845229e+00 7.957533505561734173e+45 3.630716272659235587e+45
6.873507474871064282e+00 8.050505407679382039e+45 3.740035659531625498e+45
6.927241280474287777e+00 8.007045890038907850e+45 3.798738597421443929e+45
6.980975086077506830e+00 8.046843168588737026e+45 3.855534621651733182e+45
7.034708891680726772e+00 8.093936335327562617e+45 3.926952687845247695e+45
7.088442697283950267e+00 8.126143540413521120e+45 3.943124573184860668e+45
7.142176502887169320e+00 8.240650977910424969e+45 3.939281565518752345e+45
7.195910308490392815e+00 8.460231248765452532e+45 3.951150905972126993e+45
7.249644114093612757e+00 8.549400902501099952e+45 3.873189970885547043e+45
7.303382845336726881e+00 8.744821139431882851e+45 3.864979373149220053e+45
7.357116650939945934e+00 9.028026471193228381e+45 3.949287521821272579e+45
7.410850456543169429e+00 9.296335895469214589e+45 4.034727034057493563e+45
7.464584262146388483e+00 9.510631892146227065e+45 4.051433371356265774e+45
7.518318067749612865e+00 9.797364835691892615e+45 4.090856429092724445e+45
7.572051873352831919e+00 1.002808161352660971e+46 4.088418497716716924e+45
7.625785678956050972e+00 1.010179182653406275e+46 3.997235302380366801e+45
7.679519484559274467e+00 1.021762175750249275e+46 3.951307346258316515e+45
7.733253290162494409e+00 1.045784915607909468e+46 3.962685426479994898e+45
7.786987095765717903e+00 1.064415759772791822e+46 3.942259278928748737e+45
7.840720901368936957e+00 1.080286493160457903e+46 3.899309452143129818e+45
7.894459632612051081e+00 1.095236818915298678e+46 3.874523764259372199e+45
7.948193438215270135e+00 1.087705483424074422e+46 3.772431140587312643e+45
8.001927243818494517e+00 1.062754659714113319e+46 3.640921215433662451e+45
8.055661049421713571e+00 1.051185659914378771e+46 3.541472665139276654e+45
8.109394855024937954e+00 1.050297038505568171e+46 3.463599425267201114e+45
8.163128660628157007e+00 1.044110379334019956e+46 3.378940966848032806e+45
8.216862466231376061e+00 1.045679006478950170e+46 3.317711748363779717e+45
8.270596271834598667e+00 1.057689229334075560e+46 3.300112004034505028e+45
8.324330077437819497e+00 1.063381229322709553e+46 3.298406125603778409e+45
8.378063883041042104e+00 1.067714535418442093e+46 3.328063948853871239e+45
8.431797688644261157e+00 1.074120477797891244e+46 3.409824307601991727e+45
8.485536419887376169e+00 1.083574778235426158e+46 3.504549164233264624e+45
8.539270225490595223e+00 1.085532675544746717e+46 3.580736382571377380e+45
8.593004031093819606e+00 1.091192398059641323e+46 3.681350934584277546e+45
8.646737836697038659e+00 1.110949910316671169e+46 3.777845690610984839e+45
8.700471642300261266e+00 1.136152653322700091e+46 3.863361512225369436e+45
8.754205447903480319e+00 1.166446805933404807e+46 3.944485823185552676e+45
8.807939253506701149e+00 1.205695614224358394e+46 4.061942630101836173e+45
8.861673059109923756e+00 1.246988440482758914e+46 4.211277186051811030e+45
8.915406864713142809e+00 1.284857287407560616e+46 4.368527628486135743e+45
8.969140670316367192e+00 1.317419553799924875e+46 4.578244104431366775e+45
9.022874475919586246e+00 1.342124297947811327e+46 4.809999216558697238e+45
9.076613207162701258e+00 1.361996799273664384e+46 4.996781177284353280e+45
9.130347012765920311e+00 1.390147672661531063e+46 5.113018684880385230e+45
9.184080818369142918e+00 1.427263403815238300e+46 5.284123606128441365e+45
9.237814623972361971e+00 1.463982962443872513e+46 5.380401980705771120e+45
9.291548429575586354e+00 1.498956963684409757e+46 5.363609104995432710e+45
9.345282235178805408e+00 1.537506500124069544e+46 5.383859050619280076e+45
9.399016040782024461e+00 1.568674150991947425e+46 5.399350964188840991e+45
9.452749846385248844e+00 1.579900199067692174e+46 5.410877717045326447e+45
9.506483651988467898e+00 1.592703613396276621e+46 5.453118971711247791e+45
9.560217457591692281e+00 1.617022282037609135e+46 5.464222812936035601e+45
9.613951263194911334e+00 1.653703643773884792e+46 5.494932828624022095e+45
9.667689994438024570e+00 1.689717237629752666e+46 5.518023005184351573e+45
9.721423800041243624e+00 1.705564097283583346e+46 5.483367266635132718e+45
9.775157605644468006e+00 1.733066706102641756e+46 5.441916352953722864e+45
9.828891411247687060e+00 1.760146236023138328e+46 5.362841801473836064e+45
9.882625216850911443e+00 1.778753116888164920e+46 5.279824734585636365e+45
9.936359022454130496e+00 1.803768771525091876e+46 5.179391686060004828e+45
9.990092828057349550e+00 1.827150596140234821e+46 5.068860446409491546e+45
1.004382663366057393e+01 1.854738012825738909e+46 4.976912595850645637e+45
1.009756043926379299e+01 1.872341648496060268e+46 4.847532111876464047e+45
1.015129424486701559e+01 1.873549567347593715e+46 4.723677986918988462e+45
1.020502805047023642e+01 1.873684662850766790e+46 4.644365739193500587e+45
1.025876678171334966e+01 1.873357836389403785e+46 4.587935163861706604e+45
1.031250058731656871e+01 1.866814356660397550e+46 4.542751763955155987e+45
1.036623439291979309e+01 1.861360697869237812e+46 4.490913730751105670e+45
1.041996819852301215e+01 1.858243980727501438e+46 4.392565909810382957e+45
1.047370200412623653e+01 1.848864870514140433e+46 4.272133721811271676e+45
1.052743580972945558e+01 1.836439053684006674e+46 4.137004221143592771e+45
1.058116961533267464e+01 1.831094109455664792e+46 4.052361389573257269e+45
1.063490342093589724e+01 1.831295640540882482e+46 4.002014641867478550e+45
1.068863722653911807e+01 1.825501937884373318e+46 3.936593456086130765e+45
1.074237103214234068e+01 1.816093117501074263e+46 3.853771752092967451e+45
1.079610483774555973e+01 1.811078739602681690e+46 3.772706038424685816e+45
1.084984356898867475e+01 1.813672534754330053e+46 3.691289724347515224e+45
1.090357737459189380e+01 1.813556849943420794e+46 3.603414495007655192e+45
1.095731118019511818e+01 1.816080418593090233e+46 3.546690129021241852e+45
1.101104498579833724e+01 1.814284779618432536e+46 3.521773721387853454e+45
1.106477879140155984e+01 1.804589932038110218e+46 3.497410295002048601e+45
1.111851259700477890e+01 1.791887808677794776e+46 3.471493514035038219e+45
1.117224640260799973e+01 1.784210653348138456e+46 3.467350927041176558e+45
1.122598020821122233e+01 1.780797031544136964e+46 3.449193874220809478e+45
1.127971401381444139e+01 1.781760320277409532e+46 3.419494369940055371e+45
1.133344781941766577e+01 1.784561397693972252e+46 3.369669550997303826e+45
1.138718162502088482e+01 1.793930246378419574e+46 3.316585571291830510e+45
1.144092035626399984e+01 1.806172180379378321e+46 3.248351386789938583e+45
1.149465416186721889e+01 1.814741540739379518e+46 3.172205152382853492e+45
1.154838796747044150e+01 1.819958963910521315e+46 3.099818017123432709e+45
1.160212177307366055e+01 1.827572526544176120e+46 3.054683707664822531e+45
1.165585557867688493e+01 1.840640150629284636e+46 3.027193899182354475e+45
1.170958938428010399e+01 1.854662862465299142e+46 2.993075654206674681e+45
1.176332318988332304e+01 1.870719715945294637e+46 2.969841059371458604e+45
1.181705699548654742e+01 1.887581086694318431e+46 2.970755342674826810e+45
1.187079080108976648e+01 1.902378006928306584e+46 2.972569303799197137e+45
1.192452460669299086e+01 1.917644111191478316e+46 2.971265667812790406e+45
1.197825841229620991e+01 1.930605228555345955e+46 2.979238243898692986e+45
1.203199714353932315e+01 1.943926248225493378e+46 2.990055647265445235e+45
1.208573094914254220e+01 1.954694465575582107e+46 2.961384866566774512e+45
1.213946475474576658e+01 1.961562001508923605e+46 2.913955666798486987e+45
1.219319856034898564e+01 1.976284713896296265e+46 2.893945261258371567e+45
1.224693236595221002e+01 1.997215184767629556e+46 2.916784257122777235e+45
1.230066617155542907e+01 2.010563766571463029e+46 2.933852714249340211e+45
1.235439997715864813e+01 2.021780698470212056e+46 2.944467565780968582e+45
1.240813378276187251e+01 2.039980403331880984e+46 2.949115127227267957e+45
1.246186758836509156e+01 2.052735137401604281e+46 2.943600188718370583e+45
1.251560139396831417e+01 2.064057199611178592e+46 2.928677193623227869e+45
1.256933519957153500e+01 2.076984950506066981e+46 2.899449402355829071e+45
1.262307393081464824e+01 2.085182412936224378e+46 2.847315481640560467e+45
1.267680773641786729e+01 2.090724611953309030e+46 2.783781168230124800e+45
1.273054154202109167e+01 2.100171827907137612e+46 2.724399559613888819e+45
1.278427534762431073e+01 2.111209999699576779e+46 2.678531860350735834e+45
1.283800915322753511e+01 2.120551320404566537e+46 2.635171592051458639e+45
1.289174295883075416e+01 2.129993147228986800e+46 2.588143839979232977e+45
1.294547676443397322e+01 2.138987429861834675e+46 2.539455415119105026e+45
1.299921057003719582e+01 2.149427302474049454e+46 2.507839029003286668e+45
1.305294437564041665e+01 2.157756556950702390e+46 2.477690693225229746e+45
1.310667818124363926e+01 2.162171244247733673e+46 2.427873431591859733e+45
1.316041198684685831e+01 2.168017451390514718e+46 2.375885536711905501e+45
1.321415071808997332e+01 2.178088360548585633e+46 2.321101329721919677e+45
1.326788452369319238e+01 2.183482627736652968e+46 2.258181507761911434e+45
1.332161832929641676e+01 2.191092140879223784e+46 2.213215943454739525e+45
1.337535213489963581e+01 2.203814152702769134e+46 2.187192883129798151e+45
1.342908594050285842e+01 2.212024703700251474e+46 2.161923388437526459e+45
1.348281974610607747e+01 2.215215459809661922e+46 2.135383699555065089e+45
1.353655355170929830e+01 2.225768979579294501e+46 2.109775061010478209e+45
1.359028735731252091e+01 2.232091943589851660e+46 2.077266710081828411e+45
1.364402116291573996e+01 2.232016285601790915e+46 2.040046597514216550e+45
1.369775496851896435e+01 2.238703693401590050e+46 2.003638307703025643e+45
1.375148877412218340e+01 2.253396121623195479e+46 1.970402885601826346e+45
1.380522750536529841e+01 2.263694935745046835e+46 1.931611927375222709e+45
1.385896131096851747e+01 2.272551116986305684e+46 1.897380997174896315e+45
1.391269511657174007e+01 2.288981998753885206e+46 1.865533632401110743e+45
1.396642892217495913e+01 2.302210367984577370e+46 1.836703738191185036e+45
1.402016272777818351e+01 2.312966527881727758e+46 1.814711506492393718e+45
1.407389653338140256e+01 2.330674882128374883e+46 1.799463537299668900e+45
1.412763033898462162e+01 2.354370562949336057e+46 1.792055913788977142e+45
1.418136414458784600e+01 2.376810334897003492e+46 1.776169628228437235e+45
1.423509795019106505e+01 2.402130982290436480e+46 1.754385894302715516e+45
1.428883175579428944e+01 2.426673993585076446e+46 1.730294712862435415e+45
1.434256556139750849e+01 2.449357297390530364e+46 1.699251980958936927e+45
1.439630429264062172e+01 2.473127980531320056e+46 1.661664970523410810e+45
1.445003809824384078e+01 2.495765237254366432e+46 1.628889072605832565e+45
1.450377190384706516e+01 2.521432801760413243e+46 1.607920908186084462e+45
1.455750570945028421e+01 2.544853427611333014e+46 1.595199737991738260e+45
1.461123951505350860e+01 2.566185120883472345e+46 1.582839086258670501e+45
1.466497332065672765e+01 2.590474058879180800e+46 1.569786205653575856e+45
1.471870712625994670e+01 2.612633981953200541e+46 1.547161033121729992e+45
1.477244093186317109e+01 2.630481453376799988e+46 1.519145976422299132e+45
1.482617473746639014e+01 2.647962584753668593e+46 1.500284352642583988e+45
1.487990854306961275e+01 2.665530350209291111e+46 1.479828247585266299e+45
1.493364234867283358e+01 2.680849654134570375e+46 1.465710234522036854e+45
1.498738107991594681e+01 2.695605021484708344e+46 1.459461245536859993e+45
1.504111488551916587e+01 2.712835786587621128e+46 1.452881288325581724e+45
1.509484869112239025e+01 2.731568204042890907e+46 1.448103320921268523e+45
1.514858249672560930e+01 2.748361153410043231e+46 1.438042700660974683e+45
1.520231630232883369e+01 2.767918070918167544e+46 1.424666780427838793e+45
1.525605010793205274e+01 2.786821338827689508e+46 1.406616634218728165e+45
1.530978391353527179e+01 2.806465431555776247e+46 1.394091706602140177e+45
1.536351771913849440e+01 2.826498319723679681e+46 1.383563559422332819e+45
1.541725152474171523e+01 2.846567791259608832e+46 1.381907876871199233e+45
1.547098533034493784e+01 2.866347544522469337e+46 1.383192770082051181e+45
1.552471913594815689e+01 2.888729809729255387e+46 1.382443721536234886e+45
1.557845786719127190e+01 2.909349160759111379e+46 1.379901558364623026e+45
1.563219167279449096e+01 2.928339627333208472e+46 1.368440351814498783e+45
1.568592547839771534e+01 2.950746871754803601e+46 1.355996405270061091e+45
1.573965928400093439e+01 2.971550134108677549e+46 1.340075548129834256e+45


==> anc/fig_4/fig_4.py <==
#!/usr/bin/python

import numpy as np
from matplotlib import pyplot as plt

from matplotlib.ticker import AutoMinorLocator, MultipleLocator, FuncFormatter

from scipy.interpolate import interp1d as interp

# ---------------------------------

high_full = np.loadtxt("./high_res_full_strain22.txt")
high_crust = np.loadtxt("./high_res_crust_strain22.txt")

TIME   = 0
PLUS   = 1
CROSS  = 2

mpc_100 = 100*3.0856775814913673e16*1e6/1476.6696910334393

# ---------------------------------

plt.rcParams.update({
    "text.usetex": True,
})

legend_font = 26
plt.rcParams['font.size'] = str(legend_font)

left  = 0.2    # the left side of the subplots of the figure
right = 0.99    # the right side of the subplots of the figure
bottom = 0.17   # the bottom of the subplots of the figure
top = 0.99      # the top of the subplots of the figure
wspace = 0.2    # the amount of width reserved for blank space between subplots
hspace = 0.0    # the amount of height reserved for white space between subplots

fig,ax = plt.subplots(nrows=1,ncols=1,figsize=(11,8))

plt.subplots_adjust(left=left, bottom=bottom, right=right, top=top, wspace=wspace, hspace=hspace)

ax.plot(high_full[:,TIME],
        np.sqrt(pow(high_full[:,PLUS],2.)+pow(high_full[:,CROSS],2.))/mpc_100,
        color="blue",
        linestyle="solid",
        linewidth=3)

ax.plot(high_crust[:,TIME],
        -np.sqrt(pow(high_crust[:,PLUS],2.)+pow(high_crust[:,CROSS],2.))/mpc_100,
        color="red",
        linestyle="solid",
        linewidth=3)

ax.plot(high_crust[:,TIME],
        high_crust[:,PLUS]/mpc_100,
        color="red",
        linestyle="solid",
        label="$\\mathrm{crust~(HR)}$",
        linewidth=2,alpha=1.0)

ax.plot(high_full[:,TIME],
        high_full[:,PLUS]/mpc_100,
        color="blue",
        linestyle="solid",
        label="$\\mathrm{full~(HR)}$",
        linewidth=2)


ax.xaxis.set_major_locator(MultipleLocator(5.000))
ax.xaxis.set_minor_locator(AutoMinorLocator(5))
ax.yaxis.set_major_locator(MultipleLocator(1e-22))
ax.yaxis.set_minor_locator(AutoMinorLocator(4))

ax.tick_params(which='major', width=1.0, labelsize=legend_font, direction='in', top=True, right=True)
ax.tick_params(which='major', length=10, labelsize=legend_font, direction='in', top=True, right=True)
ax.tick_params(which='minor', width=1.0, direction='in', top=True, right=True)
ax.tick_params(which='minor', length=5,  direction='in', top=True, right=True)

ax.set_xlim(-10.,13.5)
ax.set_xlabel("$t-t_{\\mathrm{mer}} \\ [\\mathrm{ms}]$",fontsize=legend_font)
ax.set_ylabel("$ h_{+}^{22}~[100~\mathrm{Mpc}]$",fontsize=legend_font)

ax.legend( prop={'size': legend_font}, frameon=True, framealpha=0.75, edgecolor='white')


plt.savefig("./gw_plot.pdf",bbox_inches="tight")


==> anc/fig_4/high_res_crust_strain22.txt <==
-2.203104388935301117e+01 1.172719327227481761e-02 -7.304268190453583505e-03
-2.202208818045489735e+01 1.164543051256592895e-02 -7.666695312709028223e-03
-2.201313247155679065e+01 1.154255634332311195e-02 -8.025688345581342628e-03
-2.200417676265868039e+01 1.141813979243705597e-02 -8.380585115985836678e-03
-2.199522105376056658e+01 1.127176478741359275e-02 -8.730711928786558454e-03
-2.198626534486245632e+01 1.110303084697887924e-02 -9.075384183639836552e-03
-2.197730963596434606e+01 1.091155377334080724e-02 -9.413906248890930098e-03
-2.196835392706623580e+01 1.069696661701758159e-02 -9.745571289105746035e-03
-2.195939821816812554e+01 1.045892051742170099e-02 -1.006966153845268407e-02
-2.195044250927001173e+01 1.019708402120000044e-02 -1.038544924469413794e-02
-2.194148680037190147e+01 9.911142248388762205e-03 -1.069219759440420171e-02
-2.193253109147379121e+01 9.600802565806256308e-03 -1.098916071678102298e-02
-2.192357538257567739e+01 9.265798592758224886e-03 -1.127558364124108328e-02
-2.191461967367757069e+01 8.905878871914307132e-03 -1.155070528758767728e-02
-2.190566396477946043e+01 8.520809660053259293e-03 -1.181375996292836038e-02
-2.189670825588134662e+01 8.110387957416821322e-03 -1.206397234529077954e-02
-2.188775254698323636e+01 7.674422037420298819e-03 -1.230055801429288942e-02
-2.187879683808512254e+01 7.212738196326784479e-03 -1.252273246329590681e-02
-2.186984112918701584e+01 6.725212554301363867e-03 -1.272971045155468599e-02
-2.186088542028890558e+01 6.211747419135919650e-03 -1.292069890164116927e-02
-2.185192971139079177e+01 5.672243721455986522e-03 -1.309489938012387694e-02
-2.184297400249268151e+01 5.106623279722332341e-03 -1.325151449805023023e-02
-2.183401829359456769e+01 4.514850720751334423e-03 -1.338974673815245681e-02
-2.182506258469645744e+01 3.896923906281943208e-03 -1.350879628399234006e-02
-2.181610687579835073e+01 3.252859752474081181e-03 -1.360786359206884490e-02
-2.180715116690023692e+01 2.582695743893922025e-03 -1.368615161476039420e-02
-2.179819545800212666e+01 1.886498118630314897e-03 -1.374286189842529281e-02
-2.178923974910401284e+01 1.164364397592986076e-03 -1.377719067632146056e-02
-2.178028404020590258e+01 4.164065949686121624e-04 -1.378831128689130513e-02
-2.177132833130779588e+01 -3.572632835550849277e-04 -1.377528484133790261e-02
-2.176237262240968207e+01 -1.156436070148692029e-03 -1.373708957044740032e-02
-2.175341691351157181e+01 -1.980674287174976917e-03 -1.367343723511910483e-02
-2.174446120461346155e+01 -2.829718756283867726e-03 -1.358569747748233913e-02
-2.173550549571534773e+01 -3.704039580063328216e-03 -1.347422304364300286e-02
-2.172654978681723748e+01 -4.603525779393760273e-03 -1.333368970448333204e-02
-2.171759407791913077e+01 -5.526253895994030774e-03 -1.315791989708737370e-02
-2.170863836902101696e+01 -6.470941862830665442e-03 -1.294926257905335519e-02
-2.169968266012290670e+01 -7.438636506809185971e-03 -1.271345911162618560e-02
-2.169072695122479288e+01 -8.430858725725184216e-03 -1.245073562667379195e-02
-2.168177124232668262e+01 -9.448224992177192694e-03 -1.215982602895416056e-02
-2.167281553342857592e+01 -1.048920783910161844e-02 -1.184078082421147204e-02
-2.166385982453046211e+01 -1.154985559571225853e-02 -1.148785754695552490e-02
-2.165490411563235185e+01 -1.262862864139968101e-02 -1.109217951140813174e-02
-2.164594840673423803e+01 -1.372719606461504128e-02 -1.065655231362374646e-02
-2.163699269783612777e+01 -1.484492902578934265e-02 -1.019236513251723514e-02
-2.162803698893801396e+01 -1.598094580396465861e-02 -9.701385464313585713e-03
-2.161908128003990726e+01 -1.713743975080443682e-02 -9.176218373997209812e-03
-2.161012557114179700e+01 -1.831553740146355316e-02 -8.613116520748727648e-03
-2.160116986224368318e+01 -1.951257255010752784e-02 -8.011479446317500488e-03
-2.159221415334557292e+01 -2.072403489497998130e-02 -7.368581090303902292e-03
-2.158325844444746267e+01 -2.194673635188288188e-02 -6.684220811542492327e-03
-2.157430273554935241e+01 -2.318235213734088154e-02 -5.962944891387282967e-03
-2.156534702665124215e+01 -2.443473415102789814e-02 -5.206967383361581908e-03
-2.155639131775313189e+01 -2.570292120070304109e-02 -4.413586931215680680e-03
-2.154743560885501807e+01 -2.698264028135642992e-02 -3.580094706964585208e-03
-2.153847989995690781e+01 -2.827217637515781409e-02 -2.706062147231786622e-03
-2.152952419105879400e+01 -2.957218958861931521e-02 -1.791422743625968941e-03
-2.152056848216068730e+01 -3.088224774316454535e-02 -8.359257069969742602e-04
-2.151161277326257704e+01 -3.220048969294934255e-02 1.600938554815704710e-04
-2.150265706436446322e+01 -3.352577379337138425e-02 1.196472928845461340e-03
-2.149370135546635296e+01 -3.485774899246587427e-02 2.273921333633418564e-03
-2.148474564656823915e+01 -3.619536925565691038e-02 3.393073322032954912e-03
-2.147578993767013245e+01 -3.753704927953135928e-02 4.553865334258822700e-03
-2.146683422877202219e+01 -3.888161159086737928e-02 5.756114716736299326e-03
-2.145787851987390837e+01 -4.022814296244702631e-02 6.999847555229942765e-03
-2.144892281097579811e+01 -4.157547182511664441e-02 8.285115324901453845e-03
-2.143996710207768430e+01 -4.292230309462248539e-02 9.611995440854975703e-03
-2.143101139317957404e+01 -4.426758628004866941e-02 1.098062413857991623e-02
-2.142205568428146734e+01 -4.561033657353548432e-02 1.239116956642721638e-02
-2.141309997538335352e+01 -4.694929739877856667e-02 1.384362960339820953e-02
-2.140414426648524326e+01 -4.828302502683760183e-02 1.533759115072133930e-02
-2.139518855758713300e+01 -4.961014523373519225e-02 1.687242158636162101e-02
-2.138623284868901919e+01 -5.092933526473114592e-02 1.844771896441151429e-02
-2.137727713979091249e+01 -5.223922251182579884e-02 2.006343827950087672e-02
-2.136832143089280223e+01 -5.353846948137587491e-02 2.171958205345238951e-02
-2.135936572199468841e+01 -5.482582089402377595e-02 2.341598110120566428e-02
-2.135041001309657815e+01 -5.609999816339379664e-02 2.515233115814720366e-02
-2.134145430419846434e+01 -5.735963263276224605e-02 2.692823097190349610e-02
-2.133249859530035408e+01 -5.860326274635292015e-02 2.874314787761841905e-02
-2.132354288640224738e+01 -5.982936477738349385e-02 3.059644458598531278e-02
-2.131458717750413356e+01 -6.103641161868345044e-02 3.248752725346317621e-02
-2.130563146860602330e+01 -6.222287729221065433e-02 3.441579653281879453e-02
-2.129667575970790949e+01 -6.338722431955977343e-02 3.638044999678149288e-02
-2.128772005080979923e+01 -6.452789661801808241e-02 3.838047075027886668e-02
-2.127876434191169253e+01 -6.564327812049867983e-02 4.041491142118688873e-02
-2.126980863301357871e+01 -6.673166932837823473e-02 4.248342812140112890e-02
-2.126085292411546845e+01 -6.779131322530189407e-02 4.458650666603863888e-02
-2.125189721521735464e+01 -6.882042780875395616e-02 4.672447128128245919e-02
-2.124294150631924438e+01 -6.981720053893405997e-02 4.889576445740915350e-02
-2.123398579742113412e+01 -7.077973534188594651e-02 5.109692656514806808e-02
-2.122503008852302386e+01 -7.170597744551877872e-02 5.332508857967585558e-02
-2.121607437962491360e+01 -7.259366848134242434e-02 5.557992555541396706e-02
-2.120711867072680334e+01 -7.344034938976280735e-02 5.786269501448731978e-02
-2.119816296182868953e+01 -7.424336463670352937e-02 6.017396039666374902e-02
-2.118920725293057927e+01 -7.499984972724635379e-02 6.251244773602740445e-02
-2.118025154403246546e+01 -7.570668816304639004e-02 6.487551364295984779e-02
-2.117129583513435875e+01 -7.636042503208424759e-02 6.726041192207668495e-02
-2.116234012623624849e+01 -7.695715559476463963e-02 6.966520551229597735e-02
-2.115338441733813468e+01 -7.749238955199981571e-02 7.208870046912367602e-02
-2.114442870844002442e+01 -7.796089776926262704e-02 7.452978825062728241e-02
-2.113547299954191061e+01 -7.835654076005803270e-02 7.698689049518243899e-02
-2.112651729064380390e+01 -7.867203770349384673e-02 7.945784626251158056e-02
-2.111756158174569364e+01 -7.889864561144396826e-02 8.194015475158113182e-02
-2.110860587284757983e+01 -7.902574680639072591e-02 8.443126762828147280e-02
-2.109965016394946957e+01 -7.904036021548282998e-02 8.692868601315577315e-02
-2.109069445505135576e+01 -7.892657612964573688e-02 8.942979870960968136e-02
-2.108173874615324550e+01 -7.866481944692360617e-02 9.193155624849813634e-02
-2.107278303725513879e+01 -7.823068357918561144e-02 9.443013139447950510e-02
-2.106382732835702498e+01 -7.759289823382538309e-02 9.692063647551189820e-02
-2.105487161945891472e+01 -7.670987467441402197e-02 9.939688973000194994e-02
-2.104591591056080446e+01 -7.552437600844807974e-02 1.018511697380890813e-01
-2.103696020166269065e+01 -7.395620975118868956e-02 1.042737699623332015e-01
-2.102800449276458394e+01 -7.189323625579635557e-02 1.066519999074780206e-01
-2.101904878386647368e+01 -6.918149275522075814e-02 1.089682163282089250e-01
-2.101009307496835987e+01 -6.561654411889905614e-02 1.111966687941569054e-01
-2.100113736607024961e+01 -6.094094553536448522e-02 1.132997039550077550e-01
-2.099218165717213580e+01 -5.485609669228389690e-02 1.152252040534555294e-01
-2.098322594827402554e+01 -4.705759999712975927e-02 1.169078791173129156e-01
-2.097427023937591883e+01 -3.729518319625575035e-02 1.182749149727661681e-01
-2.096531453047780502e+01 -2.543692876061232414e-02 1.192516962972755973e-01
-2.095635882157969476e+01 -1.149912183604299629e-02 1.197623244504855827e-01
-2.094740311268158095e+01 4.378783511913886088e-03 1.197269942439473517e-01
-2.093844740378347424e+01 2.198464835735224054e-02 1.190647421202416373e-01
-2.092949169488536398e+01 4.105972926284606056e-02 1.177049357705039767e-01
-2.092053598598725017e+01 6.128753681083700527e-02 1.156012187861671786e-01
-2.091158027708913991e+01 8.227557734820863111e-02 1.127396473701227919e-01
-2.090262456819102610e+01 1.035629761843611940e-01 1.091372273691471328e-01
-2.089366885929291584e+01 1.246625470027419996e-01 1.048320807121554954e-01
-2.088471315039480558e+01 1.451208653730113041e-01 9.987071154706875231e-02
-2.087575744149669532e+01 1.645646410565169970e-01 9.430034559350791712e-02
-2.086680173259858506e+01 1.827035294227325746e-01 8.817265658262743444e-02
-2.085784602370047480e+01 1.992899821320354703e-01 8.155617374202281389e-02
-2.084889031480236099e+01 2.140819487950946232e-01 7.454247996659268960e-02
-2.083993460590425428e+01 2.268586024608564011e-01 6.723370391178484784e-02
-2.083097889700614047e+01 2.374816530552686933e-01 5.971996731566285577e-02
-2.082202318810803021e+01 2.459441308245965963e-01 5.206634284786812450e-02
-2.081306747920991995e+01 2.523644684732289645e-01 4.431417601146653285e-02
-2.080411177031180614e+01 2.569337544156116149e-01 3.648781628538864952e-02
-2.079515606141369588e+01 2.598536159168132187e-01 2.860137484478915762e-02
-2.078620035251558207e+01 2.612992964034275278e-01 2.066658129825677329e-02
-2.077724464361747536e+01 2.614185957809630478e-01 1.270295231582884050e-02
-2.076828893471936510e+01 2.603507432848391479e-01 4.747430476531633130e-03
-2.075933322582125129e+01 2.582397872154630347e-01 -3.143312449818588296e-03
-2.075037751692314103e+01 2.552309013389177372e-01 -1.090103038978433060e-02
-2.074142180802503432e+01 2.514590045072907509e-01 -1.845926566441481384e-02
-2.073246609912692051e+01 2.470444115779222294e-01 -2.576608424457630525e-02
-2.072351039022881025e+01 2.421003149095928841e-01 -3.279516508639829936e-02
-2.071455468133069644e+01 2.367459556639552598e-01 -3.955293379010355048e-02
-2.070559897243258618e+01 2.311127394968310600e-01 -4.607586228301305958e-02
-2.069664326353447592e+01 2.253331452720842287e-01 -5.241744528342177217e-02
-2.068768755463636211e+01 2.195173350547955926e-01 -5.863330011482380255e-02
-2.067873184573825540e+01 2.137345756561213894e-01 -6.477213671343637347e-02
-2.066977613684014514e+01 2.080114289999294153e-01 -7.087181285157033439e-02
-2.066082042794203133e+01 2.023443672312415509e-01 -7.695547789714192455e-02
-2.065186471904392107e+01 1.967158966305501688e-01 -8.302660747131859753e-02
-2.064290901014580726e+01 1.911050080916291971e-01 -8.906638135269022427e-02
-2.063395330124770055e+01 1.854902162453971048e-01 -9.503698806787949649e-02
-2.062499759234959029e+01 1.798495720427082667e-01 -1.008919234977962015e-01
-2.061604188345147648e+01 1.741625243131199874e-01 -1.065904472772438022e-01
-2.060708617455336622e+01 1.684137389772911719e-01 -1.121084949490441518e-01
-2.059813046565525241e+01 1.625946422706505690e-01 -1.174382467074354952e-01
-2.058917475675714215e+01 1.567006243703975288e-01 -1.225780080211916201e-01
-2.058021904785903544e+01 1.507272398787342649e-01 -1.275231571741732295e-01
-2.057126333896092163e+01 1.446692523941882635e-01 -1.322652130667972548e-01
-2.056230763006281137e+01 1.385223529365868789e-01 -1.367959231628351480e-01
-2.055335192116469756e+01 1.322849476804071611e-01 -1.411102219933760560e-01
-2.054439621226658730e+01 1.259582723293033724e-01 -1.452058050301335002e-01
-2.053544050336848059e+01 1.195451523292769963e-01 -1.490808525338542245e-01
-2.052648479447036678e+01 1.130489135969056230e-01 -1.527326803016714751e-01
-2.051752908557225652e+01 1.064732557648765676e-01 -1.561586297089577746e-01
-2.050857337667414626e+01 9.982264885286948330e-02 -1.593578666814703393e-01
-2.049961766777603245e+01 9.310268033137926447e-02 -1.623320034201633510e-01
-2.049066195887792219e+01 8.632018667759149000e-02 -1.650840633830309157e-01
-2.048170624997981193e+01 7.948309450235181706e-02 -1.676169174589505206e-01
-2.047275054108170167e+01 7.260000076332313867e-02 -1.699324288117014803e-01
-2.046379483218359141e+01 6.567962911506537715e-02 -1.720315780250042115e-01
-2.045483912328547760e+01 5.873024049470856184e-02 -1.739148764537950809e-01
-2.044588341438736734e+01 5.175919713004888123e-02 -1.755824829631545403e-01
-2.043692770548926063e+01 4.477299070261449299e-02 -1.770343073642175746e-01
-2.042797199659114682e+01 3.777772190377814976e-02 -1.782704080847266059e-01
-2.041901628769303656e+01 3.077960232054533299e-02 -1.792912745186667767e-01
-2.041006057879492275e+01 2.378509321001035653e-02 -1.800976113116764810e-01
-2.040110486989681249e+01 1.680074023749255838e-02 -1.806899117407388955e-01
-2.039214916099869868e+01 9.833045396286344345e-03 -1.810682984738729573e-01
-2.038319345210059197e+01 2.888571274116158091e-03 -1.812327235619156651e-01
-2.037423774320248171e+01 -4.025844244959958344e-03 -1.811832686959236327e-01
-2.036528203430436790e+01 -1.090301100916634194e-02 -1.809203417307836681e-01
-2.035632632540625764e+01 -1.773554009761502473e-02 -1.804448015403113392e-01
-2.034737061650814738e+01 -2.451611946422745103e-02 -1.797580069560706928e-01
-2.033841490761003712e+01 -3.123773045494292189e-02 -1.788617068777088592e-01
-2.032945919871192686e+01 -3.789368639363534935e-02 -1.777579046261965889e-01
-2.032050348981381305e+01 -4.447752668602139581e-02 -1.764488430689264697e-01
-2.031154778091570279e+01 -5.098289065015117194e-02 -1.749370059143425249e-01
-2.030259207201759253e+01 -5.740345919603183356e-02 -1.732250795701511803e-01
-2.029363636311947872e+01 -6.373297303824938809e-02 -1.713159547201354993e-01
-2.028468065422137201e+01 -6.996529395774186977e-02 -1.692127071417562356e-01
-2.027572494532326175e+01 -7.609445930988364970e-02 -1.669185137682221987e-01
-2.026676923642514794e+01 -8.211469902065376969e-02 -1.644366406622793930e-01
-2.025781352752703768e+01 -8.802042646727088748e-02 -1.617705174624095577e-01
-2.024885781862892387e+01 -9.380622599692391150e-02 -1.589237521524859975e-01
-2.023990210973081716e+01 -9.946684500726644951e-02 -1.559001034028518473e-01
-2.023094640083270690e+01 -1.049971977460602141e-01 -1.527035048073634160e-01
-2.022199069193459309e+01 -1.103923886965568896e-01 -1.493380709785544769e-01
-2.021303498303648283e+01 -1.156477404397464465e-01 -1.458080444963938405e-01
-2.020407927413836902e+01 -1.207588004260074788e-01 -1.421177847160707275e-01
-2.019512356524025876e+01 -1.257213272875631893e-01 -1.382717968982781487e-01
-2.018616785634215205e+01 -1.305312765536659758e-01 -1.342747183049840254e-01
-2.017721214744403824e+01 -1.351847955271570922e-01 -1.301313037253155336e-01
-2.016825643854592798e+01 -1.396782289184854697e-01 -1.258464453585492471e-01
-2.015930072964781417e+01 -1.440081322789512064e-01 -1.214251600513423512e-01
-2.015034502074970746e+01 -1.481712777843710860e-01 -1.168725533655408377e-01
-2.014138931185159365e+01 -1.521646412056874287e-01 -1.121938179484779502e-01
-2.013243360295348339e+01 -1.559853811876324714e-01 -1.073942376433801443e-01
-2.012347789405537313e+01 -1.596308248694222054e-01 -1.024791830211470023e-01
-2.011452218515726287e+01 -1.630984634700854141e-01 -9.745412462681123100e-02
-2.010556647625915261e+01 -1.663859617403143643e-01 -9.232463420462753978e-02
-2.009661076736103880e+01 -1.694911761367391967e-01 -8.709635745367740045e-02
-2.008765505846293209e+01 -1.724121592466668629e-01 -8.177499050470111996e-02
-2.007869934956481828e+01 -1.751471405544583193e-01 -7.636626841271888788e-02
-2.006974364066670802e+01 -1.776944998972570799e-01 -7.087597035644305210e-02
-2.006078793176859421e+01 -1.800527500581013962e-01 -6.530993963484116316e-02
-2.005183222287048395e+01 -1.822205322583838882e-01 -5.967408658236234009e-02
-2.004287651397237369e+01 -1.841966221280023353e-01 -5.397437204598076743e-02
-2.003392080507426343e+01 -1.859799357652539009e-01 -4.821678729635076738e-02
-2.002496509617615317e+01 -1.875695216707708446e-01 -4.240733471210252070e-02
-2.001600938727803936e+01 -1.889645378406945297e-01 -3.655203065423315301e-02
-2.000705367837993265e+01 -1.901642316046041892e-01 -3.065692517220548058e-02
-1.999809796948181884e+01 -1.911679401627738584e-01 -2.472810880727490529e-02
-1.998914226058370858e+01 -1.919751129790469857e-01 -1.877171239392533969e-02
-1.998018655168559832e+01 -1.925853413707743766e-01 -1.279389750403667723e-02
-1.997123084278748451e+01 -1.929983740723985042e-01 -6.800833281833866192e-03
-1.996227513388937425e+01 -1.932141070329080612e-01 -7.986931914133771782e-04
-1.995331942499126399e+01 -1.932325611514335018e-01 5.206325425592089710e-03
-1.994436371609315373e+01 -1.930538751065930814e-01 1.120799874803778996e-02
-1.993540800719504347e+01 -1.926783255278937956e-01 1.720009085023820050e-02
-1.992645229829693321e+01 -1.921063591427755179e-01 2.317636626896171087e-02
-1.991749658939881940e+01 -1.913386145130569482e-01 2.913061009608258756e-02
-1.990854088050070914e+01 -1.903759187728753244e-01 3.505665124596214072e-02
-1.989958517160259888e+01 -1.892192608482282934e-01 4.094835701963260577e-02
-1.989062946270448862e+01 -1.878697688905792695e-01 4.679960864164364048e-02
-1.988167375380637836e+01 -1.863287210279354900e-01 5.260430375250498697e-02
-1.987271804490826455e+01 -1.845975811970033409e-01 5.835637967660381453e-02
-1.986376233601015429e+01 -1.826780270066300782e-01 6.404983179697885942e-02
-1.985480662711204403e+01 -1.805719520993167293e-01 6.967873817170529283e-02
-1.984585091821393377e+01 -1.782814430505857417e-01 7.523726476494009552e-02
-1.983689520931582351e+01 -1.758087526363888431e-01 8.071963721994658558e-02
-1.982793950041770970e+01 -1.731563003845932314e-01 8.612013593578188297e-02
-1.981898379151959944e+01 -1.703267032484066801e-01 9.143312422720789590e-02
-1.981002808262148918e+01 -1.673228060044412435e-01 9.665306774778252563e-02
-1.980107237372337892e+01 -1.641476801165326904e-01 1.017745523182489731e-01
-1.979211666482526866e+01 -1.608045918868037105e-01 1.067922930149674821e-01
-1.978316095592715484e+01 -1.572969687523188553e-01 1.117011113252659588e-01
-1.977420524702904459e+01 -1.536283914579676668e-01 1.164959239247545936e-01
-1.976524953813093433e+01 -1.498026142730356780e-01 1.211717646962112704e-01
-1.975629382923282407e+01 -1.458235947784959075e-01 1.257238045675828364e-01
-1.974733812033471025e+01 -1.416955052161339157e-01 1.301473706085184145e-01
-1.973838241143660355e+01 -1.374227062904796459e-01 1.344379562500157554e-01
-1.972942670253848974e+01 -1.330097098940565270e-01 1.385912055836425183e-01
-1.972047099364037948e+01 -1.284611668909977356e-01 1.426028964672677313e-01
-1.971151528474226922e+01 -1.237818871979199792e-01 1.464689596749458311e-01
-1.970255957584415540e+01 -1.189768687798439112e-01 1.501855061264062430e-01
-1.969360386694604870e+01 -1.140513039903457981e-01 1.537488371888508232e-01
-1.968464815804793488e+01 -1.090105532649033593e-01 1.571554503737171982e-01
-1.967569244914982463e+01 -1.038601064242863775e-01 1.604020317571589471e-01
-1.966673674025171081e+01 -9.860555591590655644e-02 1.634854336851261081e-01
-1.965778103135360411e+01 -9.325260622598588456e-02 1.664026815338379706e-01
-1.964882532245549029e+01 -8.780709887258160429e-02 1.691510008282932354e-01
-1.963986961355738003e+01 -8.227501448869020684e-02 1.717278315187388271e-01
-1.963091390465926978e+01 -7.666244686392593988e-02 1.741308273877392454e-01
-1.962195819576115596e+01 -7.097556337889643352e-02 1.763578474107142524e-01
-1.961300248686304926e+01 -6.522057862005481432e-02 1.784069452498888431e-01
-1.960404677796493544e+01 -5.940376097716543180e-02 1.802763711065685504e-01
-1.959509106906682518e+01 -5.353145407426655733e-02 1.819645877587169891e-01
-1.958613536016871493e+01 -4.761007760616532691e-02 1.834702849982884076e-01
-1.957717965127060467e+01 -4.164609813764204999e-02 1.847923803864237047e-01
-1.956822394237249085e+01 -3.564599208412442405e-02 1.859300089057348837e-01
-1.955926823347438059e+01 -2.961622598339115967e-02 1.868825092789158371e-01
-1.955031252457627033e+01 -2.356326061731097918e-02 1.876494196298058859e-01
-1.954135681567816007e+01 -1.749356289130730296e-02 1.882304831728676686e-01
-1.953240110678004982e+01 -1.141360446415042723e-02 1.886256496892401713e-01
-1.952344539788193600e+01 -5.329836475157940893e-03 1.888350665741791445e-01
-1.951448968898382574e+01 7.513447064246551359e-04 1.888590630250770175e-01
-1.950553398008571548e+01 6.823613037543848313e-03 1.886981354304811120e-01
-1.949657827118760522e+01 1.288070497835687098e-02 1.883529408528216709e-01
-1.948762256228949497e+01 1.891640941844552337e-02 1.878242962625063794e-01
-1.947866685339138115e+01 2.492457389555671754e-02 1.871131765139700809e-01
-1.946971114449327089e+01 3.089912662566298915e-02 1.862207070894954797e-01
-1.946075543559516063e+01 3.683409853578571008e-02 1.851481532376548222e-01
-1.945179972669705037e+01 4.272362956778481824e-02 1.838969150412535503e-01
-1.944284401779894011e+01 4.856195751477578038e-02 1.824685318703172243e-01
-1.943388830890082630e+01 5.434340817008131985e-02 1.808646850887114521e-01
-1.942493260000271604e+01 6.006240317161328640e-02 1.790871928673304914e-01
-1.941597689110460578e+01 6.571348129596470133e-02 1.771380042275793321e-01
-1.940702118220649552e+01 7.129131422383014338e-02 1.750191998011035588e-01
-1.939806547330838526e+01 7.679070571027261927e-02 1.727329982248674844e-01
-1.938910976441027501e+01 8.220658152345426684e-02 1.702817540045601652e-01
-1.938015405551216119e+01 8.753398541849824466e-02 1.676679439868984101e-01
-1.937119834661405093e+01 9.276808584789687784e-02 1.648941627957546396e-01
-1.936224263771594067e+01 9.790418722189640766e-02 1.619631326563494567e-01
-1.935328692881782686e+01 1.029377404834951881e-01 1.588777079061597375e-01
-1.934433121991972016e+01 1.078643426870749544e-01 1.556408667796254086e-01
-1.933537551102160634e+01 1.126797198655879878e-01 1.522557023542015775e-01
-1.932641980212349608e+01 1.173797195734738591e-01 1.487254230695090884e-01
-1.931746409322538582e+01 1.219603305820456951e-01 1.450533578758065878e-01
-1.930850838432727556e+01 1.264176992967277202e-01 1.412429546309502126e-01
-1.929955267542916530e+01 1.307481224185927382e-01 1.372977763875290469e-01
-1.929059696653105149e+01 1.349480330779910531e-01 1.332215062742934664e-01
-1.928164125763294123e+01 1.390139942143908680e-01 1.290179518752849197e-01
-1.927268554873482742e+01 1.429427065201710756e-01 1.246910351213686707e-01
-1.926372983983672071e+01 1.467310332121869454e-01 1.202447806719531415e-01
-1.925477413093860690e+01 1.503760162773641884e-01 1.156833229395176077e-01
-1.924581842204049664e+01 1.538748585432926641e-01 1.110109134422987420e-01
-1.923686271314238638e+01 1.572248908896911324e-01 1.062319097937235030e-01
-1.922790700424427612e+01 1.604235588195726814e-01 1.013507653207779829e-01
-1.921895129534616586e+01 1.634684317339963888e-01 9.637202272572437112e-02
-1.920999558644805205e+01 1.663572210334933466e-01 9.130030571135645812e-02
-1.920103987754994179e+01 1.690877810606951359e-01 8.614032629631913907e-02
-1.919208416865183153e+01 1.716580699008521671e-01 8.089688468524695864e-02
-1.918312845975372127e+01 1.740661148559572435e-01 7.557484120218818657e-02
-1.917417275085560746e+01 1.763100343728105923e-01 7.017911761013645444e-02
-1.916521704195749720e+01 1.783880573730747543e-01 6.471472135320156804e-02
-1.915626133305938694e+01 1.802984981616364557e-01 5.918672291969025862e-02
-1.914730562416127668e+01 1.820397631620872814e-01 5.360023367722672322e-02
-1.913834991526316642e+01 1.836103799374640966e-01 4.796042948088000829e-02
-1.912939420636505261e+01 1.850089566199858704e-01 4.227255606646046493e-02
-1.912043849746694590e+01 1.862341426239670639e-01 3.654191604485194922e-02
-1.911148278856883209e+01 1.872846803562385753e-01 3.077387518221954762e-02
-1.910252707967072183e+01 1.881594501795735563e-01 2.497385722745130293e-02
-1.909357137077261157e+01 1.888574458618559049e-01 1.914733658704671423e-02
-1.908461566187449776e+01 1.893777527087074364e-01 1.329985363545685417e-02
-1.907565995297638750e+01 1.897195530974497280e-01 7.437008874677145109e-03
-1.906670424407827724e+01 1.898821362859336448e-01 1.564438402870665457e-03
-1.905774853518016698e+01 1.898649198698098006e-01 -4.312187460217874538e-03
-1.904879282628205672e+01 1.896674757673574019e-01 -1.018716530774838036e-02
-1.903983711738394646e+01 1.892895256186806763e-01 -1.605476811466403225e-02
-1.903088140848583265e+01 1.887309089376383586e-01 -2.190923592003921755e-02
-1.902192569958772239e+01 1.879915792323986756e-01 -2.774477639498399567e-02
-1.901296999068961213e+01 1.870716451008830050e-01 -3.355559584269816181e-02
-1.900401428179150187e+01 1.859714018953871895e-01 -3.933591549132894188e-02
-1.899505857289339161e+01 1.846913306439399716e-01 -4.507996341632664050e-02
-1.898610286399527780e+01 1.832320984955868870e-01 -5.078198055060922922e-02
-1.897714715509716754e+01 1.815945716368451701e-01 -5.643623827746582083e-02
-1.896819144619905728e+01 1.797798238957510064e-01 -6.203704369216359038e-02
-1.895923573730094702e+01 1.777891407832499493e-01 -6.757874605470644280e-02
-1.895028002840283676e+01 1.756240260407577192e-01 -7.305575676468673008e-02
-1.894132431950472295e+01 1.732862067771592518e-01 -7.846256522949152101e-02
-1.893236861060661269e+01 1.707776297991946135e-01 -8.379373843244466991e-02
-1.892341290170850243e+01 1.681004530043423151e-01 -8.904391764701348466e-02
-1.891445719281039217e+01 1.652570443360936725e-01 -9.420782947682720954e-02
-1.890550148391228191e+01 1.622499852364946427e-01 -9.928030521016179000e-02
-1.889654577501416810e+01 1.590820630851238204e-01 -1.042562898692135503e-01
-1.888759006611605784e+01 1.557562568642928691e-01 -1.091308405244089813e-01
-1.887863435721794758e+01 1.522757311216619280e-01 -1.138991284261945264e-01
-1.886967864831983732e+01 1.486438384946431046e-01 -1.185564500544101785e-01
-1.886072293942172351e+01 1.448641184792663628e-01 -1.230982350266594388e-01
-1.885176723052361325e+01 1.409402895024428337e-01 -1.275200458170957230e-01
-1.884281152162550299e+01 1.368762423290741104e-01 -1.318175812821070214e-01
-1.883385581272739273e+01 1.326760384685360394e-01 -1.359866867786028444e-01
-1.882490010382928247e+01 1.283439073117829121e-01 -1.400233614784367475e-01
-1.881594439493116866e+01 1.238842420923688542e-01 -1.439237622292705299e-01
-1.880698868603306195e+01 1.193015948466167875e-01 -1.476842096906635371e-01
-1.879803297713494814e+01 1.146006669113647375e-01 -1.513011919891080193e-01
-1.878907726823683788e+01 1.097862978305845783e-01 -1.547713641594180567e-01
-1.878012155933872407e+01 1.048634566210051855e-01 -1.580915486978977658e-01
-1.877116585044061381e+01 9.983723177827717732e-02 -1.612587384596564644e-01
-1.876221014154250355e+01 9.471281957260471729e-02 -1.642700988075218860e-01
-1.875325443264439329e+01 8.949551329906933750e-02 -1.671229645842288170e-01
-1.874429872374628303e+01 8.419069195654996229e-02 -1.698148334143543825e-01
-1.873534301484816922e+01 7.880380964787370157e-02 -1.723433646770444194e-01
-1.872638730595006251e+01 7.334038883324267566e-02 -1.747063826100519468e-01
-1.871743159705194870e+01 6.780601317749908319e-02 -1.769018740809286117e-01
-1.870847588815383844e+01 6.220631555256668499e-02 -1.789279863961032446e-01
-1.869952017925572818e+01 5.654696845566262176e-02 -1.807830299743798386e-01
-1.869056447035761437e+01 5.083368012036969252e-02 -1.824654800569157076e-01
-1.868160876145950411e+01 4.507218855902023202e-02 -1.839739777181409186e-01
-1.867265305256139385e+01 3.926825213281930765e-02 -1.853073334673454586e-01
-1.866369734366328359e+01 3.342764103562254757e-02 -1.864645277248868360e-01
-1.865474163476517333e+01 2.755613030851711970e-02 -1.874447093992455404e-01
-1.864578592586706307e+01 2.165949063558204185e-02 -1.882471967040737215e-01
-1.863683021696894926e+01 1.574347962752202512e-02 -1.888714758881168687e-01
-1.862787450807083900e+01 9.813834027121853820e-03 -1.893171948811782912e-01
-1.861891879917272874e+01 3.876262560266785766e-03 -1.895841567423929008e-01
-1.860996309027461848e+01 -2.063561751194959749e-03 -1.896723133200886313e-01
-1.860100738137650822e+01 -8.000009363500950460e-03 -1.895817559513214567e-01
-1.859205167247839441e+01 -1.392749932817244178e-02 -1.893127057352216591e-01
-1.858309596358028415e+01 -1.984050201770937508e-02 -1.888655054445336212e-01
-1.857414025468217389e+01 -2.573354013417262706e-02 -1.882406128431945436e-01
-1.856518454578406363e+01 -3.160118853257262717e-02 -1.874385966373899592e-01
-1.855622883688595337e+01 -3.743807610369702388e-02 -1.864601341146900348e-01
-1.854727312798783956e+01 -4.323889062209002043e-02 -1.853060087977033976e-01
-1.853831741908972930e+01 -4.899838236906948336e-02 -1.839771098790552728e-01
-1.852936171019161904e+01 -5.471136387418198271e-02 -1.824744342317582424e-01
-1.852040600129350878e+01 -6.037270591743617437e-02 -1.807990903321061993e-01
-1.851145029239539852e+01 -6.597733567341898531e-02 -1.789523031640732620e-01
-1.850249458349728471e+01 -7.152024233080843396e-02 -1.769354178354640983e-01
-1.849353887459917445e+01 -7.699648346324959591e-02 -1.747499027587925968e-01
-1.848458316570106419e+01 -8.240118504893474694e-02 -1.723973537023117675e-01
-1.847562745680295393e+01 -8.772953982388818905e-02 -1.698794949974457569e-01
-1.846667174790484012e+01 -9.297681018445656809e-02 -1.671981785050249414e-01
-1.845771603900673341e+01 -9.813832950406005395e-02 -1.643553858410958524e-01
-1.844876033010861960e+01 -1.032094973394181991e-01 -1.613532319611150623e-01
-1.843980462121050934e+01 -1.081857791636291755e-01 -1.581939654859357003e-01
-1.843084891231239908e+01 -1.130627126121418885e-01 -1.548799689966887938e-01
-1.842189320341428527e+01 -1.178359136560657022e-01 -1.514137626620586097e-01
-1.841293749451617856e+01 -1.225010736851164517e-01 -1.477980085387783082e-01
-1.840398178561806475e+01 -1.270539548998860513e-01 -1.440355146849475187e-01
-1.839502607671995449e+01 -1.314903948570712300e-01 -1.401292400081118883e-01
-1.838607036782184068e+01 -1.358063165539756534e-01 -1.360822977695139435e-01
-1.837711465892373397e+01 -1.399977346442901338e-01 -1.318979593405054940e-01
-1.836815895002562016e+01 -1.440607545299411874e-01 -1.275796586907010643e-01
-1.835920324112750990e+01 -1.479915730912470806e-01 -1.231309926671915189e-01
-1.835024753222939964e+01 -1.517864877390914247e-01 -1.185557190979407843e-01
-1.834129182333128583e+01 -1.554419047718896274e-01 -1.138577563065392706e-01
-1.833233611443317557e+01 -1.589543372158325196e-01 -1.090411800204950932e-01
-1.832338040553506531e+01 -1.623203981175279920e-01 -1.041102174538666297e-01
-1.831442469663695505e+01 -1.655368023968292746e-01 -9.906924255625941533e-02
-1.830546898773884479e+01 -1.686003759057865259e-01 -9.392277122727976657e-02
-1.829651327884073453e+01 -1.715080552932505276e-01 -8.867545526765566177e-02
-1.828755756994262072e+01 -1.742568770756222629e-01 -8.333207730011067682e-02
-1.827860186104451046e+01 -1.768439724641144295e-01 -7.789754660962613930e-02
-1.826964615214640020e+01 -1.792665737467055709e-01 -7.237689411596143207e-02
-1.826069044324828994e+01 -1.815220193017055006e-01 -6.677526919278012341e-02
-1.825173473435017968e+01 -1.836077493539107763e-01 -6.109793713002026339e-02
-1.824277902545206587e+01 -1.855213026397193321e-01 -5.535027491782762432e-02
-1.823382331655395561e+01 -1.872603239405751518e-01 -4.953776795026708368e-02
-1.822486760765584535e+01 -1.888225733325225308e-01 -4.366600726843355290e-02
-1.821591189875773509e+01 -1.902059257351485788e-01 -3.774068528653325150e-02
-1.820695618985962483e+01 -1.914083691050741387e-01 -3.176759100532778463e-02
-1.819800048096151102e+01 -1.924280142287765616e-01 -2.575260413561934747e-02
-1.818904477206340076e+01 -1.932631103630053360e-01 -1.970168882714389350e-02
-1.818008906316529050e+01 -1.939120506714950565e-01 -1.362088832095834957e-02
-1.817113335426718024e+01 -1.943733695584956012e-01 -7.516318990418019430e-03
-1.816217764536906998e+01 -1.946457474323815273e-01 -1.394161641067948173e-03
-1.815322193647095617e+01 -1.947280286902297874e-01 4.739348214905084178e-03
-1.814426622757284591e+01 -1.946192389922018762e-01 1.087792966462974159e-02
-1.813531051867473565e+01 -1.943185891960164946e-01 1.701526564653797410e-02
-1.812635480977662539e+01 -1.938254754329629403e-01 2.314501224374472879e-02
-1.811739910087851513e+01 -1.931394900610169385e-01 2.926080735379646414e-02
-1.810844339198040487e+01 -1.922604385881729605e-01 3.535627999516671033e-02
-1.809948768308229106e+01 -1.911883493653675770e-01 4.142506125925893290e-02
-1.809053197418418080e+01 -1.899234773232459372e-01 4.746079500463303708e-02
-1.808157626528607054e+01 -1.884663104111405085e-01 5.345714785462239022e-02
-1.807262055638795673e+01 -1.868175776117997622e-01 5.940782186751711325e-02
-1.806366484748985002e+01 -1.849782513100452219e-01 6.530656939393868210e-02
-1.805470913859173621e+01 -1.829495444910338720e-01 7.114720353165927824e-02
-1.804575342969362595e+01 -1.807329118207847418e-01 7.692360353753367741e-02
-1.803679772079551213e+01 -1.783300569913423561e-01 8.262972042649682769e-02
-1.802784201189740543e+01 -1.757429362929772976e-01 8.825958814397626140e-02
-1.801888630299929517e+01 -1.729737515014041216e-01 9.380733901275950526e-02
-1.800993059410118136e+01 -1.700249382018186872e-01 9.926721658098748569e-02
-1.800097488520307110e+01 -1.668991587704484469e-01 1.046335838354647274e-01
-1.799201917630495728e+01 -1.635992998921726171e-01 1.099009297956917985e-01
-1.798306346740685058e+01 -1.601284692027762080e-01 1.150638763663829334e-01
-1.797410775850873677e+01 -1.564899909177876469e-01 1.201171851722615536e-01
-1.796515204961062651e+01 -1.526874023835472494e-01 1.250557622244480027e-01
-1.795619634071251625e+01 -1.487244479515045792e-01 1.298746562224335210e-01
-1.794724063181440599e+01 -1.446050674365607636e-01 1.345690550647517247e-01
-1.793828492291629217e+01 -1.403333795531854222e-01 1.391342889963474438e-01
-1.792932921401818191e+01 -1.359136656686506239e-01 1.435658387471714370e-01
-1.792037350512007521e+01 -1.313503627218086112e-01 1.478593424097612297e-01
-1.791141779622196140e+01 -1.266480646277792499e-01 1.520105967047245543e-01
-1.790246208732385114e+01 -1.218115212183878693e-01 1.560155492747963002e-01
-1.789350637842573732e+01 -1.168456277888235695e-01 1.598702857273565647e-01
-1.788455066952762706e+01 -1.117554074794285951e-01 1.635710239300643964e-01
-1.787559496062951681e+01 -1.065459936372276095e-01 1.671141218274803386e-01
-1.786663925173140655e+01 -1.012226199846359836e-01 1.704960883181549369e-01
-1.785768354283329629e+01 -9.579062115344719186e-02 1.737135837461573351e-01
-1.784872783393518247e+01 -9.025543705529039118e-02 1.767634109702413137e-01
-1.783977212503707221e+01 -8.462261050614876268e-02 1.796425093786600535e-01
-1.783081641613896196e+01 -7.889777408832514272e-02 1.823479585042510343e-01
-1.782186070724085170e+01 -7.308663026175771238e-02 1.848769862464595126e-01
-1.781290499834274144e+01 -6.719493028360076781e-02 1.872269695488312791e-01
-1.780394928944462762e+01 -6.122845817787291034e-02 1.893954212069680343e-01
-1.779499358054651736e+01 -5.519303356768270885e-02 1.913799808322761697e-01
-1.778603787164840710e+01 -4.909454667182221871e-02 1.931784355043806301e-01
-1.777708216275029685e+01 -4.293900948858438149e-02 1.947887607027214418e-01
-1.776812645385218659e+01 -3.673257073657339167e-02 1.962091430207977827e-01
-1.775917074495407633e+01 -3.048145465313834013e-02 1.974379613522999344e-01
-1.775021503605596251e+01 -2.419185597562711551e-02 1.984737387903628414e-01
-1.774125932715785225e+01 -1.786987802008491860e-02 1.993151046921932679e-01
-1.773230361825974200e+01 -1.152156120075445607e-02 1.999608039655268454e-01
-1.772334790936163174e+01 -5.152958379101557455e-03 2.004097406279800597e-01
-1.771439220046352148e+01 1.229820774470099338e-03 2.006609960387583935e-01
-1.770543649156540766e+01 7.620624058837442184e-03 2.007137982727128789e-01
-1.769648078266729740e+01 1.401329568021349344e-02 2.005674939064119866e-01
-1.768752507376918714e+01 2.040169081599227732e-02 2.002215731542543176e-01
-1.767856936487107689e+01 2.677964562741138449e-02 1.996757277126904040e-01
-1.766961365597296663e+01 3.314093336750188051e-02 1.989298804359210804e-01
-1.766065794707485281e+01 3.947926667779173837e-02 1.979841596311862906e-01
-1.765170223817674255e+01 4.578836809401123226e-02 1.968388475756023548e-01
-1.764274652927862874e+01 5.206205681444220357e-02 1.954943503890209100e-01
-1.763379082038052204e+01 5.829428003652120660e-02 1.939512030972785073e-01
-1.762483511148241178e+01 6.447907168180666559e-02 1.922100866355248849e-01
-1.761587940258429796e+01 7.061047919145051199e-02 1.902718363786201905e-01
-1.760692369368618770e+01 7.668251311960834482e-02 1.881374484305645134e-01
-1.759796798478807744e+01 8.268915887610364668e-02 1.858080970406532362e-01
-1.758901227588996719e+01 8.862444396175435390e-02 1.832851597447521796e-01
-1.758005656699185337e+01 9.448248649619482575e-02 1.805702350416457380e-01
-1.757110085809374667e+01 1.002574445556680682e-01 1.776651333197071525e-01
-1.756214514919563285e+01 1.059434041054683889e-01 1.745718388662881038e-01
-1.755318944029752259e+01 1.115343546251008344e-01 1.712924777162413426e-01
-1.754423373139940878e+01 1.170243231506597065e-01 1.678293334227466127e-01
-1.753527802250129852e+01 1.224075423248077304e-01 1.641849032631291228e-01
-1.752632231360319182e+01 1.276784772773048582e-01 1.603619379654621369e-01
-1.751736660470507800e+01 1.328316953059257843e-01 1.563634298158907698e-01
-1.750841089580696774e+01 1.378617236869814078e-01 1.521925784461491404e-01
-1.749945518690885393e+01 1.427630293198353384e-01 1.478527853448247387e-01
-1.749049947801074723e+01 1.475301181213434232e-01 1.433476837754581179e-01
-1.748154376911263341e+01 1.521576499773023561e-01 1.386811644020738143e-01
-1.747258806021452315e+01 1.566404774602081773e-01 1.338573658180451653e-01
-1.746363235131641289e+01 1.609735988448367516e-01 1.288806424156736241e-01
-1.745467664241829908e+01 1.651520862574527015e-01 1.237555385796440394e-01
-1.744572093352018882e+01 1.691710638700822666e-01 1.184867821362730750e-01
-1.743676522462207856e+01 1.730257643868526318e-01 1.130792969480106241e-01
-1.742780951572396830e+01 1.767116164050894223e-01 1.075382325180238852e-01
-1.741885380682585804e+01 1.802242754343036657e-01 1.018689932387036312e-01
-1.740989809792774778e+01 1.835595623255946995e-01 9.607723273829124611e-02
-1.740094238902963397e+01 1.867133785303397020e-01 9.016880032970164827e-02
-1.739198668013152371e+01 1.896817030425268225e-01 8.414967833813775944e-02
-1.738303097123341345e+01 1.924606818002889963e-01 7.802596834354130761e-02
-1.737407526233530319e+01 1.950467095959074748e-01 7.180393708175938916e-02
-1.736511955343719293e+01 1.974364163149243401e-01 6.549006482052356637e-02
-1.735616384453907912e+01 1.996265794662718251e-01 5.909103128227215229e-02
-1.734720813564096886e+01 2.016140624583761531e-01 5.261364108877884110e-02
-1.733825242674285860e+01 2.033958513255496037e-01 4.606475871359646396e-02
-1.732929671784474834e+01 2.049691608216425431e-01 3.945131505812125156e-02
-1.732034100894663808e+01 2.063315035958638854e-01 3.278037170566735353e-02
-1.731138530004852427e+01 2.074806506568869502e-01 2.605916919464566772e-02
-1.730242959115041401e+01 2.084145304787055897e-01 1.929511157077898331e-02
-1.729347388225230375e+01 2.091311849318253646e-01 1.249570841326849875e-02
-1.728451817335419349e+01 2.096288334922114527e-01 5.668515652970409352e-03
-1.727556246445608323e+01 2.099059693541553973e-01 -1.178907814595491193e-03
-1.726660675555796942e+01 2.099613809819591559e-01 -8.039011357927299331e-03
-1.725765104665985916e+01 2.097940932951245507e-01 -1.490421210371073099e-02
-1.724869533776174890e+01 2.094033151997022890e-01 -2.176683091840880130e-02
-1.723973962886363864e+01 2.087884507967116554e-01 -2.861907991865303771e-02
-1.723078391996552838e+01 2.079491442291210024e-01 -3.545313319191215062e-02
-1.722182821106741457e+01 2.068853094480171961e-01 -4.226121832914471466e-02
-1.721287250216930431e+01 2.055971445580771773e-01 -4.903564828886555066e-02
-1.720391679327119405e+01 2.040851499135605263e-01 -5.576879165319021531e-02
-1.719496108437308379e+01 2.023501423883087846e-01 -6.245303809323110578e-02
-1.718600537547496998e+01 2.003932456076866764e-01 -6.908079959931154312e-02
-1.717704966657686327e+01 1.982158619620709994e-01 -7.564454272940455970e-02
-1.716809395767874946e+01 1.958196561246862422e-01 -8.213682547378801935e-02
-1.715913824878063920e+01 1.932065670195166618e-01 -8.855031709721181143e-02
-1.715018253988252539e+01 1.903788354343356748e-01 -9.487779898026671432e-02
-1.714122683098441513e+01 1.873390219371272591e-01 -1.011121657249346439e-01
-1.713227112208630842e+01 1.840900000794620517e-01 -1.072464403320140813e-01
-1.712331541318819461e+01 1.806349290690714426e-01 -1.132737920929232367e-01
-1.711435970429008435e+01 1.769772269728688285e-01 -1.191875421794998113e-01
-1.710540399539197054e+01 1.731205639745970193e-01 -1.249811658543672765e-01
-1.709644828649386383e+01 1.690688706870397406e-01 -1.306483045659198594e-01
-1.708749257759575002e+01 1.648263386830232935e-01 -1.361827785258248602e-01
-1.707853686869763976e+01 1.603974068384747542e-01 -1.415785871629537396e-01
-1.706958115979952950e+01 1.557867481077406246e-01 -1.468299070409981866e-01
-1.706062545090141569e+01 1.509992601686238889e-01 -1.519310987409876468e-01
-1.705166974200330543e+01 1.460400486846172574e-01 -1.568767163242180684e-01
-1.704271403310519517e+01 1.409144074915360534e-01 -1.616615109353282398e-01
-1.703375832420708491e+01 1.356278121987032070e-01 -1.662804286968610490e-01
-1.702480261530897465e+01 1.301859243854067982e-01 -1.707286012279795595e-01
-1.701584690641086439e+01 1.245945873164677892e-01 -1.750013327322310352e-01
-1.700689119751275058e+01 1.188598080238202487e-01 -1.790940985259216744e-01
-1.699793548861464032e+01 1.129877393050629647e-01 -1.830025573686904217e-01
-1.698897977971653006e+01 1.069846669811515827e-01 -1.867225640925946617e-01
-1.698002407081841980e+01 1.008569955705976573e-01 -1.902501682988004816e-01
-1.697106836192030954e+01 9.461123740825216899e-02 -1.935815899024634634e-01
-1.696211265302219573e+01 8.825401355308699902e-02 -1.967131910486797641e-01
-1.695315694412408547e+01 8.179205195232899794e-02 -1.996414812429643526e-01
-1.694420123522597521e+01 7.523217343244591182e-02 -2.023631375481341754e-01
-1.693524552632786495e+01 6.858128471035351836e-02 -2.048749951777464051e-01
-1.692628981742975469e+01 6.184638548570809552e-02 -2.071740354818251972e-01
-1.691733410853164088e+01 5.503457030358217122e-02 -2.092574116912281068e-01
-1.690837839963353062e+01 4.815301335061094451e-02 -2.111224770390301431e-01
-1.689942269073542036e+01 4.120894623044137756e-02 -2.127667743973107040e-01
-1.689046698183731010e+01 3.420964898973385265e-02 -2.141880141500747958e-01
-1.688151127293919984e+01 2.716245826125624971e-02 -2.153840807353510356e-01
-1.687255556404108603e+01 2.007477627694403965e-02 -2.163530558506099599e-01
-1.686359985514297577e+01 1.295407114142370711e-02 -2.170932274541366724e-01
-1.685464414624486551e+01 5.807866527621784875e-03 -2.176030913615306372e-01
-1.684568843734675525e+01 -1.356276788889807005e-03 -2.178813595857733987e-01
-1.683673272844864499e+01 -8.530773341647949690e-03 -2.179269647387798714e-01
-1.682777701955053473e+01 -1.570801406773354378e-02 -2.177390590276945259e-01
-1.681882131065242092e+01 -2.288036739692030433e-02 -2.173170182768958680e-01
-1.680986560175431066e+01 -3.004018423522800130e-02 -2.166604449556403522e-01
-1.680090989285620040e+01 -3.717980493211990589e-02 -2.157691660211681906e-01
-1.679195418395808659e+01 -4.429156991820806105e-02 -2.146432362877181699e-01
-1.678299847505997988e+01 -5.136782925282321749e-02 -2.132829487133313939e-01
-1.677404276616186607e+01 -5.840094553389825471e-02 -2.116888414008187003e-01
-1.676508705726375581e+01 -6.538329675741216818e-02 -2.098616986790945160e-01
-1.675613134836564200e+01 -7.230728618582227263e-02 -2.078025524785878930e-01
-1.674717563946753529e+01 -7.916535323265680435e-02 -2.055126863993485264e-01
-1.673821993056942503e+01 -8.594997808854873411e-02 -2.029936380572928412e-01
-1.672926422167131122e+01 -9.265368429207643253e-02 -2.002471996230285045e-01
-1.672030851277320096e+01 -9.926904549804450861e-02 -1.972754218113589308e-01
-1.671135280387508715e+01 -1.057886947846496117e-01 -1.940806189517597924e-01
-1.670239709497698044e+01 -1.122053307555486990e-01 -1.906653685939855847e-01
-1.669344138607886663e+01 -1.185117191238104911e-01 -1.870325074818573186e-01
-1.668448567718075637e+01 -1.247006964022555481e-01 -1.831851310552993495e-01
-1.667552996828264611e+01 -1.307651798588767289e-01 -1.791265984653577503e-01
-1.666657425938453585e+01 -1.366981774195418775e-01 -1.748605366732433331e-01
-1.665761855048642204e+01 -1.424927925672539730e-01 -1.703908392908963509e-01
-1.664866284158831178e+01 -1.481422287006597116e-01 -1.657216648086336785e-01
-1.663970713269020507e+01 -1.536397980842823530e-01 -1.608574371212424803e-01
-1.663075142379209126e+01 -1.589789343804682842e-01 -1.558028461686143951e-01
-1.662179571489398100e+01 -1.641532032107401173e-01 -1.505628495129294198e-01
-1.661284000599586719e+01 -1.691563089724599234e-01 -1.451426746011485192e-01
-1.660388429709775693e+01 -1.739821052292462311e-01 -1.395478171151543489e-01
-1.659492858819964667e+01 -1.786246140291439521e-01 -1.337840354766075823e-01
-1.658597287930153641e+01 -1.830780456854720073e-01 -1.278573468835327298e-01
-1.657701717040342615e+01 -1.873368071840874061e-01 -1.217740261396760559e-01
-1.656806146150531234e+01 -1.913955026367908097e-01 -1.155406021590512783e-01
-1.655910575260720208e+01 -1.952489398832367995e-01 -1.091638481663749077e-01
-1.655015004370909182e+01 -1.988921473097448045e-01 -1.026507685720278867e-01
-1.654119433481098156e+01 -2.023203915038567502e-01 -9.600858827513041038e-02
-1.653223862591287130e+01 -2.055291876747802893e-01 -8.924474461566631045e-02
-1.652328291701475749e+01 -2.085143036125799987e-01 -8.236687720542644475e-02
-1.651432720811664723e+01 -2.112717615954263772e-01 -7.538281443811353788e-02
-1.650537149921853697e+01 -2.137978414384865133e-01 -6.830056010643641151e-02
-1.649641579032042671e+01 -2.160890865049755472e-01 -6.112828108803961685e-02
-1.648746008142231645e+01 -2.181423125262097473e-01 -5.387429348014085434e-02
-1.647850437252420619e+01 -2.199546152503878693e-01 -4.654704720755269143e-02
-1.646954866362609238e+01 -2.215233724867319010e-01 -3.915511235950985824e-02
-1.646059295472798212e+01 -2.228462427278465052e-01 -3.170716788521921875e-02
-1.645163724582987186e+01 -2.239211672078655901e-01 -2.421198967078062522e-02
-1.644268153693176160e+01 -2.247463756015668501e-01 -1.667843609111800338e-02
-1.643372582803365134e+01 -2.253203883598492441e-01 -9.115432108585485790e-03
-1.642477011913553753e+01 -2.256420145774518937e-01 -1.531954632007070027e-03
-1.641581441023742727e+01 -2.257103522879113366e-01 6.062979698531010403e-03
-1.640685870133931701e+01 -2.255247928562171544e-01 1.366032692883593913e-02
-1.639790299244120675e+01 -2.250850231192633721e-01 2.125103068631333317e-02
-1.638894728354309649e+01 -2.243910233091305217e-01 2.882603742021739093e-02
-1.637999157464498268e+01 -2.234430657521235819e-01 3.637630922283476009e-02
-1.637103586574687242e+01 -2.222417160033773875e-01 4.389283546689445176e-02
-1.636208015684875861e+01 -2.207878335577189988e-01 5.136664601827480719e-02
-1.635312444795065190e+01 -2.190825722560499067e-01 5.878882588193162784e-02
-1.634416873905254164e+01 -2.171273829091088514e-01 6.615053001082471518e-02
-1.633521303015442783e+01 -2.149240167669127233e-01 7.344299764016389009e-02
-1.632625732125631757e+01 -2.124745261396281670e-01 8.065756524366018976e-02
-1.631730161235820731e+01 -2.097812620943733941e-01 8.778567771228779071e-02
-1.630834590346009705e+01 -2.068468729970244502e-01 9.481889869748706678e-02
-1.629939019456198324e+01 -2.036743066427441906e-01 1.017489225606636322e-01
-1.629043448566387653e+01 -2.002668150983723527e-01 1.085675895748512559e-01
-1.628147877676576272e+01 -1.966279574240100136e-01 1.152669022340752220e-01
-1.627252306786765246e+01 -1.927615958778135519e-01 1.218390379811320201e-01
-1.626356735896953865e+01 -1.886718888174548636e-01 1.282763579421909994e-01
-1.625461165007142839e+01 -1.843632870355036146e-01 1.345714170544912713e-01
-1.624565594117332168e+01 -1.798405327898401906e-01 1.407169773965424031e-01
-1.623670023227520787e+01 -1.751086541064728885e-01 1.467060192767647431e-01
-1.622774452337709761e+01 -1.701729520208284108e-01 1.525317476957560037e-01
-1.621878881447898380e+01 -1.650389878777804575e-01 1.581875995969681536e-01
-1.620983310558087709e+01 -1.597125767343380576e-01 1.636672545082171470e-01
-1.620087739668276328e+01 -1.541997820319479517e-01 1.689646429693525687e-01
-1.619192168778465302e+01 -1.485069033626164881e-01 1.740739487682702591e-01
-1.618296597888654276e+01 -1.426404594696552841e-01 1.789896088831798571e-01
-1.617401026998842894e+01 -1.366071742858133431e-01 1.837063147917840089e-01
-1.616505456109031869e+01 -1.304139662338298367e-01 1.882190142374318975e-01
-1.615609885219220843e+01 -1.240679357464041094e-01 1.925229111347022126e-01
-1.614714314329409817e+01 -1.175763506387877827e-01 1.966134641350860968e-01
-1.613818743439598791e+01 -1.109466329085563169e-01 2.004863850301825956e-01
-1.612923172549787765e+01 -1.041863483956708830e-01 2.041376355239247764e-01
-1.612027601659976384e+01 -9.730319668657366750e-02 2.075634211281132124e-01
-1.611132030770165358e+01 -9.030499868853779366e-02 2.107601839303822056e-01
-1.610236459880354332e+01 -8.319968376417627431e-02 2.137245965324892361e-01
-1.609340888990543306e+01 -7.599527945839547327e-02 2.164535570753443605e-01
-1.608445318100732280e+01 -6.869990399584818830e-02 2.189441846666490554e-01
-1.607549747210920899e+01 -6.132175945787352034e-02 2.211938153341370672e-01
-1.606654176321109873e+01 -5.386912393715664882e-02 2.231999985479030668e-01
-1.605758605431298847e+01 -4.635034299744966724e-02 2.249604936220737927e-01
-1.604863034541487821e+01 -3.877382193161735269e-02 2.264732662089378734e-01
-1.603967463651676795e+01 -3.114801960413520962e-02 2.277364866811817101e-01
-1.603071892761865413e+01 -2.348144346714150371e-02 2.287485318006594326e-01
-1.602176321872054388e+01 -1.578264460174547482e-02 2.295079883457047942e-01
-1.601280750982243362e+01 -8.060211934043954446e-03 2.300136572312105332e-01
-1.600385180092432336e+01 -3.227656992685326489e-04 2.302645583135467244e-01
-1.599489609202621310e+01 7.421049163666766646e-03 2.302599358715583799e-01
-1.598594038312810106e+01 1.516256910124078559e-02 2.299992645875699460e-01
-1.597698467422998903e+01 2.289311769724627910e-02 2.294822560413794232e-01
-1.596802896533187699e+01 3.060401225865382394e-02 2.287088658778124173e-01
-1.595907325643376673e+01 3.828657263722044790e-02 2.276793018526399037e-01
-1.595011754753565825e+01 4.593213176257186781e-02 2.263940315718214746e-01
-1.594116183863754621e+01 5.353204534668061509e-02 2.248537891396470978e-01
-1.593220612973943418e+01 6.107770017052453065e-02 2.230595817686025772e-01
-1.592325042084132214e+01 6.856052351700762937e-02 2.210126965374044627e-01
-1.591429471194321366e+01 7.597199524549820560e-02 2.187147056967239933e-01
-1.590533900304510162e+01 8.330366039563331937e-02 2.161674704312259998e-01
-1.589638329414699136e+01 9.054713973775684044e-02 2.133731448588936652e-01
-1.588742758524887932e+01 9.769413863494870454e-02 2.103341800813929019e-01
-1.587847187635076729e+01 1.047364558102289456e-01 2.070533262246053996e-01
-1.586951616745265703e+01 1.116659927960503007e-01 2.035336329294059610e-01
-1.586056045855454677e+01 1.184747647934981246e-01 1.997784495903365265e-01
-1.585160474965643651e+01 1.251549128873859495e-01 1.957914247477700598e-01
-1.584264904075832625e+01 1.316987154258898174e-01 1.915765041693692494e-01
-1.583369333186021422e+01 1.380985964120765297e-01 1.871379285455298525e-01
-1.582473762296210218e+01 1.443471315621008277e-01 1.824802307156854764e-01
-1.581578191406399192e+01 1.504370548935136942e-01 1.776082309053635400e-01
-1.580682620516587988e+01 1.563612674552728732e-01 1.725270306403619835e-01
-1.579787049626777140e+01 1.621128464501027377e-01 1.672420079466245268e-01
-1.578891478736965936e+01 1.676850521575267705e-01 1.617588139828975424e-01
-1.577995907847154733e+01 1.730713323587369512e-01 1.560833685720584285e-01
-1.577100336957343529e+01 1.782653260166063569e-01 1.502218537193482084e-01
-1.576204766067532681e+01 1.832608681603313805e-01 1.441807068728855612e-01
-1.575309195177721655e+01 1.880519966637507201e-01 1.379666151938427343e-01
-1.574413624287910451e+01 1.926329603572356219e-01 1.315865102477568604e-01
-1.573518053398099248e+01 1.969982281435166682e-01 1.250475621606978172e-01
-1.572622482508288044e+01 2.011424989275487907e-01 1.183571726563449888e-01
-1.571726911618477196e+01 2.050607106184914596e-01 1.115229669894942516e-01
-1.570831340728665992e+01 2.087480470667248678e-01 1.045527852695690429e-01
-1.569935769838854966e+01 2.121999453688606374e-01 9.745467346258566976e-02
-1.569040198949043763e+01 2.154121058821913959e-01 9.023687421995107982e-02
-1.568144628059232737e+01 2.183805028439181894e-01 8.290781759827188513e-02
-1.567249057169421533e+01 2.211013922347185023e-01 7.547611083538173504e-02
-1.566353486279610507e+01 2.235713168725256272e-01 6.795052548136640280e-02
-1.565457915389799659e+01 2.257871118428581569e-01 6.033998246075348432e-02
-1.564562344499988455e+01 2.277459126921140831e-01 5.265353787595280360e-02
-1.563666773610177252e+01 2.294451651924231117e-01 4.490037081619262932e-02
-1.562771202720366048e+01 2.308826329627854945e-01 3.708977087445202575e-02
-1.561875631830555022e+01 2.320564009061143740e-01 2.923112256798990685e-02
-1.560980060940743819e+01 2.329648768128149416e-01 2.133388772317719104e-02
-1.560084490050932970e+01 2.336067951769316975e-01 1.340758888722694275e-02
-1.559188919161121767e+01 2.339812231454259095e-01 5.461794088193639742e-03
-1.558293348271310563e+01 2.340875643801194894e-01 -2.493898431445733341e-03
-1.557397777381499360e+01 2.339255587440400297e-01 -1.044987562205941869e-02
-1.556502206491688511e+01 2.334952801710758197e-01 -1.839652511672952226e-02
-1.555606635601877485e+01 2.327971354210454091e-01 -2.632425155187380350e-02
-1.554711064712066282e+01 2.318318633048120081e-01 -3.422349348884116266e-02
-1.553815493822255078e+01 2.306005325687257579e-01 -4.208473926227274120e-02
-1.552919922932443875e+01 2.291045376095038055e-01 -4.989854129305286434e-02
-1.552024352042633026e+01 2.273455926945153194e-01 -5.765552984840700834e-02
-1.551128781152821823e+01 2.253257263782727227e-01 -6.534642644173603576e-02
-1.550233210263010797e+01 2.230472768529985494e-01 -7.296205723776640062e-02
-1.549337639373199771e+01 2.205128868038585266e-01 -8.049336738690060500e-02
-1.548442068483388567e+01 2.177254963563425294e-01 -8.793143477944588560e-02
-1.547546497593577364e+01 2.146883359298452087e-01 -9.526748159002208782e-02
-1.546650926703766338e+01 2.114049213414644079e-01 -1.024928849077350879e-01
-1.545755355813955489e+01 2.078790500607503589e-01 -1.095991882640770659e-01
-1.544859784924144286e+01 2.041147964910457746e-01 -1.165781135201255092e-01
-1.543964214034333082e+01 2.001165060517552663e-01 -1.234215719683723761e-01
-1.543068643144521879e+01 1.958887892177407497e-01 -1.301216748200156037e-01
-1.542173072254710853e+01 1.914365166015734310e-01 -1.366707432574812975e-01
-1.541277501364899827e+01 1.867648144949125566e-01 -1.430613176270105757e-01
-1.540381930475088801e+01 1.818790596137113968e-01 -1.492861657038299927e-01
-1.539486359585277597e+01 1.767848729877606329e-01 -1.553382902074464111e-01
-1.538590788695466394e+01 1.714881129779176061e-01 -1.612109358006711124e-01
-1.537695217805655190e+01 1.659948672324050578e-01 -1.668975957013891787e-01
-1.536799646915844342e+01 1.603114444088019896e-01 -1.723920177228728534e-01
-1.535904076026033316e+01 1.544443667472080173e-01 -1.776882098249767117e-01
-1.535008505136222112e+01 1.484003629029762572e-01 -1.827804452983508576e-01
-1.534112934246410909e+01 1.421863598371539694e-01 -1.876632677300364982e-01
-1.533217363356599883e+01 1.358094732402736760e-01 -1.923314957596796992e-01
-1.532321792466788857e+01 1.292769972165009607e-01 -1.967802270264608078e-01
-1.531426221576977653e+01 1.225963946346556172e-01 -2.010048414098061231e-01
-1.530530650687166627e+01 1.157752883797458499e-01 -2.050010035580686341e-01
-1.529635079797355601e+01 1.088214523647899057e-01 -2.087646641413818671e-01
-1.528739508907544398e+01 1.017428005612011077e-01 -2.122920598657181690e-01
-1.527843938017733194e+01 9.454737412409204567e-02 -2.155797126023431542e-01
-1.526948367127922168e+01 8.724332910350218739e-02 -2.186244276916464446e-01
-1.526052796238111320e+01 7.983892589265695339e-02 -2.214232913714409279e-01
-1.525157225348300116e+01 7.234251894969487284e-02 -2.239736671411516333e-01
-1.524261654458488913e+01 6.476254544642127964e-02 -2.262731904046426379e-01
-1.523366083568677709e+01 5.710751355056434969e-02 -2.283197621710666148e-01
-1.522470512678866683e+01 4.938599229015219749e-02 -2.301115418944341962e-01
-1.521574941789055657e+01 4.160660351966942450e-02 -2.316469395619141503e-01
-1.520679370899244631e+01 3.377801430692059514e-02 -2.329246075383506476e-01
-1.519783800009433428e+01 2.590892913445820567e-02 -2.339434328356494730e-01
-1.518888229119622224e+01 1.800808291517543361e-02 -2.347025297736476945e-01
-1.517992658229811020e+01 1.008423572107168889e-02 -2.352012332858464116e-01
-1.517097087340000172e+01 2.146168500892833234e-03 -2.354390934957585058e-01
-1.516201516450189146e+01 -5.797321693977268257e-03 -2.354158714898609006e-01
-1.515305945560377943e+01 -1.373742737763204887e-02 -2.351315367087966623e-01
-1.514410374670566739e+01 -2.166533623451068896e-02 -2.345862660733715466e-01
-1.513514803780755713e+01 -2.957223623709316282e-02 -2.337804446209024167e-01
-1.512619232890944687e+01 -3.744932097014144756e-02 -2.327146677981473954e-01
-1.511723662001133484e+01 -4.528779574511992284e-02 -2.313897456140227016e-01
-1.510828091111322635e+01 -5.307888438856583208e-02 -2.298067078866792845e-01
-1.509932520221511432e+01 -6.081383615633936118e-02 -2.279668099174181339e-01
-1.509036949331700228e+01 -6.848393291539643657e-02 -2.258715388984759431e-01
-1.508141378441889024e+01 -7.608049722836908446e-02 -2.235226213756067726e-01
-1.507245807552077999e+01 -8.359490151803393443e-02 -2.209220314283649733e-01
-1.506350236662267150e+01 -9.101857816799460710e-02 -2.180719984616373841e-01
-1.505454665772455947e+01 -9.834303007744828184e-02 -2.149750141093540456e-01
-1.504559094882644743e+01 -1.055598416670736478e-01 -2.116338384789805682e-01
-1.503663523992833539e+01 -1.126606906608386971e-01 -2.080515062524669057e-01
-1.502767953103022691e+01 -1.196373605739134288e-01 -2.042313324714558898e-01
-1.501872382213211488e+01 -1.264817534178211411e-01 -2.001769170326473113e-01
-1.500976811323400462e+01 -1.331859025232577098e-01 -1.958921485093210457e-01
-1.500081240433589258e+01 -1.397419857317155067e-01 -1.913812075445164851e-01
-1.499185669543778054e+01 -1.461423389992482502e-01 -1.866485690407210241e-01
-1.498290098653967028e+01 -1.523794699139016384e-01 -1.816990022430390039e-01
-1.497394527764156003e+01 -1.584460705454215634e-01 -1.765375695051925320e-01
-1.496498956874344977e+01 -1.643350297692270090e-01 -1.711696241049775469e-01
-1.495603385984533773e+01 -1.700394452100834342e-01 -1.656008066413015012e-01
-1.494707815094722747e+01 -1.755526342888002189e-01 -1.598370401170147725e-01
-1.493812244204911543e+01 -1.808681440652743222e-01 -1.538845241386831431e-01
-1.492916673315100518e+01 -1.859797599620509612e-01 -1.477497280231067633e-01
-1.492021102425289314e+01 -1.908815134122647805e-01 -1.414393827837336082e-01
-1.491125531535478466e+01 -1.955676885649782482e-01 -1.349604720520903300e-01
-1.490229960645667262e+01 -2.000328278580860708e-01 -1.283202218266280004e-01
-1.489334389755856058e+01 -2.042717363281726650e-01 -1.215260893014412230e-01
-1.488438818866044855e+01 -2.082794851943402525e-01 -1.145857517042886548e-01
-1.487543247976233829e+01 -2.120514151436799222e-01 -1.075070959492031714e-01
-1.486647677086422981e+01 -2.155831390488477106e-01 -1.002982087585751608e-01
-1.485752106196611777e+01 -2.188705440551524661e-01 -9.296736650055593965e-02
-1.484856535306800573e+01 -2.219097938689361671e-01 -8.552302465547352572e-02
-1.483960964416989370e+01 -2.246973317956349192e-01 -7.797380663430897307e-02
-1.483065393527178522e+01 -2.272298838439090751e-01 -7.032849113571829069e-02
-1.482169822637367318e+01 -2.295044615680665312e-01 -6.259599841932636521e-02
-1.481274251747556292e+01 -2.315183644742167257e-01 -5.478537757593828633e-02
-1.480378680857745088e+01 -2.332691821259897103e-01 -4.690579575182612926e-02
-1.479483109967933885e+01 -2.347547964430204970e-01 -3.896652769283146661e-02
-1.478587539078122859e+01 -2.359733845303715882e-01 -3.097694380343501974e-02
-1.477691968188311833e+01 -2.369234220785461364e-01 -2.294649642958420874e-02
-1.476796397298500807e+01 -2.376036870646088262e-01 -1.488470492699186035e-02
-1.475900826408689781e+01 -2.380132636306254434e-01 -6.801140575893508886e-03
-1.475005255518878577e+01 -2.381515457054921847e-01 1.294587714836593602e-03
-1.474109684629067374e+01 -2.380182392923699264e-01 9.392847276612536003e-03
-1.473214113739256348e+01 -2.376133639478888171e-01 1.748399602325349800e-02
-1.472318542849445144e+01 -2.369372550077530337e-01 2.555839751864512691e-02
-1.471422971959634296e+01 -2.359905653841894158e-01 3.360643660702198471e-02
-1.470527401069823092e+01 -2.347742655551847968e-01 4.161853525622625366e-02
-1.469631830180011889e+01 -2.332896433358675470e-01 4.958516790194652385e-02
-1.468736259290200685e+01 -2.315383039348017369e-01 5.749687599803300631e-02
-1.467840688400389837e+01 -2.295221696784078003e-01 6.534428286039481448e-02
-1.466945117510578811e+01 -2.272434797232887327e-01 7.311810949215316602e-02
-1.466049546620767607e+01 -2.247047883094643872e-01 8.080919041569076255e-02
-1.465153975730956404e+01 -2.219089584713128671e-01 8.840848791040131771e-02
-1.464258404841145200e+01 -2.188591524633674013e-01 9.590710341395303207e-02
-1.463362833951334352e+01 -2.155588238642424104e-01 1.032962873157769329e-01
-1.462467263061523148e+01 -2.120117136987614559e-01 1.105674509222824148e-01
-1.461571692171712122e+01 -2.082218489371057135e-01 1.177121818443653684e-01
-1.460676121281900919e+01 -2.041935392003754179e-01 1.247222582597038165e-01
-1.459780550392089893e+01 -1.999313670947396315e-01 1.315896573759555988e-01
-1.458884979502278689e+01 -1.954401719813979310e-01 1.383065593724147613e-01
-1.457989408612467663e+01 -1.907250354025618044e-01 1.448653516842110800e-01
-1.457093837722656637e+01 -1.857912757075498300e-01 1.512586366023202511e-01
-1.456198266832845611e+01 -1.806444471095821069e-01 1.574792416012147367e-01
-1.455302695943034408e+01 -1.752903314209786345e-01 1.635202285731042204e-01
-1.454407125053223204e+01 -1.697349215709239578e-01 1.693748967274245620e-01
-1.453511554163412178e+01 -1.639844074317738098e-01 1.750367805348986838e-01
-1.452615983273600975e+01 -1.580451708566096569e-01 1.804996511901445500e-01
-1.451720412383790126e+01 -1.519237872088381458e-01 1.857575236895995519e-01
-1.450824841493978923e+01 -1.456270255116177414e-01 1.908046637296894055e-01
-1.449929270604167719e+01 -1.391618405776011980e-01 1.956355908206713068e-01
-1.449033699714356516e+01 -1.325353583665692669e-01 2.002450764775952352e-01
-1.448138128824545667e+01 -1.257548629777981708e-01 2.046281410779769439e-01
-1.447242557934734641e+01 -1.188277905851979344e-01 2.087800585299580680e-01
-1.446346987044923438e+01 -1.117617289461315666e-01 2.126963683607892008e-01
-1.445451416155112234e+01 -1.045644170049879196e-01 2.163728829545261412e-01
-1.444555845265301031e+01 -9.724373741176095542e-02 2.198056840961520320e-01
-1.443660274375490182e+01 -8.980770272012113253e-02 2.229911151048151463e-01
-1.442764703485678979e+01 -8.226444440063664099e-02 2.259257784587296314e-01
-1.441869132595867953e+01 -7.462221146907369040e-02 2.286065445896894033e-01
-1.440973561706056749e+01 -6.688937272191357308e-02 2.310305649586495702e-01
-1.440077990816245723e+01 -5.907440897498087568e-02 2.331952751413025327e-01
-1.439182419926434520e+01 -5.118589272514362937e-02 2.350983853079955110e-01
-1.438286849036623494e+01 -4.323246891781925422e-02 2.367378701095182447e-01
-1.437391278146812645e+01 -3.522284966445712873e-02 2.381119682581856190e-01
-1.436495707257001442e+01 -2.716581919302812897e-02 2.392191891677709903e-01
-1.435600136367190238e+01 -1.907023398926852367e-02 2.400583168947350021e-01
-1.434704565477379035e+01 -1.094500946519201719e-02 2.406284071396171675e-01
-1.433808994587568009e+01 -2.799099797821252410e-03 2.409287815596260485e-01
-1.432913423697756805e+01 5.358516206592179795e-03 2.409590235282850768e-01
-1.432017852807945957e+01 1.351883828494713710e-02 2.407189743368477464e-01
-1.431122281918134753e+01 2.167284301070902114e-02 2.402087281127947560e-01
-1.430226711028323550e+01 2.981148593618978757e-02 2.394286274307851903e-01
-1.429331140138512346e+01 3.792570965374461589e-02 2.383792622938872841e-01
-1.428435569248701498e+01 4.600645474258342055e-02 2.370614698684234967e-01
-1.427539998358890472e+01 5.404467003096806443e-02 2.354763296335806722e-01
-1.426644427469079268e+01 6.203132121390409620e-02 2.336251549235818237e-01
-1.425748856579268065e+01 6.995739785192425786e-02 2.315094888820205254e-01
-1.424853285689456861e+01 7.781391802849253747e-02 2.291311095372331741e-01
-1.423957714799646013e+01 8.559193141056152532e-02 2.264920377963017539e-01
-1.423062143909834809e+01 9.328252260454046596e-02 2.235945381861345616e-01
-1.422166573020023783e+01 1.008768166341654920e-01 2.204411122618780416e-01
-1.421271002130212757e+01 1.083659882498747840e-01 2.170344964769421736e-01
-1.420375431240401554e+01 1.157412755996442832e-01 2.133776717114612975e-01
-1.419479860350590350e+01 1.229939948157946356e-01 2.094738753553007371e-01
-1.418584289460779324e+01 1.301155498189118520e-01 2.053266033009894798e-01
-1.417688718570968476e+01 1.370974371181380158e-01 2.009396053951503780e-01
-1.416793147681157272e+01 1.439312535093533740e-01 1.963168904605728515e-01
-1.415897576791346069e+01 1.506087132133699380e-01 1.914627452303030164e-01
-1.415002005901534865e+01 1.571216701369223534e-01 1.863817510345855966e-01
-1.414106435011723839e+01 1.634621351738209938e-01 1.810787829775738489e-01
-1.413210864121912813e+01 1.696222857557672103e-01 1.755589981821224499e-01
-1.412315293232101787e+01 1.755944744046070150e-01 1.698278320940447006e-01
-1.411419722342290584e+01 1.813712424897858666e-01 1.638910085590691845e-01
-1.410524151452479380e+01 1.869453388069394484e-01 1.577545508939852681e-01
-1.409628580562668176e+01 1.923097391746541873e-01 1.514247818299244153e-01
-1.408733009672857328e+01 1.974576633067315068e-01 1.449083136408115813e-01
-1.407837438783046302e+01 2.023825868356264324e-01 1.382120364428601478e-01
-1.406941867893235099e+01 2.070782507929928851e-01 1.313431096377969398e-01
-1.406046297003423895e+01 2.115386743850700413e-01 1.243089580390723120e-01
-1.405150726113612869e+01 2.157581716999070476e-01 1.171172713181233144e-01
-1.404255155223801843e+01 2.197313634869987597e-01 1.097760000533972990e-01
-1.403359584333990639e+01 2.234531775507745677e-01 1.022933413219123955e-01
-1.402464013444179791e+01 2.269188465756420692e-01 9.467771653417947353e-02
-1.401568442554368588e+01 2.301239179457067463e-01 8.693775313807206029e-02
-1.400672871664557384e+01 2.330642741679624652e-01 7.908227722184292541e-02
-1.399777300774746180e+01 2.357361455969422537e-01 7.112031071274814431e-02
-1.398881729884935154e+01 2.381361035806041637e-01 6.306106163381509921e-02
-1.397986158995124306e+01 2.402610437514564046e-01 5.491390506653320153e-02
-1.397090588105313103e+01 2.421081787552633036e-01 4.668836269116875132e-02
-1.396195017215501899e+01 2.436750469938196717e-01 3.839408721915794215e-02
-1.395299446325690695e+01 2.449595256813466015e-01 3.004085034096325157e-02
-1.394403875435879847e+01 2.459598333433167805e-01 2.163853089613331990e-02
-1.393508304546068644e+01 2.466745194620287296e-01 1.319710357370185161e-02
-1.392612733656257618e+01 2.471024515942964739e-01 4.726629012650092332e-03
-1.391717162766446414e+01 2.472428105286149924e-01 -3.762758080376300829e-03
-1.390821591876635210e+01 2.470950939143774228e-01 -1.226086663713452790e-02
-1.389926020986824007e+01 2.466591207990715684e-01 -2.075746950423515771e-02
-1.389030450097013158e+01 2.459350317736151148e-01 -2.924231875439377293e-02
-1.388134879207202133e+01 2.449232863741341859e-01 -3.770515457428662981e-02
-1.387239308317390929e+01 2.436246612862056349e-01 -4.613571400296010566e-02
-1.386343737427579903e+01 2.420402496499711453e-01 -5.452374441973379532e-02
-1.385448166537768699e+01 2.401714599545992646e-01 -6.285902051569131066e-02
-1.384552595647957673e+01 2.380200147862328586e-01 -7.113136167347668126e-02
-1.383657024758146470e+01 2.355879518173201459e-01 -7.933064900254524487e-02
-1.382761453868335622e+01 2.328776280225496043e-01 -8.744684207328710934e-02
-1.381865882978524418e+01 2.298917236951640297e-01 -9.546999404147864243e-02
-1.380970312088713214e+01 2.266332423929856288e-01 -1.033902647788540186e-01
-1.380074741198902011e+01 2.231055078012153803e-01 -1.111979339764207902e-01
-1.379179170309090985e+01 2.193121606551925729e-01 -1.188834161932764699e-01
-1.378283599419280137e+01 2.152571569673203955e-01 -1.264372780620215964e-01
-1.377388028529468933e+01 2.109447668420612876e-01 -1.338502560430034349e-01
-1.376492457639657729e+01 2.063795724861192671e-01 -1.411132725359734164e-01
-1.375596886749846526e+01 2.015664646832932283e-01 -1.482174492379815800e-01
-1.374701315860035677e+01 1.965106375343829981e-01 -1.551541184557457265e-01
-1.373805744970224474e+01 1.912175809591381559e-01 -1.619148343459461126e-01
-1.372910174080413448e+01 1.856930714065913035e-01 -1.684913851047729061e-01
-1.372014603190602244e+01 1.799431628903321312e-01 -1.748758048741270721e-01
-1.371119032300791041e+01 1.739741788030720049e-01 -1.810603835872060530e-01
-1.370223461410980015e+01 1.677927027415057892e-01 -1.870376743269346331e-01
-1.369327890521168989e+01 1.614055684227600485e-01 -1.928004995117219567e-01
-1.368432319631357963e+01 1.548198499547888407e-01 -1.983419573592094809e-01
-1.367536748741546759e+01 1.480428518474298238e-01 -2.036554279642377174e-01
-1.366641177851735733e+01 1.410820979202539183e-01 -2.087345771792148141e-01
-1.365745606961924530e+01 1.339453198221018104e-01 -2.135733587587608784e-01
-1.364850036072113504e+01 1.266404468547760453e-01 -2.181660166903298947e-01
-1.363954465182302300e+01 1.191755974003756852e-01 -2.225070870943198220e-01
-1.363058894292491452e+01 1.115590699020798798e-01 -2.265913982921582970e-01
-1.362163323402680248e+01 1.037993331196632313e-01 -2.304140700327755031e-01
-1.361267752512869045e+01 9.590501737494634693e-02 -2.339705131408595096e-01
-1.360372181623057841e+01 8.788490698772510878e-02 -2.372564294901021720e-01
-1.359476610733246815e+01 7.974793313950070961e-02 -2.402678114293766432e-01
-1.358581039843435967e+01 7.150316680697496596e-02 -2.430009405458706528e-01
-1.357685468953624763e+01 6.315981190071147389e-02 -2.454523871399737767e-01
-1.356789898063813560e+01 5.472719892800771008e-02 -2.476190107803356300e-01
-1.355894327174002356e+01 4.621477856122552935e-02 -2.494979607633604768e-01
-1.354998756284191508e+01 3.763211469414490251e-02 -2.510866765202459661e-01
-1.354103185394380304e+01 2.898887767722716294e-02 -2.523828890629481458e-01
-1.353207614504569278e+01 2.029483792114747040e-02 -2.533846234614895998e-01
-1.352312043614758075e+01 1.155985916512260701e-02 -2.540902015570088435e-01
-1.351416472724946871e+01 2.793891085467325227e-03 -2.544982447440101714e-01
-1.350520901835135845e+01 -5.993038463517483955e-03 -2.546076772294968427e-01
-1.349625330945324819e+01 -1.479083148601113666e-02 -2.544177295632872871e-01
-1.348729760055513793e+01 -2.358932855323330260e-02 -2.539279418919599407e-01
-1.347834189165702767e+01 -3.237831851157840085e-02 -2.531381670090234182e-01
-1.346938618275891564e+01 -4.114754880865386516e-02 -2.520485734283975932e-01
-1.346043047386080360e+01 -4.988673584042726400e-02 -2.506596482253465874e-01
-1.345147476496269334e+01 -5.858557524768536612e-02 -2.489721992913413728e-01
-1.344251905606458131e+01 -6.723375233724915301e-02 -2.469873566491479211e-01
-1.343356334716647282e+01 -7.582095266462902938e-02 -2.447065729600198525e-01
-1.342460763826836079e+01 -8.433687282484346459e-02 -2.421316239174347851e-01
-1.341565192937024875e+01 -9.277123154549131445e-02 -2.392646087297606028e-01
-1.340669622047213672e+01 -1.011137809331403015e-01 -2.361079500334790360e-01
-1.339774051157402823e+01 -1.093543175313917842e-01 -2.326643928445940035e-01
-1.338878480267591797e+01 -1.174826929275640253e-01 -2.289370031527063476e-01
-1.337982909377780594e+01 -1.254888242322443892e-01 -2.249291665081111502e-01
-1.337087338487969390e+01 -1.333627049730232161e-01 -2.206445863508384453e-01
-1.336191767598158187e+01 -1.410944160361332633e-01 -2.160872823674504506e-01
-1.335296196708347338e+01 -1.486741362966473579e-01 -2.112615893742735840e-01
-1.334400625818536135e+01 -1.560921534856411219e-01 -2.061721569136135968e-01
-1.333505054928725109e+01 -1.633388758212296898e-01 -2.008239493619598803e-01
-1.332609484038913905e+01 -1.704048444021995234e-01 -1.952222460509124569e-01
-1.331713913149102879e+01 -1.772807461312386479e-01 -1.893726411295901246e-01
-1.330818342259291853e+01 -1.839574269141291407e-01 -1.832810434605985361e-01
-1.329922771369480650e+01 -1.904259052427528520e-01 -1.769536768800005766e-01
-1.329027200479669446e+01 -1.966773866927763459e-01 -1.703970807088940331e-01
-1.328131629589858598e+01 -2.027032794644343383e-01 -1.636181101154825790e-01
-1.327236058700047394e+01 -2.084952105123965838e-01 -1.566239360695782235e-01
-1.326340487810236191e+01 -2.140450420476638915e-01 -1.494220447178494227e-01
-1.325444916920425165e+01 -2.193448887683761006e-01 -1.420202359251410418e-01
-1.324549346030613961e+01 -2.243871358887893075e-01 -1.344266208083513547e-01
-1.323653775140803113e+01 -2.291644574017906999e-01 -1.266496181833943746e-01
-1.322758204250991909e+01 -2.336698341522506495e-01 -1.186979497808167971e-01
-1.321862633361180706e+01 -2.378965716842324774e-01 -1.105806340790059794e-01
-1.320967062471369857e+01 -2.418383177247371285e-01 -1.023069785813635751e-01
-1.320071491581558654e+01 -2.454890790863307470e-01 -9.388657047987020166e-02
-1.319175920691747450e+01 -2.488432376821127223e-01 -8.532926597033331506e-02
-1.318280349801936424e+01 -2.518955653939502493e-01 -7.664517834946540931e-02
-1.317384778912125221e+01 -2.546412376605238226e-01 -6.784466458514293308e-02
-1.316489208022314017e+01 -2.570758456934679748e-01 -5.893831039536066158e-02
-1.315593637132503169e+01 -2.591954069492771184e-01 -4.993691438949930672e-02
-1.314698066242691965e+01 -2.609963734903469335e-01 -4.085147136825700853e-02
-1.313802495352880939e+01 -2.624756384794169617e-01 -3.169315466938416731e-02
-1.312906924463069913e+01 -2.636305411615992855e-01 -2.247329791088075249e-02
-1.312011353573258710e+01 -2.644588702754647191e-01 -1.320337655352013875e-02
-1.311115782683447684e+01 -2.649588658084039983e-01 -3.894989358252656016e-03
-1.310220211793636480e+01 -2.651292191549227684e-01 5.440160187297597878e-03
-1.309324640903825276e+01 -2.649690717375051130e-01 1.479028232042958399e-02
-1.308429070014014428e+01 -2.644780122695445379e-01 2.414351937125604197e-02
-1.307533499124203225e+01 -2.636560727783003322e-01 3.348796385294190714e-02
-1.306637928234392021e+01 -2.625037232057391701e-01 4.281167598910329275e-02
-1.305742357344580995e+01 -2.610218648043230449e-01 5.210270078286696055e-02
-1.304846786454769969e+01 -2.592118229812448993e-01 6.134908495601592432e-02
-1.303951215564958943e+01 -2.570753397705450305e-01 7.053889347587391501e-02
-1.303055644675147740e+01 -2.546145659767573566e-01 7.966022565826452739e-02
-1.302160073785336536e+01 -2.518320535433070662e-01 8.870123117616496300e-02
-1.301264502895525688e+01 -2.487307481384340713e-01 9.765012584784628358e-02
-1.300368932005714484e+01 -2.453139815178012051e-01 1.064952068087175047e-01
-1.299473361115903280e+01 -2.415854639620364508e-01 1.152248667664922399e-01
-1.298577790226092254e+01 -2.375492774342914948e-01 1.238276078726753965e-01
-1.297682219336281051e+01 -2.332098697311572044e-01 1.322920565910971069e-01
-1.296786648446470025e+01 -2.285720493382500662e-01 1.406069798775100577e-01
-1.295891077556658999e+01 -2.236409805597156242e-01 1.487613014699484260e-01
-1.294995506666847795e+01 -2.184221788111429530e-01 1.567441177914603578e-01
-1.294099935777036769e+01 -2.129215060509943303e-01 1.645447139886457577e-01
-1.293204364887225744e+01 -2.071451664895569422e-01 1.721525801191280125e-01
-1.292308793997414540e+01 -2.010997026953700861e-01 1.795574273192525050e-01
-1.291413223107603514e+01 -1.947919917128300982e-01 1.867492043016193981e-01
-1.290517652217792310e+01 -1.882292408743246048e-01 1.937181138686636106e-01
-1.289622081327981107e+01 -1.814189833249848505e-01 2.004546292126595797e-01
-1.288726510438170259e+01 -1.743690733413222893e-01 2.069495102564510303e-01
-1.287830939548359055e+01 -1.670876812464845984e-01 2.131938199069348672e-01
-1.286935368658547851e+01 -1.595832871135905717e-01 2.191789399683662931e-01
-1.286039797768736825e+01 -1.518646731299163333e-01 2.248965869887352420e-01
-1.285144226878925799e+01 -1.439409149945101718e-01 2.303388281358770828e-01
-1.284248655989114773e+01 -1.358213723211785517e-01 2.354980958472408792e-01
-1.283353085099303570e+01 -1.275156779127877005e-01 2.403672000740920134e-01
-1.282457514209492366e+01 -1.190337257570481116e-01 2.449393391332843339e-01
-1.281561943319681518e+01 -1.103856583204332886e-01 2.492081102147437055e-01
-1.280666372429870314e+01 -1.015818534188782096e-01 2.531675187231724466e-01
-1.279770801540059111e+01 -9.263290992955272585e-02 2.568119856637212650e-01
-1.278875230650248085e+01 -8.354963258259749670e-02 2.601363529936094876e-01
-1.277979659760436881e+01 -7.434301706625388861e-02 2.631358870708885855e-01
-1.277084088870625855e+01 -6.502423565765953761e-02 2.658062806943407574e-01
-1.276188517980814829e+01 -5.560462276702639317e-02 2.681436541450875621e-01
-1.275292947091003626e+01 -4.609566031510935191e-02 2.701445549451902406e-01
-1.274397376201192778e+01 -3.650896347081329651e-02 2.718059560964898314e-01
-1.273501805311381574e+01 -2.685626712281280470e-02 2.731252531714834508e-01
-1.272606234421570370e+01 -1.714941321575001038e-02 2.741002608529289897e-01
-1.271710663531759344e+01 -7.400338977185640793e-03 2.747292094112127603e-01
-1.270815092641948141e+01 2.378934182526824034e-03 2.750107409783629775e-01
-1.269919521752136937e+01 1.217631130950933872e-02 2.749439055703861712e-01
-1.269023950862326089e+01 2.197963404145114250e-02 2.745281574380830092e-01
-1.268128379972514885e+01 3.177669040703432618e-02 2.737633519769120949e-01
-1.267232809082703682e+01 4.155522469454826784e-02 2.726497432610244243e-01
-1.266337238192892833e+01 5.130294764489953113e-02 2.711879823821098934e-01
-1.265441667303081630e+01 6.100754705908043030e-02 2.693791164079145650e-01
-1.264546096413270604e+01 7.065669868986024227e-02 2.672245877565246341e-01
-1.263650525523459400e+01 8.023807728907254855e-02 2.647262341746110526e-01
-1.262754954633648197e+01 8.973936805627794056e-02 2.618862894924067763e-01
-1.261859383743837348e+01 9.914827898958486485e-02 2.587073849297410466e-01
-1.260963812854026145e+01 1.084525544797612651e-01 2.551925508223987227e-01
-1.260068241964214941e+01 1.176399898760176893e-01 2.513452187715280450e-01
-1.259172671074403915e+01 1.266984464258366361e-01 2.471692234919628806e-01
-1.258277100184592889e+01 1.356158665569489052e-01 2.426688040482458120e-01
-1.257381529294781686e+01 1.443802899497936831e-01 2.378486054053790821e-01
-1.256485958404970660e+01 1.529798706093950800e-01 2.327136804622059185e-01
-1.255590387515159456e+01 1.614028947017594195e-01 2.272694914487055906e-01
-1.254694816625348608e+01 1.696377988563337325e-01 2.215219098670889453e-01
-1.253799245735537404e+01 1.776731887116935749e-01 2.154772149165599393e-01
-1.252903674845726201e+01 1.854978574235777444e-01 2.091420907869733503e-01
-1.252008103955915175e+01 1.931008040196942610e-01 2.025236234243897038e-01
-1.251112533066103971e+01 2.004712515249077454e-01 1.956292970180132651e-01
-1.250216962176292945e+01 2.075986646983679629e-01 1.884669898708895841e-01
-1.249321391286481919e+01 2.144727676258188220e-01 1.810449694863031644e-01
-1.248425820396670716e+01 2.210835614843238428e-01 1.733718865090425887e-01
-1.247530249506859512e+01 2.274213421241303990e-01 1.654567667383375351e-01
-1.246634678617048664e+01 2.334767168709687424e-01 1.573090013109501861e-01
-1.245739107727237460e+01 2.392406202836724338e-01 1.489383361477973067e-01
-1.244843536837426257e+01 2.447043289464837512e-01 1.403548618647541546e-01
-1.243947965947615231e+01 2.498594757457955895e-01 1.315690044614567233e-01
-1.243052395057804027e+01 2.546980642502283398e-01 1.225915158679537903e-01
-1.242156824167993179e+01 2.592124835471066313e-01 1.134334633487517202e-01
-1.241261253278181975e+01 2.633955234237459475e-01 1.041062175059764700e-01
-1.240365682388370772e+01 2.672403890675921767e-01 9.462143897380410895e-02
-1.239470111498559923e+01 2.707407141739388567e-01 8.499106454715363301e-02
-1.238574540608748720e+01 2.738905726327542922e-01 7.522729404766684280e-02
-1.237678969718937516e+01 2.766844902620414492e-01 6.534257798942913475e-02
-1.236783398829126490e+01 2.791174577376683841e-01 5.534960459772144542e-02
-1.235887827939315287e+01 2.811849445860057362e-01 4.526128541396219618e-02
-1.234992257049504083e+01 2.828829131322741497e-01 3.509073965465478451e-02
-1.234096686159693235e+01 2.842078312287499853e-01 2.485127725856370318e-02
-1.233201115269882031e+01 2.851566831769838939e-01 1.455638104626195105e-02
-1.232305544380071005e+01 2.857269792434312672e-01 4.219688766132697298e-03
-1.231409973490259979e+01 2.859167648821771546e-01 -6.145025351305278410e-03
-1.230514402600448776e+01 2.857246304203938103e-01 -1.652387016889153917e-02
-1.229618831710637750e+01 2.851497207993380911e-01 -2.690285806328356413e-02
-1.228723260820826546e+01 2.841917440696178909e-01 -3.726792644844763303e-02
-1.227827689931015342e+01 2.828509775164185225e-01 -4.760496119002845250e-02
-1.226932119041204494e+01 2.811282711671776458e-01 -5.789982126641020355e-02
-1.226036548151393291e+01 2.790250490399134864e-01 -6.813836311275106583e-02
-1.225140977261582087e+01 2.765433090829242380e-01 -7.830646430648936784e-02
-1.224245406371771061e+01 2.736856225799505493e-01 -8.839004734066677194e-02
-1.223349835481960035e+01 2.704551322793217749e-01 -9.837510391311792002e-02
-1.222454264592149009e+01 2.668555482845058058e-01 -1.082477196811717224e-01
-1.221558693702337806e+01 2.628911414276293157e-01 -1.179940988968654209e-01
-1.220663122812526602e+01 2.585667340614286047e-01 -1.276005879371095997e-01
-1.219767551922715754e+01 2.538876890257052432e-01 -1.370536974919587536e-01
-1.218871981032904550e+01 2.488598978120707683e-01 -1.463401238826031459e-01
-1.217976410143093347e+01 2.434897680231307981e-01 -1.554467694781306031e-01
-1.217080839253282321e+01 2.377842101771899253e-01 -1.643607621311938549e-01
-1.216185268363471117e+01 2.317506238555694653e-01 -1.730694742453990909e-01
-1.215289697473660091e+01 2.253968824108441293e-01 -1.815605416338738343e-01
-1.214394126583849065e+01 2.187313160041054194e-01 -1.898218815633793410e-01
-1.213498555694037861e+01 2.117626939158089305e-01 -1.978417096894097005e-01
-1.212602984804226836e+01 2.045002070051186727e-01 -2.056085558531488833e-01
-1.211707413914415810e+01 1.969534501248491609e-01 -2.131112786135926640e-01
-1.210811843024604606e+01 1.891324041619873997e-01 -2.203390786645744448e-01
-1.209916272134793580e+01 1.810474186251344320e-01 -2.272815116592019624e-01
-1.209020701244982376e+01 1.727091952211546877e-01 -2.339285009811394866e-01
-1.208125130355171173e+01 1.641287718699003528e-01 -2.402703506167705727e-01
-1.207229559465360325e+01 1.553175068916494150e-01 -2.462977582070017268e-01
-1.206333988575549121e+01 1.462870631630770746e-01 -2.520018287453145711e-01
-1.205438417685737917e+01 1.370493924974572897e-01 -2.573740885535823475e-01
-1.204542846795926891e+01 1.276167206204532056e-01 -2.624064986367608543e-01
-1.203647275906115865e+01 1.180015326910822115e-01 -2.670914675149925199e-01
-1.202751705016304840e+01 1.082165591167745661e-01 -2.714218638623001056e-01
-1.201856134126493636e+01 9.827476095279057133e-02 -2.753910294322957086e-01
-1.200960563236682432e+01 8.818931433583915291e-02 -2.789927928326176310e-01
-1.200064992346871584e+01 7.797359447335450167e-02 -2.822214836150170325e-01
-1.199169421457060380e+01 6.764115981244364639e-02 -2.850719455877069319e-01
-1.198273850567249177e+01 5.720573617517344528e-02 -2.875395491715168061e-01
-1.197378279677438151e+01 4.668120026554598012e-02 -2.896202027993403649e-01
-1.196482708787626947e+01 3.608156221442436473e-02 -2.913103629645152348e-01
-1.195587137897815921e+01 2.542094718150080673e-02 -2.926070429478723200e-01
-1.194691567008004895e+01 1.471357614865129518e-02 -2.935078204622925679e-01
-1.193795996118193692e+01 3.973746051565968732e-03 -2.940108443773010172e-01
-1.192900425228382844e+01 -6.784190410833662067e-03 -2.941148404288969065e-01
-1.192004854338571640e+01 -1.754584482821534841e-02 -2.938191153439886349e-01
-1.191109283448760436e+01 -2.829681294839640759e-02 -2.931235586562886408e-01
-1.190213712558949410e+01 -3.902269468196373214e-02 -2.920286420368111702e-01
-1.189318141669138207e+01 -4.970911444576957272e-02 -2.905354164933514616e-01
-1.188422570779327181e+01 -6.034174176758120428e-02 -2.886455081101831910e-01
-1.187526999889516155e+01 -7.090631165023437987e-02 -2.863611128748941304e-01
-1.186631428999704951e+01 -8.138864395920816786e-02 -2.836849901836762111e-01
-1.185735858109893748e+01 -9.177466138769044268e-02 -2.806204542734678231e-01
-1.184840287220082899e+01 -1.020504061321210881e-01 -2.771713635139472776e-01
-1.183944716330271696e+01 -1.122020556079127013e-01 -2.733421081101721772e-01
-1.183049145440460670e+01 -1.222159372248803888e-01 -2.691375969950277058e-01
-1.182153574550649466e+01 -1.320785422355986449e-01 -2.645632445287031120e-01
-1.181258003660838263e+01 -1.417765388571840257e-01 -2.596249572072305556e-01
-1.180362432771027414e+01 -1.512967844259489048e-01 -2.543291203313243765e-01
-1.179466861881216211e+01 -1.606263362175117670e-01 -2.486825845493940423e-01
-1.178571290991405007e+01 -1.697524611897377189e-01 -2.426926521723662133e-01
-1.177675720101593981e+01 -1.786626452193492975e-01 -2.363670635417511878e-01
-1.176780149211782955e+01 -1.873446024252664044e-01 -2.297139843082136590e-01
-1.175884578321971752e+01 -1.957862853451585727e-01 -2.227419943433409100e-01
-1.174989007432160726e+01 -2.039758961518465807e-01 -2.154600783541370801e-01
-1.174093436542349522e+01 -2.119018984796325888e-01 -2.078776175599819087e-01
-1.173197865652538674e+01 -2.195530298034828465e-01 -2.000043817280560687e-01
-1.172302294762727470e+01 -2.269183147815644619e-01 -1.918505212835639739e-01
-1.171406723872916267e+01 -2.339870798874265079e-01 -1.834265594957244228e-01
-1.170511152983105241e+01 -2.407489696166070503e-01 -1.747433848461572847e-01
-1.169615582093294037e+01 -2.471939644625749943e-01 -1.658122436040904979e-01
-1.168720011203483011e+01 -2.533124001257843760e-01 -1.566447324407855279e-01
-1.167824440313671985e+01 -2.590949872775025753e-01 -1.472527907414299397e-01
-1.166928869423860782e+01 -2.645328316803482460e-01 -1.376486921711544964e-01
-1.166033298534049578e+01 -2.696174545568085779e-01 -1.278450353132844775e-01
-1.165137727644238730e+01 -2.743408131416418261e-01 -1.178547331210299809e-01
-1.164242156754427526e+01 -2.786953211318745627e-01 -1.076910007411867598e-01
-1.163346585864616500e+01 -2.826738686937649292e-01 -9.736734163247451335e-02
-1.162451014974805297e+01 -2.862698417430342701e-01 -8.689753228300772792e-02
-1.161555444084994093e+01 -2.894771404825781103e-01 -7.629560601392026964e-02
-1.160659873195183245e+01 -2.922901972668832116e-01 -6.557583608122471985e-02
-1.159764302305372041e+01 -2.947039935988809423e-01 -5.475271768695316038e-02
-1.158868731415560838e+01 -2.967140756661478251e-01 -4.384094849882889944e-02
-1.157973160525749989e+01 -2.983165680051074742e-01 -3.285540775728757606e-02
-1.157077589635938786e+01 -2.995081853258307336e-01 -2.181113431496646896e-02
-1.156182018746127582e+01 -3.002862426590071077e-01 -1.072330403634278069e-02
-1.155286447856316556e+01 -3.006486640705204327e-01 3.927930842605652727e-04
-1.154390876966505353e+01 -3.005939898311129066e-01 1.152177584368262175e-02
-1.153495306076694504e+01 -3.001213816470224005e-01 2.264819487933816475e-02
-1.152599735186883301e+01 -2.992306258729246493e-01 3.375655607213148141e-02
-1.151704164297072097e+01 -2.979221352018296409e-01 4.483134446021810882e-02
-1.150808593407261071e+01 -2.961969494144102710e-01 5.585704845414102976e-02
-1.149913022517450045e+01 -2.940567354159913105e-01 6.681818360273772406e-02
-1.149017451627638842e+01 -2.915037865703684616e-01 7.769931562681101078e-02
-1.148121880737827816e+01 -2.885410208167883961e-01 8.848508310509514696e-02
-1.147226309848016612e+01 -2.851719768549909606e-01 9.916021991039132566e-02
-1.146330738958205409e+01 -2.814008084531366416e-01 1.097095774563904974e-01
-1.145435168068394560e+01 -2.772322776553742818e-01 1.201181473413377720e-01
-1.144539597178583357e+01 -2.726717475140527092e-01 1.303710845618673841e-01
-1.143644026288772331e+01 -2.677251744569891789e-01 1.404537303434831574e-01
-1.142748455398961127e+01 -2.623991001739421902e-01 1.503516337542849246e-01
-1.141852884509150101e+01 -2.567006425661300106e-01 1.600505727762915609e-01
-1.140957313619339075e+01 -2.506374857168980896e-01 1.695365758595115957e-01
-1.140061742729527872e+01 -2.442178693257062716e-01 1.787959443775647972e-01
-1.139166171839716668e+01 -2.374505778582588489e-01 1.878152758181635962e-01
-1.138270600949905820e+01 -2.303449289736084760e-01 1.965814869249008223e-01
-1.137375030060094616e+01 -2.229107604180139146e-01 2.050818359566611015e-01
-1.136479459170283413e+01 -2.151584151073001050e-01 2.133039439680505800e-01
-1.135583888280472387e+01 -2.070987247029122125e-01 2.212358154988988690e-01
-1.134688317390661183e+01 -1.987429919834046710e-01 2.288658593122150364e-01
-1.133792746500850335e+01 -1.901029727250191370e-01 2.361829094904457083e-01
-1.132897175611039131e+01 -1.811908571908835419e-01 2.431762460072445509e-01
-1.132001604721227928e+01 -1.720192502552464753e-01 2.498356136857505516e-01
-1.131106033831416902e+01 -1.626011501685173943e-01 2.561512395052116253e-01
-1.130210462941605876e+01 -1.529499268346918572e-01 2.621138489309838837e-01
-1.129314892051794672e+01 -1.430792998073612821e-01 2.677146815924958956e-01
-1.128419321161983646e+01 -1.330033153250582134e-01 2.729455059568507980e-01
-1.127523750272172443e+01 -1.227363217817815516e-01 2.777986323924296896e-01
-1.126628179382361239e+01 -1.122929439466603257e-01 2.822669244879795203e-01
-1.125732608492550391e+01 -1.016880569679855795e-01 2.863438087939268462e-01
-1.124837037602739187e+01 -9.093676088120422607e-02 2.900232832659561111e-01
-1.123941466712928161e+01 -8.005435559525528322e-02 2.932999243076797047e-01
-1.123045895823116958e+01 -6.905631572941164920e-02 2.961688921737814506e-01
-1.122150324933305932e+01 -5.795826489055107972e-02 2.986259350880844932e-01
-1.121254754043494906e+01 -4.677594950009641983e-02 3.006673925901208744e-01
-1.120359183153683702e+01 -3.552521292059290792e-02 3.022901979253876936e-01
-1.119463612263872498e+01 -2.422197093856897146e-02 3.034918790901812713e-01
-1.118568041374061650e+01 -1.288218862541757291e-02 3.042705583104189926e-01
-1.117672470484250447e+01 -1.521857438799576042e-03 3.046249505023405635e-01
-1.116776899594439243e+01 9.843028054999914539e-03 3.045543621276977642e-01
-1.115881328704628217e+01 2.119649307911346606e-02 3.040586908824864931e-01
-1.114985757814817013e+01 3.252260431987631650e-02 3.031384252711993299e-01
-1.114090186925006165e+01 4.380549082724163185e-02 3.017946433717819676e-01
-1.113194616035194962e+01 5.502936511665653535e-02 3.000290107709642218e-01
-1.112299045145383758e+01 6.617854473351379718e-02 2.978437779324339951e-01
-1.111403474255572910e+01 7.723747355909151013e-02 2.952417778598038223e-01
-1.110507903365761706e+01 8.819074194893698759e-02 2.922264245992965970e-01
-1.109612332475950502e+01 9.902310598640284844e-02 2.888017116361262793e-01
-1.108716761586139476e+01 1.097195070371016490e-01 2.849722093142730284e-01
-1.107821190696328273e+01 1.202650920146520891e-01 2.807430611507012452e-01
-1.106925619806517247e+01 1.306452339294506271e-01 2.761199788203108074e-01
-1.106030048916706221e+01 1.408455523982035940e-01 2.711092362962455593e-01
-1.105134478026895017e+01 1.508519341629510901e-01 2.657176638775766708e-01
-1.104238907137083991e+01 1.606505535472075585e-01 2.599526412542723652e-01
-1.103343336247272966e+01 1.702278923703153257e-01 2.538220884434487790e-01
-1.102447765357461762e+01 1.795707591494994926e-01 2.473344548057481718e-01
-1.101552194467650736e+01 1.886663077547461320e-01 2.404987067419196989e-01
-1.100656623577839532e+01 1.975020551263676483e-01 2.333243139509117436e-01
-1.099761052688028329e+01 2.060658974545634958e-01 2.258212341002938661e-01
-1.098865481798217481e+01 2.143461248007325071e-01 2.179998962715724575e-01
-1.097969910908406277e+01 2.223314347430818683e-01 2.098711835139396575e-01
-1.097074340018595073e+01 2.300109453103286739e-01 2.014464141863482050e-01
-1.096178769128784047e+01 2.373742063148882586e-01 1.927373215499689485e-01
-1.095283198238973021e+01 2.444112082101374261e-01 1.837560320397559344e-01
-1.094387627349161995e+01 2.511123888403626880e-01 1.745150435625712204e-01
-1.093492056459350792e+01 2.574686387951720667e-01 1.650272048433109595e-01
-1.092596485569539588e+01 2.634713057668679470e-01 1.553056958369049556e-01
-1.091700914679728740e+01 2.691121984246865884e-01 1.453640084612725925e-01
-1.090805343789917536e+01 2.743835902126506854e-01 1.352159275756001644e-01
-1.089909772900106333e+01 2.792782238796907568e-01 1.248755132922578642e-01
-1.089014202010295307e+01 2.837893185215685787e-01 1.143570846704216604e-01
-1.088118631120484103e+01 2.879105804544087599e-01 1.036752025353256390e-01
-1.087223060230673077e+01 2.916362177889310625e-01 9.284464894215596620e-02
-1.086327489340862051e+01 2.949609575363474345e-01 8.188040271983357266e-02
-1.085431918451050848e+01 2.978800633556194510e-01 7.079761200177349389e-02
-1.084536347561239999e+01 3.003893514369911366e-01 5.961156516764750529e-02
-1.083640776671428796e+01 3.024852008719468022e-01 4.833766240125745434e-02
-1.082745205781617592e+01 3.041645535865489247e-01 3.699139096194009602e-02
-1.081849634891806566e+01 3.054248998638106616e-01 2.558830682371878926e-02
-1.080954064001995363e+01 3.062642493308779801e-01 1.414402425159439272e-02
-1.080058493112184159e+01 3.066810914533008026e-01 2.674213638347135071e-03
-1.079162922222373311e+01 3.066743519957014219e-01 -8.805393393826327353e-03
-1.078267351332562107e+01 3.062433537501516034e-01 -2.027899457896316024e-02
-1.077371780442750904e+01 3.053877917269809394e-01 -3.173070864707826927e-02
-1.076476209552940055e+01 3.041077324782867075e-01 -4.314457515354727657e-02
-1.075580638663128852e+01 3.024036430088249960e-01 -5.450456851916404138e-02
-1.074685067773317826e+01 3.002764494101394233e-01 -6.579462861119908523e-02
-1.073789496883506622e+01 2.977276200006597762e-01 -7.699870671792051480e-02
-1.072893925993695419e+01 2.947592620246574646e-01 -8.810082268549859763e-02
-1.071998355103884570e+01 2.913742158126914061e-01 -9.908512632867649828e-02
-1.071102784214073367e+01 2.875761283322946782e-01 -1.099359545606835575e-01
-1.070207213324262163e+01 2.833694915691260530e-01 -1.206378760004401668e-01
-1.069311642434451137e+01 2.787596383418637358e-01 -1.311757188355204273e-01
-1.068416071544640111e+01 2.737526967298903324e-01 -1.415345833093970551e-01
-1.067520500654828908e+01 2.683555122309641550e-01 -1.516998440895351852e-01
-1.066624929765017882e+01 2.625755523940304648e-01 -1.616571486237253219e-01
-1.065729358875206678e+01 2.564208119461912627e-01 -1.713924163690763725e-01
-1.064833787985395830e+01 2.498997359111858052e-01 -1.808918426966201476e-01
-1.063938217095584626e+01 2.430211725211244567e-01 -1.901419101495006869e-01
-1.063042646205773423e+01 2.357943600189224276e-01 -1.991294068652134097e-01
-1.062147075315962397e+01 2.282289440049827256e-01 -2.078414492745547515e-01
-1.061251504426151193e+01 2.203350163148257157e-01 -2.162655058084479720e-01
-1.060355933536340167e+01 2.121231642013391705e-01 -2.243894198071597901e-01
-1.059460362646529141e+01 2.036045174534578395e-01 -2.322014328454024279e-01
-1.058564791756717938e+01 1.947907814773090773e-01 -2.396902116961237839e-01
-1.057669220866906734e+01 1.856942483333452187e-01 -2.468448808855525645e-01
-1.056773649977095886e+01 1.763277819273064151e-01 -2.536550608258459905e-01
-1.055878079087284682e+01 1.667047778068860286e-01 -2.601109084764883783e-01
-1.054982508197473656e+01 1.568391031268006053e-01 -2.662031530728857232e-01
-1.054086937307662453e+01 1.467450252832407376e-01 -2.719231180302527084e-01
-1.053191366417851249e+01 1.364371387062904561e-01 -2.772627226728969774e-01
-1.052295795528040401e+01 1.259302999586049965e-01 -2.822144627026412222e-01
-1.051400224638229197e+01 1.152395798190149617e-01 -2.867713750596803668e-01
-1.050504653748417994e+01 1.043802366636172874e-01 -2.909269979675824791e-01
-1.049609082858606968e+01 9.336771026724446920e-02 -2.946753390110898874e-01
-1.048713511968795942e+01 8.221763109269361602e-02 -2.980108628233351653e-01
-1.047817941078984738e+01 7.094583690453601377e-02 -3.009285044948508125e-01
-1.046922370189173712e+01 5.956838659753579956e-02 -3.034237066223405832e-01
-1.046026799299362509e+01 4.810156170995284752e-02 -3.054924710150065947e-01
-1.045131228409551660e+01 3.656184975026245676e-02 -3.071314122519601120e-01
-1.044235657519740457e+01 2.496590893427438895e-02 -3.083378002897230741e-01
-1.043340086629929253e+01 1.333051870760003886e-02 -3.091095833682410143e-01
-1.042444515740118227e+01 1.672523630221967690e-03 -3.094453887240074530e-01
-1.041548944850307024e+01 -9.991220301858583577e-03 -3.093445053322520510e-01
-1.040653373960495998e+01 -2.164388901356176231e-02 -3.088068582000020323e-01
-1.039757803070684972e+01 -3.326871954759743483e-02 -3.078329848880544950e-01
-1.038862232180873768e+01 -4.484902625241229263e-02 -3.064240219805191567e-01
-1.037966661291062564e+01 -5.636820887162127813e-02 -3.045817043505922861e-01
-1.037071090401251716e+01 -6.780975909646357047e-02 -3.023083749331310632e-01
-1.036175519511440513e+01 -7.915727184572077246e-02 -2.996069991408722433e-01
-1.035279948621629487e+01 -9.039446537174272711e-02 -2.964811771436965948e-01
-1.034384377731818283e+01 -1.015052106763296297e-01 -2.929351486378791170e-01
-1.033488806842007257e+01 -1.124735674706452693e-01 -2.889737874114249316e-01
-1.032593235952196231e+01 -1.232838225477348587e-01 -2.846025866136098759e-01
-1.031697665062385028e+01 -1.339205262560292098e-01 -2.798276390089650678e-01
-1.030802094172573824e+01 -1.443685236848495368e-01 -2.746556171122871981e-01
-1.029906523282762976e+01 -1.546129793227731808e-01 -2.690937561722678284e-01
-1.029010952392951772e+01 -1.646393958309910477e-01 -2.631498404574031391e-01
-1.028115381503140568e+01 -1.744336285072614068e-01 -2.568321916867562504e-01
-1.027219810613329543e+01 -1.839818974882253544e-01 -2.501496577842240443e-01
-1.026324239723518339e+01 -1.932707997425290314e-01 -2.431116000966264679e-01
-1.025428668833707491e+01 -2.022873221924041121e-01 -2.357278780347325520e-01
-1.024533097943896287e+01 -2.110188565512671477e-01 -2.280088313962586322e-01
-1.023637527054085083e+01 -2.194532154447783878e-01 -2.199652613935730583e-01
-1.022741956164274058e+01 -2.275786485265334502e-01 -2.116084113473279682e-01
-1.021846385274463032e+01 -2.353838574598958733e-01 -2.029499475429888122e-01
-1.020950814384651828e+01 -2.428580090829759730e-01 -1.940019405477913794e-01
-1.020055243494840802e+01 -2.499907465996070166e-01 -1.847768474405278305e-01
-1.019159672605029598e+01 -2.567721992036641754e-01 -1.752874949430166251e-01
-1.018264101715218395e+01 -2.631929907002397706e-01 -1.655470627681286111e-01
-1.017368530825407547e+01 -2.692442475502934141e-01 -1.555690668487944572e-01
-1.016472959935596343e+01 -2.749176066941660390e-01 -1.453673425091052684e-01
-1.015577389045785317e+01 -2.802052234527050989e-01 -1.349560271212417450e-01
-1.014681818155974113e+01 -2.850997798514075532e-01 -1.243495421444274357e-01
-1.013786247266163087e+01 -2.895944934311591723e-01 -1.135625752438793601e-01
-1.012890676376352062e+01 -2.936831260134127874e-01 -1.026100625793001792e-01
-1.011995105486540858e+01 -2.973599918667952924e-01 -9.150717055706618364e-02
-1.011099534596729654e+01 -3.006199646898294886e-01 -8.026927666836060349e-02
-1.010203963706918806e+01 -3.034584829312311216e-01 -6.891194955056377525e-02
-1.009308392817107602e+01 -3.058715537375586990e-01 -5.745092850241493437e-02
-1.008412821927296399e+01 -3.078557562180200269e-01 -4.590210259771165813e-02
-1.007517251037485373e+01 -3.094082444532630927e-01 -3.428148950559562619e-02
-1.006621680147674169e+01 -3.105267501666232888e-01 -2.260521427605403227e-02
-1.005726109257863321e+01 -3.112095845194105537e-01 -1.088948830021634409e-02
-1.004830538368052117e+01 -3.114556387065042786e-01 8.494116811603478557e-04
-1.003934967478240914e+01 -3.112643832869023131e-01 1.259516461029152636e-02
-1.003039396588430066e+01 -3.106358661117439302e-01 2.433142593873122497e-02
-1.002143825698618862e+01 -3.095707088612369429e-01 3.604184814574904611e-02
-1.001248254808807658e+01 -3.080701026273152121e-01 4.771010080782006613e-02
-1.000352683918996632e+01 -3.061358030983457601e-01 5.931989018201685310e-02
-9.994571130291854288e+00 -3.037701253273530910e-01 7.085497859563463785e-02
-9.985615421393742253e+00 -3.009759381444688242e-01 8.229920345345052846e-02
-9.976659712495633769e+00 -2.977566586498481827e-01 9.363649541268730114e-02
-9.967704003597521734e+00 -2.941162468411487874e-01 1.048508960035405280e-01
-9.958748294699411474e+00 -2.900592001791051922e-01 1.159265754671190973e-01
-9.949792585801301215e+00 -2.855905481236044041e-01 1.268478509893443129e-01
-9.940836876903189179e+00 -2.807158469130891509e-01 1.375992048692500080e-01
-9.931881168005078919e+00 -2.754411747479262318e-01 1.481653023014227744e-01
-9.922925459106966883e+00 -2.697731273718714795e-01 1.585310088072835466e-01
-9.913969750208854848e+00 -2.637188142852801009e-01 1.686814075222390075e-01
-9.905014041310746364e+00 -2.572858561051499793e-01 1.786018172131631776e-01
-9.896058332412634329e+00 -2.504823831442596904e-01 1.882778118913510101e-01
-9.887102623514522293e+00 -2.433170346760226976e-01 1.976952418863404393e-01
-9.878146914616412033e+00 -2.357989578649010431e-01 2.068402559593775503e-01
-9.869191205718301774e+00 -2.279378055151145832e-01 2.156993239475815394e-01
-9.860235496820191514e+00 -2.197437330129782540e-01 2.242592597495986773e-01
-9.851279787922079478e+00 -2.112273946129231139e-01 2.325072447239977524e-01
-9.842324079023967442e+00 -2.023999382878899911e-01 2.404308514098492389e-01
-9.833368370125858959e+00 -1.932729994189195943e-01 2.480180675827929060e-01
-9.824412661227746923e+00 -1.838586933756047037e-01 2.552573206432964259e-01
-9.815456952329634888e+00 -1.741696061308333210e-01 2.621375018813734692e-01
-9.806501243431524628e+00 -1.642187830038345231e-01 2.686479904658728435e-01
-9.797545534533412592e+00 -1.540197158744981420e-01 2.747786774743804505e-01
-9.788589825635302333e+00 -1.435863284366835357e-01 2.805199896299485074e-01
-9.779634116737192073e+00 -1.329329591553645162e-01 2.858629117524970620e-01
-9.770678407839080037e+00 -1.220743421897643316e-01 2.907990072798513070e-01
-9.761722698940969778e+00 -1.110255865628924504e-01 2.953204368866043650e-01
-9.752766990042859518e+00 -9.980215366551185852e-02 2.994199753927133667e-01
-9.743811281144747483e+00 -8.841983312765731851e-02 3.030910269625078368e-01
-9.734855572246637223e+00 -7.689471719747655032e-02 3.063276386998964873e-01
-9.725899863348525187e+00 -6.524317424322605141e-02 3.091245120979376759e-01
-9.716944154450413151e+00 -5.348182191943115504e-02 3.114770114154273295e-01
-9.707988445552304668e+00 -4.162749972711407564e-02 3.133811694066510611e-01
-9.699032736654192632e+00 -2.969724083725552854e-02 3.148336912310577551e-01
-9.690077027756080597e+00 -1.770824395872807114e-02 3.158319562936890978e-01
-9.681121318857970337e+00 -5.677845676304541823e-03 3.163740181557493369e-01
-9.672165609959860078e+00 6.376507062829750959e-03 3.164586031391770637e-01
-9.663209901061749818e+00 1.843728421244599305e-02 3.160851074778785463e-01
-9.654254192163637782e+00 3.048689922655948431e-02 3.152535927933795001e-01
-9.645298483265525746e+00 4.250773503979755896e-02 3.139647802598368731e-01
-9.636342774367417263e+00 5.448216964586107686e-02 3.122200441698802509e-01
-9.627387065469305227e+00 6.639260135888930270e-02 3.100214054611657999e-01
-9.618431356571193191e+00 7.822147388708432236e-02 3.073715254856717038e-01
-9.609475647673082932e+00 8.995130117098065758e-02 3.042737002435278448e-01
-9.600519938774970896e+00 1.015646921141707404e-01 3.007318546865775932e-01
-9.591564229876860637e+00 1.130443756895398860e-01 2.967505365022584662e-01
-9.582608520978750377e+00 1.243732263281056433e-01 2.923349094897843004e-01
-9.573652812080638341e+00 1.355342892529440291e-01 2.874907469962100781e-01
-9.564697103182529858e+00 1.465108059854686728e-01 2.822244258881929646e-01
-9.555741394284417822e+00 1.572862404158065497e-01 2.765429211884342653e-01
-9.546785685386305786e+00 1.678443054074503782e-01 2.704538008040140995e-01
-9.537829976488195527e+00 1.781689896246917149e-01 2.639652195977020277e-01
-9.528874267590083491e+00 1.882445845190703071e-01 2.570859126751339763e-01
-9.519918558691973232e+00 1.980557115839944315e-01 2.498251881007438058e-01
-9.510962849793862972e+00 2.075873497447078553e-01 2.421929189505951374e-01
-9.502007140895750936e+00 2.168248625978075605e-01 2.341995345982954835e-01
-9.493051431997638900e+00 2.257540256112929022e-01 2.258560112681696486e-01
-9.484095723099530417e+00 2.343610534888590780e-01 2.171738614644663501e-01
-9.475140014201418381e+00 2.426326272485113678e-01 2.081651217796177400e-01
-9.466184305303308122e+00 2.505559202202731206e-01 1.988423389425368892e-01
-9.457228596405196086e+00 2.581186227846870018e-01 1.892185541123703740e-01
-9.448272887507084050e+00 2.653089662281671868e-01 1.793072853621505980e-01
-9.439317178608975567e+00 2.721157455325693419e-01 1.691225086986411219e-01
-9.430361469710863531e+00 2.785283406144606344e-01 1.586786376691957379e-01
-9.421405760812751495e+00 2.845367358877614050e-01 1.479905013341377695e-01
-9.412450051914641236e+00 2.901315380260520715e-01 1.370733208853569252e-01
-9.403494343016530976e+00 2.953039916697550171e-01 1.259426851787223689e-01
-9.394538634118418940e+00 3.000459928382885333e-01 1.146145252092040795e-01
-9.385582925220308681e+00 3.043501000176041527e-01 1.031050876733600324e-01
-9.376627216322196645e+00 3.082095432358142317e-01 9.143090790459180994e-02
-9.367671507424088162e+00 3.116182312081569039e-01 7.960878252609301930e-02
-9.358715798525976126e+00 3.145707563160217157e-01 6.765574201087354300e-02
-9.349760089627864090e+00 3.170623974259751399e-01 5.558902321559361370e-02
-9.340804380729753831e+00 3.190891207414335295e-01 4.342604237550778262e-02
-9.331848671831641795e+00 3.206475789269382926e-01 3.118436893495290380e-02
-9.322892962933531535e+00 3.217351088703179207e-01 1.888170016165116941e-02
-9.313937254035421276e+00 3.223497285199052320e-01 6.535836339641853433e-03
-9.304981545137309240e+00 3.224901330544204248e-01 -5.835343386607339672e-03
-9.296025836239197204e+00 3.221556904630366036e-01 -1.821390445510056785e-02
-9.287070127341088721e+00 3.213464365754672425e-01 -3.058187966692573964e-02
-9.278114418442976685e+00 3.200630697613605080e-01 -4.292129142644780099e-02
-9.269158709544866426e+00 3.183069457078219200e-01 -5.521417361955040931e-02
-9.260203000646754390e+00 3.160800724112829418e-01 -6.744259309329378449e-02
-9.251247291748642354e+00 3.133851054324973129e-01 -7.958867077257765488e-02
-9.242291582850533871e+00 3.102253435213294663e-01 -9.163460277601688519e-02
-9.233335873952421835e+00 3.066047243012869350e-01 -1.035626819588796321e-01
-9.224380165054309799e+00 3.025278197763922039e-01 -1.153553197348871212e-01
-9.215424456156201316e+00 2.979998319715378985e-01 -1.269950680004690025e-01
-9.206468747258089280e+00 2.930265888459454016e-01 -1.384646416027173199e-01
-9.197513038359977244e+00 2.876145401653080191e-01 -1.497469415004595295e-01
-9.188557329461866985e+00 2.817707528236567116e-01 -1.608250782175847104e-01
-9.179601620563754949e+00 2.755029053168843167e-01 -1.716823954364531668e-01
-9.170645911665646466e+00 2.688192813254430824e-01 -1.823024938604520251e-01
-9.161690202767534430e+00 2.617287624829202075e-01 -1.926692552998342800e-01
-9.152734493869422394e+00 2.542408208328028052e-01 -2.027668671287917168e-01
-9.143778784971312135e+00 2.463655112170241857e-01 -2.125798467277092152e-01
-9.134823076073201875e+00 2.381134622845803572e-01 -2.220930650741853862e-01
-9.125867367175089839e+00 2.294958654523668040e-01 -2.312917696573193738e-01
-9.116911658276979580e+00 2.205244628191662393e-01 -2.401616072243226985e-01
-9.107955949378867544e+00 2.112115338437187129e-01 -2.486886464902548222e-01
-9.099000240480755508e+00 2.015698804101757335e-01 -2.568594006470800162e-01
-9.090044531582647025e+00 1.916128114161873841e-01 -2.646608491373680372e-01
-9.081088822684534989e+00 1.813541273810797827e-01 -2.720804582011779327e-01
-9.072133113786424730e+00 1.708081046218249410e-01 -2.791061997311272691e-01
-9.063177404888312694e+00 1.599894790913818088e-01 -2.857265679259345381e-01
-9.054221695990202434e+00 1.489134299452827548e-01 -2.919305939760706292e-01
-9.045265987092092175e+00 1.375955623616546830e-01 -2.977078596698699564e-01
-9.036310278193980139e+00 1.260518893747147873e-01 -3.030485106505589887e-01
-9.027354569295868103e+00 1.142988128783353069e-01 -3.079432702046094317e-01
-9.018398860397759620e+00 1.023531039944421545e-01 -3.123834549097568303e-01
-9.009443151499647584e+00 9.023188287897633553e-02 -3.163609933790585416e-01
-9.000487442601535548e+00 7.795259803222351347e-02 -3.198684484416689511e-01
-8.991531733703425289e+00 6.553300544263511440e-02 -3.228990413460426367e-01
-8.982576024805313253e+00 5.299114801606382569e-02 -3.254466748550021160e-01
-8.973620315907204770e+00 4.034533518853874318e-02 -3.275059523074890233e-01
-8.964664607009092734e+00 2.761412205092229552e-02 -3.290721916735880326e-01
-8.955708898110980698e+00 1.481628750732924202e-02 -3.301414353574292360e-01
-8.946753189212870438e+00 1.970811334512975743e-03 -3.307104571278446925e-01
-8.937797480314760179e+00 -1.090315007397886331e-02 -3.307767676619263186e-01
-8.928841771416648143e+00 -2.378628932579560443e-02 -3.303386204369334611e-01
-8.919886062518537884e+00 -3.665917446007906089e-02 -3.293950191258340765e-01
-8.910930353620425848e+00 -4.950227582667669074e-02 -3.279457265853324421e-01
-8.901974644722313812e+00 -6.229599364272400686e-02 -3.259912753272927732e-01
-8.893018935824205329e+00 -7.502068712860586464e-02 -3.235329795460808455e-01
-8.884063226926093293e+00 -8.765670623753125945e-02 -3.205729489304011137e-01
-8.875107518027983033e+00 -1.001844260732250996e-01 -3.171141040399652611e-01
-8.866151809129870998e+00 -1.125842835806425413e-01 -3.131601916150554832e-01
-8.857196100231760738e+00 -1.248368158310647069e-01 -3.087157967174756212e-01
-8.848240391333650479e+00 -1.369226985012243492e-01 -3.037863482041173180e-01
-8.839284682435538443e+00 -1.488227828948108511e-01 -2.983781151946539034e-01
-8.830328973537426407e+00 -1.605181306853500911e-01 -2.924981942708698712e-01
-8.821373264639317924e+00 -1.719900465588161953e-01 -2.861544892252640970e-01
-8.812417555741205888e+00 -1.832201090567302237e-01 -2.793556869303377432e-01
-8.803461846843093852e+00 -1.941902000922813842e-01 -2.721112330386511458e-01
-8.794506137944983593e+00 -2.048825338333395973e-01 -2.644313099053273164e-01
-8.785550429046873333e+00 -2.152796849652109101e-01 -2.563268175295311813e-01
-8.776594720148763074e+00 -2.253646158964479618e-01 -2.478093566672392445e-01
-8.767639011250651038e+00 -2.351207029581372787e-01 -2.388912124035615370e-01
-8.758683302352539002e+00 -2.445317622007834868e-01 -2.295853371831558243e-01
-8.749727593454430519e+00 -2.535820755235289048e-01 -2.199053334289605977e-01
-8.740771884556318483e+00 -2.622564176761820187e-01 -2.098654362498306725e-01
-8.731816175658206447e+00 -2.705400840090994574e-01 -1.994804964075469200e-01
-8.722860466760096187e+00 -2.784189182603838963e-01 -1.887659629985238563e-01
-8.713904757861984152e+00 -2.858793396028566636e-01 -1.777378648455412713e-01
-8.704949048963873892e+00 -2.929083683504747349e-01 -1.664127893665585112e-01
-8.695993340065763633e+00 -2.994936498584481743e-01 -1.548078576684927821e-01
-8.687037631167651597e+00 -3.056234763682070810e-01 -1.429406953231828481e-01
-8.678081922269541337e+00 -3.112868068880299544e-01 -1.308293995710630153e-01
-8.669126213371431078e+00 -3.164732853305703419e-01 -1.184925048577866596e-01
-8.660170504473319042e+00 -3.211732572894051008e-01 -1.059489491630589558e-01
-8.651214795575208782e+00 -3.253777864701430933e-01 -9.321804304274591835e-02
-8.642259086677096747e+00 -3.290786721777551049e-01 -8.031944174574767725e-02
-8.633303377778984711e+00 -3.322684686471434889e-01 -6.727311897085566650e-02
-8.624347668880876228e+00 -3.349405060881229801e-01 -5.409933984321323164e-02
-8.615391959982764192e+00 -3.370889126457329854e-01 -4.081863163249715987e-02
-8.606436251084652156e+00 -3.387086357748876342e-01 -2.745175269693736486e-02
-8.597480542186541896e+00 -3.397954617127209587e-01 -1.401966091243180175e-02
-8.588524833288431637e+00 -3.403460331150662266e-01 -5.434821592561243182e-04
-8.579569124390321377e+00 -3.403578652604843935e-01 1.295552140343328267e-02
-8.570613415492209342e+00 -3.398293606340288542e-01 2.645598424932995782e-02
-8.561657706594097306e+00 -3.387598217143812374e-01 3.993647272081200100e-02
-8.552701997695988823e+00 -3.371494615879099266e-01 5.337552282454244984e-02
-8.543746288797876787e+00 -3.349994114218290964e-01 6.675167962602826521e-02
-8.534790579899764751e+00 -3.323117241297907087e-01 8.004353671932507019e-02
-8.525834871001654491e+00 -3.290893749076365116e-01 9.322977465268281194e-02
-8.516879162103542455e+00 -3.253362596071282531e-01 1.062891981566480570e-01
-8.507923453205432196e+00 -3.210571905616709798e-01 1.192007729440893171e-01
-8.498967744307321937e+00 -3.162578888554076761e-01 1.319436630549453704e-01
-8.490012035409209901e+00 -3.109449730963233516e-01 1.444972686568143927e-01
-8.481056326511101418e+00 -3.051259458440854222e-01 1.568412632176221511e-01
-8.472100617612989382e+00 -2.988091783660598577e-01 1.689556291969994684e-01
-8.463144908714877346e+00 -2.920038934125973595e-01 1.808206919006672408e-01
-8.454189199816767086e+00 -2.847201453850759512e-01 1.924171514781273518e-01
-8.445233490918655050e+00 -2.769687976599776169e-01 2.037261128661823073e-01
-8.436277782020543015e+00 -2.687614980846531609e-01 2.147291135942104023e-01
-8.427322073122434531e+00 -2.601106539854901589e-01 2.254081498758015167e-01
-8.418366364224322496e+00 -2.510294068722727645e-01 2.357457011116906032e-01
-8.409410655326210460e+00 -2.415316065463119777e-01 2.457247527803438081e-01
-8.400454946428101977e+00 -2.316317844230074419e-01 2.553288178746958015e-01
-8.391499237529989941e+00 -2.213451260489771588e-01 2.645419566055995375e-01
-8.382543528631879681e+00 -2.106874432417451537e-01 2.733487944659050428e-01
-8.373587819733767645e+00 -1.996751465841591910e-01 2.817345393976034007e-01
-8.364632110835655610e+00 -1.883252187830093127e-01 2.896849983489811486e-01
-8.355676401937547126e+00 -1.766551888742651510e-01 2.971865933976623464e-01
-8.346720693039435091e+00 -1.646831072168996601e-01 3.042263782333619604e-01
-8.337764984141323055e+00 -1.524275209593760061e-01 3.107920553292868870e-01
-8.328809275243212795e+00 -1.399074494352260112e-01 3.168719934601163524e-01
-8.319853566345102536e+00 -1.271423595074514246e-01 3.224552457928705484e-01
-8.310897857446990500e+00 -1.141521410291123639e-01 3.275315687912712104e-01
-8.301942148548880240e+00 -1.009570823248590876e-01 3.320914415340099346e-01
-8.292986439650768205e+00 -8.757784549041251754e-02 3.361260854613123961e-01
-8.284030730752659721e+00 -7.403544085707389200e-02 3.396274849532789908e-01
-8.275075021854547686e+00 -6.035119996061531072e-02 3.425884084066617152e-01
-8.266119312956435650e+00 -4.654674731913802099e-02 3.450024290155524476e-01
-8.257163604058325390e+00 -3.264397166427999292e-02 3.468639450187988582e-01
-8.248207895160213354e+00 -1.866499636951229196e-02 3.481681995029716203e-01
-8.239252186262103095e+00 -4.632148394855629958e-03 3.489112994293148140e-01
-8.230296477363992835e+00 9.432074403664137199e-03 3.490902332134098729e-01
-8.221340768465880799e+00 2.350503735441496905e-02 3.487028864265927508e-01
-8.212385059567768764e+00 3.756400422834328678e-02 3.477480554448527661e-01
-8.203429350669660280e+00 5.158617358282471810e-02 3.462254591390031000e-01
-8.194473641771548245e+00 6.554871563530041689e-02 3.441357488210056159e-01
-8.185517932873437985e+00 7.942880921037095976e-02 3.414805160014998120e-01
-8.176562223975325949e+00 9.320367909158186470e-02 3.382622976064035281e-01
-8.167606515077213913e+00 1.068506340129077581e-01 3.344845789689685489e-01
-8.158650806179105430e+00 1.203471050496402461e-01 3.301517946002653914e-01
-8.149695097280993394e+00 1.336706840850131195e-01 3.252693264466539058e-01
-8.140739388382881359e+00 1.467991621049075934e-01 3.198434997017838843e-01
-8.131783679484771099e+00 1.597105669500424874e-01 3.138815768515680893e-01
-8.122827970586660840e+00 1.723832003083973496e-01 3.073917503267864504e-01
-8.113872261688548804e+00 1.847956740001267806e-01 3.003831330202509919e-01
-8.104916552790438544e+00 1.969269454032457345e-01 2.928657463651805348e-01
-8.095960843892326508e+00 2.087563519769490838e-01 2.848505066149681908e-01
-8.087005134994218025e+00 2.202636452868995676e-01 2.763492096239495432e-01
-8.078049426096105989e+00 2.314290247989660154e-01 2.673745143346333841e-01
-8.069093717197993954e+00 2.422331711052667091e-01 2.579399254167445421e-01
-8.060138008299883694e+00 2.526572780936161000e-01 2.480597748959753601e-01
-8.051182299401771658e+00 2.626830841670887984e-01 2.377492024013441174e-01
-8.042226590503661399e+00 2.722929032101826796e-01 2.270241341357502329e-01
-8.033270881605551139e+00 2.814696556555626450e-01 2.159012606255864553e-01
-8.024315172707439103e+00 2.901968992164090100e-01 2.043980132618970491e-01
-8.015359463809327067e+00 2.984588590895602134e-01 1.925325396251890420e-01
-8.006403754911218584e+00 3.062404579360488710e-01 1.803236775997486829e-01
-7.997448046013106548e+00 3.135273456728214225e-01 1.677909283997142953e-01
-7.988492337114996289e+00 3.203059288938088778e-01 1.549544285211269246e-01
-7.979536628216885141e+00 3.265633999264788701e-01 1.418349202414193877e-01
-7.970580919318773105e+00 3.322877654697239391e-01 1.284537203560060514e-01
-7.961625210420663734e+00 3.374678745106672317e-01 1.148326873093836603e-01
-7.952669501522551698e+00 3.420934452789576863e-01 1.009941868537464621e-01
-7.943713792624439662e+00 3.461550911594736268e-01 8.696105610922888474e-02
-7.934758083726330291e+00 3.496443453294840742e-01 7.275656612835386394e-02
-7.925802374828218255e+00 3.525536836420829490e-01 5.840438300758463847e-02
-7.916846665930107108e+00 3.548765454378572937e-01 4.392852743355901007e-02
-7.907890957031996848e+00 3.566073524930721828e-01 2.935333284881836910e-02
-7.898935248133885700e+00 3.577415260223316129e-01 1.470340254591113137e-02
-7.889979539235776329e+00 3.582755011303834780e-01 3.566049088183623627e-06
-7.881023830337664293e+00 3.582067385769356349e-01 -1.472116500853953673e-02
-7.872068121439552257e+00 3.575337343517746569e-01 -2.944564154200481412e-02
-7.863112412541442886e+00 3.562560272363317071e-01 -4.414462212160429749e-02
-7.854156703643330850e+00 3.543742038779412740e-01 -5.879281845428777770e-02
-7.845200994745218814e+00 3.518899014309704865e-01 -7.336494090756219555e-02
-7.836245285847109443e+00 3.488058085705061373e-01 -8.783574382761370758e-02
-7.827289576948998295e+00 3.451256649763345674e-01 -1.021800711079723922e-01
-7.818333868050886259e+00 3.408542587322089812e-01 -1.163729021012440135e-01
-7.809378159152776888e+00 3.359974216339067787e-01 -1.303893971391825168e-01
-7.800422450254664852e+00 3.305620227713661485e-01 -1.442049423229460337e-01
-7.791466741356555481e+00 3.245559605717937557e-01 -1.577951944810999096e-01
-7.782511032458443445e+00 3.179881531300290942e-01 -1.711361266212756693e-01
-7.773555323560331409e+00 3.108685267243397887e-01 -1.842040726202512635e-01
-7.764599614662222038e+00 3.032080028674085659e-01 -1.969757708797413576e-01
-7.755643905764110002e+00 2.950184839137841020e-01 -2.094284079979508439e-01
-7.746688196865998854e+00 2.863128371697823416e-01 -2.215396628410294388e-01
-7.737732487967888595e+00 2.771048778108992083e-01 -2.332877502774122203e-01
-7.728776779069777447e+00 2.674093501724449373e-01 -2.446514643151936341e-01
-7.719821070171665411e+00 2.572419068937352726e-01 -2.556102212090363701e-01
-7.710865361273556040e+00 2.466190862583668708e-01 -2.661441024768519958e-01
-7.701909652375444004e+00 2.355582877504704686e-01 -2.762338968982899212e-01
-7.692953943477334633e+00 2.240777450540406557e-01 -2.858611407625909484e-01
-7.683998234579222597e+00 2.121964965297534478e-01 -2.950081566683440681e-01
-7.675042525681110561e+00 1.999343540337356062e-01 -3.036580915573074413e-01
-7.666086816783001190e+00 1.873118703818177355e-01 -3.117949537613427524e-01
-7.657131107884889154e+00 1.743503052386334018e-01 -3.194036482925746712e-01
-7.648175398986778006e+00 1.610715888450860167e-01 -3.264700102692205674e-01
-7.639219690088667747e+00 1.474982828926962031e-01 -3.329808367902036270e-01
-7.630263981190556599e+00 1.336535386380868218e-01 -3.389239165045258573e-01
-7.621308272292444563e+00 1.195610529394644655e-01 -3.442880557672483577e-01
-7.612352563394335192e+00 1.052450225576288534e-01 -3.490631015329674902e-01
-7.603396854496223156e+00 9.073009683144717119e-02 -3.532399615343920218e-01
-7.594441145598113785e+00 7.604132902404737993e-02 -3.568106218613105174e-01
-7.585485436700001749e+00 6.120412667418827224e-02 -3.597681616651864922e-01
-7.576529727801889713e+00 4.624420145894985595e-02 -3.621067646707343823e-01
-7.567574018903780342e+00 3.118751940383622176e-02 -3.638217276227160291e-01
-7.558618310005668306e+00 1.606025194511636126e-02 -3.649094658805048241e-01
-7.549662601107557158e+00 8.887273126044056490e-04 -3.653675159917770809e-01
-7.540706892209446899e+00 -1.430061828803053971e-02 -3.651945350957548353e-01
-7.531751183311335751e+00 -2.948128928809836888e-02 -3.643902971038279759e-01
-7.522795474413223715e+00 -4.462677900171569539e-02 -3.629556858714425571e-01
-7.513839765515114344e+00 -5.971061761461812084e-02 -3.608926859921461894e-01
-7.504884056617002308e+00 -7.470641953291229376e-02 -3.582043715798679528e-01
-7.495928347718892937e+00 -8.958792960972448982e-02 -3.548948931690976694e-01
-7.486972638820780901e+00 -1.043290679626041051e-01 -3.509694631749152860e-01
-7.478016929922668865e+00 -1.189039733268031640e-01 -3.464343404382211333e-01
-7.469061221024559494e+00 -1.332870450393904560e-01 -3.412968140469970213e-01
-7.460105512126447458e+00 -1.474529834420684193e-01 -3.355651865111262122e-01
-7.451149803228336310e+00 -1.613768285860129603e-01 -3.292487565788136394e-01
-7.442194094330226939e+00 -1.750339980949804641e-01 -3.223578019761439983e-01
-7.433238385432114903e+00 -1.884003251804859946e-01 -3.149035620751041709e-01
-7.424282676534002867e+00 -2.014520968675413415e-01 -3.068982201797617049e-01
-7.415326967635893496e+00 -2.141660921038166798e-01 -2.983548851521085621e-01
-7.406371258737781460e+00 -2.265196198589472243e-01 -2.892875725831861589e-01
-7.397415549839672089e+00 -2.384905575725930205e-01 -2.797111860223522317e-01
-7.388459840941560053e+00 -2.500573899051094506e-01 -2.696414985075712978e-01
-7.379504132043448905e+00 -2.611992475909763467e-01 -2.590951342457396001e-01
-7.370548423145338646e+00 -2.718959461491095020e-01 -2.480895499639855506e-01
-7.361592714247227498e+00 -2.821280242069791333e-01 -2.366430151932106818e-01
-7.352637005349115462e+00 -2.918767816263434511e-01 -2.247745907820931366e-01
-7.343681296451006091e+00 -3.011243176813995781e-01 -2.125041052664635444e-01
-7.334725587552894055e+00 -3.098535691632056110e-01 -1.998521290918922333e-01
-7.325769878654782019e+00 -3.180483480361128712e-01 -1.868399466777809215e-01
-7.316814169756672648e+00 -3.256933782521473364e-01 -1.734895261142859746e-01
-7.307858460858560612e+00 -3.327743312976268464e-01 -1.598234865020180528e-01
-7.298902751960451241e+00 -3.392778599043694832e-01 -1.458650632826083704e-01
-7.289947043062339205e+00 -3.451916295165912141e-01 -1.316380715949996005e-01
-7.280991334164228057e+00 -3.505043474258313640e-01 -1.171668671883427659e-01
-7.272035625266117798e+00 -3.552057892491985447e-01 -1.024763047628867163e-01
-7.263079916368006650e+00 -3.592868222904088693e-01 -8.759169436411656795e-02
-7.254124207469894614e+00 -3.627394259627718665e-01 -7.253875622345036522e-02
-7.245168498571785243e+00 -3.655567094724823107e-01 -5.734357395242541816e-02
-7.236212789673673207e+00 -3.677329264077356941e-01 -4.203254622149342479e-02
-7.227257080775561171e+00 -3.692634859240776501e-01 -2.663233734536761196e-02
-7.218301371877451800e+00 -3.701449604253707615e-01 -1.116982744750962507e-02
-7.209345662979339764e+00 -3.703750895230984996e-01 4.327936958288402733e-03
-7.200389954081230393e+00 -3.699527802255092590e-01 1.983379172743100077e-02
-7.191434245183118357e+00 -3.688781038894953790e-01 3.532050311016783628e-02
-7.182478536285007209e+00 -3.671522907553881332e-01 5.076081497536540088e-02
-7.173522827386896950e+00 -3.647777225071887619e-01 6.612749558011671303e-02
-7.164567118488785802e+00 -3.617579232832247582e-01 8.139338389485184511e-02
-7.155611409590673766e+00 -3.580975495730971958e-01 9.653143506767622450e-02
-7.146655700692564395e+00 -3.538023787287985500e-01 1.115147650548254654e-01
-7.137699991794452359e+00 -3.488792959754398182e-01 1.263166945669887964e-01
-7.128744282896340323e+00 -3.433362804914381061e-01 1.409107924049212146e-01
-7.119788573998230952e+00 -3.371823909141303255e-01 1.552709184983964985e-01
-7.110832865100118916e+00 -3.304277503265630189e-01 1.693712669895473255e-01
-7.101877156202009544e+00 -3.230835306192252343e-01 1.831864092575046510e-01
-7.092921447303897509e+00 -3.151619360095685995e-01 1.966913363320423602e-01
-7.083965738405786361e+00 -3.066761859941184443e-01 2.098615005525970023e-01
-7.075010029507676990e+00 -2.976404978047802463e-01 2.226728576058142617e-01
-7.066054320609564954e+00 -2.880700682324867645e-01 2.351019100416460172e-01
-7.057098611711452918e+00 -2.779810552408421565e-01 2.471257518315998492e-01
-7.048142902813343547e+00 -2.673905590701345925e-01 2.587221131786872075e-01
-7.039187193915231511e+00 -2.563166017028029042e-01 2.698694056111805017e-01
-7.030231485017119475e+00 -2.447781043290546965e-01 2.805467675705350938e-01
-7.021275776119010104e+00 -2.327948627226523459e-01 2.907341100904201614e-01
-7.012320067220898956e+00 -2.203875199506867832e-01 3.004121616663968375e-01
-7.003364358322788696e+00 -2.075775362658098533e-01 3.095625115845370701e-01
-6.994408649424677549e+00 -1.943871568303734698e-01 3.181676516824769041e-01
-6.985452940526565513e+00 -1.808393780203255696e-01 3.262110170600518999e-01
-6.976497231628456142e+00 -1.669579120135293582e-01 3.336770260074051198e-01
-6.967541522730344106e+00 -1.527671484818633185e-01 3.405511186852828165e-01
-6.958585813832232070e+00 -1.382921129159037643e-01 3.468197939725451429e-01
-6.949630104934122699e+00 -1.235584223972637646e-01 3.524706440123624440e-01
-6.940674396036010663e+00 -1.085922395907607529e-01 3.574923860287317345e-01
-6.931718687137899515e+00 -9.342022490356435838e-02 3.618748912911385340e-01
-6.922762978239789255e+00 -7.806948655819269389e-02 3.656092114389057901e-01
-6.913807269341678108e+00 -6.256752871737754351e-02 3.686876022169544576e-01
-6.904851560443567848e+00 -4.694219822271707143e-02 3.711035442030866660e-01
-6.895895851545456701e+00 -3.122163042707088929e-02 3.728517600666709786e-01
-6.886940142647344665e+00 -1.543419442706636668e-02 3.739282282415221648e-01
-6.877984433749235293e+00 3.915622439763108637e-04 3.743301930480462114e-01
-6.869028724851123258e+00 1.622696961385414194e-02 3.740561714763441237e-01
-6.860073015953011222e+00 3.204329180162433094e-02 3.731059566704814645e-01
-6.851117307054901850e+00 4.781178396267927316e-02 3.714806179845392409e-01
-6.842161598156789815e+00 6.350374944691869472e-02 3.691824978210159203e-01
-6.833205889258678667e+00 7.909059644067865935e-02 3.662152054436846882e-01
-6.824250180360568407e+00 9.454389347790458087e-02 3.625836079102082166e-01
-6.815294471462457260e+00 1.098354240361222589e-01 3.582938184677257332e-01
-6.806338762564347000e+00 1.249372406552931997e-01 3.533531827574058481e-01
-6.797383053666235853e+00 1.398217183330025815e-01 3.477702631241768594e-01
-6.788427344768123817e+00 1.544616070254445639e-01 3.415548211890191976e-01
-6.779471635870014445e+00 1.688300834521914706e-01 3.347177985636799469e-01
-6.770515926971902410e+00 1.829008018060988838e-01 3.272712953945591252e-01
-6.761560218073790374e+00 1.966479427068650032e-01 3.192285466984980391e-01
-6.752604509175681002e+00 2.100462606270132870e-01 3.106038968807529610e-01
-6.743648800277568967e+00 2.230711306110473857e-01 3.014127725977845951e-01
-6.734693091379457819e+00 2.356985942601781403e-01 2.916716535379069719e-01
-6.725737382481347559e+00 2.479054042652410472e-01 2.813980407025765684e-01
-6.716781673583236412e+00 2.596690673196814791e-01 2.706104222796719139e-01
-6.707825964685127040e+00 2.709678855844021572e-01 2.593282377754487222e-01
-6.698870255787015005e+00 2.817809969735673437e-01 2.475718412694469794e-01
-6.689914546888902969e+00 2.920884145079183369e-01 2.353624641760107272e-01
-6.680958837990793597e+00 3.018710646163764166e-01 2.227221770201832651e-01
-6.672003129092681561e+00 3.111108240684378190e-01 2.096738494071345438e-01
-6.663047420194569526e+00 3.197905552846364019e-01 1.962411078396078534e-01
-6.654091711296460154e+00 3.278941397679955849e-01 1.824482916000924604e-01
-6.645136002398349007e+00 3.354065093690736243e-01 1.683204070114867612e-01
-6.636180293500236971e+00 3.423136747188613160e-01 1.538830804316717038e-01
-6.627224584602127599e+00 3.486027501914001347e-01 1.391625101383517638e-01
-6.618268875704015564e+00 3.542619756985791457e-01 1.241854169339795672e-01
-6.609313166805906192e+00 3.592807357562144421e-01 1.089789935995614523e-01
-6.600357457907794156e+00 3.636495757145971619e-01 9.357085389549205101e-02
-6.591401749009682121e+00 3.673602158141830998e-01 7.798898150482053149e-02
-6.582446040111572749e+00 3.704055642017786143e-01 6.226167845244531124e-02
-6.573490331213460713e+00 3.727797289233502620e-01 4.641751282431671316e-02
-6.564534622315349566e+00 3.744780284298553918e-01 3.048526628314096251e-02
-6.555578913417239306e+00 3.754970003540860635e-01 1.449388169401981744e-02
-6.546623204519128159e+00 3.758344076656399690e-01 -1.527588936114446889e-03
-6.537667495621016123e+00 3.754892410238028777e-01 -1.755003621825262233e-02
-6.528711786722906751e+00 3.744617175396635633e-01 -3.354434506020228385e-02
-6.519756077824794716e+00 3.727532771345225537e-01 -4.948144653508362856e-02
-6.510800368926685344e+00 3.703665767556206245e-01 -6.533237023779157882e-02
-6.501844660028573308e+00 3.673054825455522310e-01 -8.106829692677977595e-02
-6.492888951130461272e+00 3.635750611515914388e-01 -9.666061072365225715e-02
-6.483933242232351901e+00 3.591815714222308387e-01 -1.120809500489338417e-01
-6.474977533334239865e+00 3.541324567369189547e-01 -1.273012570621760153e-01
-6.466021824436128718e+00 3.484363371147397026e-01 -1.422938256495224207e-01
-6.457066115538018458e+00 3.421030001240384366e-01 -1.570313479928920619e-01
-6.448110406639907310e+00 3.351433901373037094e-01 -1.714869602862408304e-01
-6.439154697741795275e+00 3.275695953050656861e-01 -1.856342883605237026e-01
-6.430198988843685903e+00 3.193948312586237237e-01 -1.994474936905688278e-01
-6.421243279945573867e+00 3.106334208892579940e-01 -2.129013200942997397e-01
-6.412287571047464496e+00 3.013007704624852678e-01 -2.259711413227320220e-01
-6.403331862149352460e+00 2.914133434250145149e-01 -2.386330085238212162e-01
-6.394376153251240424e+00 2.809886335043473293e-01 -2.508636961938429111e-01
-6.385420444353131053e+00 2.700451375482899596e-01 -2.626407462166037154e-01
-6.376464735455019017e+00 2.586023270136814101e-01 -2.739425099632713523e-01
-6.367509026556907870e+00 2.466806166906831133e-01 -2.847481888565126518e-01
-6.358553317658797610e+00 2.343013297211807011e-01 -2.950378742610982874e-01
-6.349597608760686462e+00 2.214866585927536269e-01 -3.047925866777608239e-01
-6.340641899862574427e+00 2.082596227791899957e-01 -3.139943126837663745e-01
-6.331686190964465055e+00 1.946440244847317258e-01 -3.226260381191044524e-01
-6.322730482066353019e+00 1.806644036160814371e-01 -3.306717774375856345e-01
-6.313774773168243648e+00 1.663459920876960985e-01 -3.381165995085028686e-01
-6.304819064270131612e+00 1.517146671791396173e-01 -3.449466502801650791e-01
-6.295863355372019576e+00 1.367969038518616065e-01 -3.511491731523223025e-01
-6.286907646473910205e+00 1.216197257983761965e-01 -3.567125277341296474e-01
-6.277951937575799057e+00 1.062106552191796616e-01 -3.616262068807277186e-01
-6.268996228677687022e+00 9.059766217309056513e-02 -3.658808511251753215e-01
-6.260040519779577650e+00 7.480911412725625709e-02 -3.694682602238789637e-01
-6.251084810881465614e+00 5.887372537401522332e-02 -3.723814026058682169e-01
-6.242129101983353578e+00 4.282050653610294799e-02 -3.746144229245091939e-01
-6.233173393085244207e+00 2.667871502291467578e-02 -3.761626473281345917e-01
-6.224217684187132171e+00 1.047780639059501216e-02 -3.770225870946350422e-01
-6.215261975289022800e+00 -5.752613928013795321e-03 -3.771919415616676874e-01
-6.206306266390910764e+00 -2.198283873961857926e-02 -3.766696004457954494e-01
-6.197350557492799616e+00 -3.818310715160421615e-02 -3.754556455424495898e-01
-6.188394848594689357e+00 -5.432365279101593336e-02 -3.735513521267000425e-01
-6.179439139696578209e+00 -7.037475225031697423e-02 -3.709591902303087663e-01
-6.170483430798466173e+00 -8.630677366419550745e-02 -3.676828257100110964e-01
-6.161527721900356802e+00 -1.020902254549033994e-01 -3.637271210477830974e-01
-6.152572013002244766e+00 -1.176958054536278303e-01 -3.590981359446595023e-01
-6.143616304104132730e+00 -1.330944506708774122e-01 -3.538031275567834477e-01
-6.134660595206023359e+00 -1.482573880103314756e-01 -3.478505501371744746e-01
-6.125704886307911323e+00 -1.631561860544387677e-01 -3.412500537475821050e-01
-6.116749177409801952e+00 -1.777628077983380295e-01 -3.340124815744417441e-01
-6.107793468511689916e+00 -1.920496642552581845e-01 -3.261498655549069370e-01
-6.098837759613578768e+00 -2.059896691371546351e-01 -3.176754199471259477e-01
-6.089882050715468509e+00 -2.195562945856419923e-01 -3.086035321085666139e-01
-6.080926341817357361e+00 -2.327236274153943463e-01 -2.989497498234131023e-01
-6.071970632919245325e+00 -2.454664253160848131e-01 -2.887307651608256864e-01
-6.063014924021135954e+00 -2.577601726608430011e-01 -2.779643949173603579e-01
-6.054059215123023918e+00 -2.695811355025414802e-01 -2.666695576195061146e-01
-6.045103506224911882e+00 -2.809064155013912822e-01 -2.548662473932167827e-01
-6.036147797326802511e+00 -2.917140028041727007e-01 -2.425755044988880671e-01
-6.027192088428690475e+00 -3.019828274474777863e-01 -2.298193816906932141e-01
-6.018236379530581104e+00 -3.116928084884587613e-01 -2.166209062238604044e-01
-6.009280670632469068e+00 -3.208249004632700574e-01 -2.030040378882737306e-01
-6.000324961734357920e+00 -3.293611369959396074e-01 -1.889936233133278354e-01
-5.991369252836247661e+00 -3.372846712204332631e-01 -1.746153472885113300e-01
-5.982413543938136513e+00 -3.445798126459992949e-01 -1.598956820341422280e-01
-5.973457835040024477e+00 -3.512320604209578367e-01 -1.448618345150036457e-01
-5.964502126141915106e+00 -3.572281333246225543e-01 -1.295416915193994822e-01
-5.955546417243803070e+00 -3.625559963239822214e-01 -1.139637625083097794e-01
-5.946590708345691034e+00 -3.672048830477150361e-01 -9.815712091896615366e-02
-5.937634999447581663e+00 -3.711653143871896932e-01 -8.215134475204076414e-02
-5.928679290549469627e+00 -3.744291139423676640e-01 -6.597645658368954391e-02
-5.919723581651360256e+00 -3.769894201783905441e-01 -4.966286305112453670e-02
-5.910767872753248220e+00 -3.788406950460073697e-01 -3.324129413133113803e-02
-5.901812163855137072e+00 -3.799787298571289385e-01 -1.674274261498143179e-02
-5.892856454957027701e+00 -3.804006489175920658e-01 -1.984041875704883092e-04
-5.883900746058915665e+00 -3.801049104450636706e-01 1.636038192769739830e-02
-5.874945037160803629e+00 -3.790913049198293971e-01 3.290219201689367073e-02
-5.865989328262694258e+00 -3.773609519490546682e-01 4.939557648961164643e-02
-5.857033619364582222e+00 -3.749162959842500253e-01 6.580911795742884485e-02
-5.848077910466470186e+00 -3.717611007247280663e-01 8.211148893895556244e-02
-5.839122201568360815e+00 -3.679004426001715178e-01 9.827150914888006794e-02
-5.830166492670249667e+00 -3.633407034175833439e-01 1.142582024829814358e-01
-5.821210783772139408e+00 -3.580895619612313174e-01 1.300408539550274578e-01
-5.812255074874028260e+00 -3.521559846108990866e-01 1.455890667207926648e-01
-5.803299365975916224e+00 -3.455502149495869313e-01 1.608728191360740967e-01
-5.794343657077806853e+00 -3.382837618812622460e-01 1.758625218668117274e-01
-5.785387948179694817e+00 -3.303693858681808759e-01 1.905290752271173449e-01
-5.776432239281582781e+00 -3.218210835940003012e-01 2.048439263487099593e-01
-5.767476530383473410e+00 -3.126540708073728414e-01 2.187791259571158220e-01
-5.758520821485361374e+00 -3.028847625541424837e-01 2.323073852660444694e-01
-5.749565112587250226e+00 -2.925307509031422892e-01 2.454021326928044755e-01
-5.740609403689139967e+00 -2.816107805344213455e-01 2.580375697080952713e-01
-5.731653694791028819e+00 -2.701447218804708394e-01 2.701887262066042239e-01
-5.722697985892918560e+00 -2.581535414545773066e-01 2.818315154907662379e-01
-5.713742276994807412e+00 -2.456592688959012283e-01 2.929427879231367715e-01
-5.704786568096695376e+00 -2.326849600581544220e-01 3.035003826736484278e-01
-5.695830859198586005e+00 -2.192546559936353334e-01 3.134831772593629773e-01
-5.686875150300473969e+00 -2.053933382987968848e-01 3.228711342062307033e-01
-5.677919441402361933e+00 -1.911268816180998753e-01 3.316453445541083789e-01
-5.668963732504252562e+00 -1.764820041796612005e-01 3.397880685873737039e-01
-5.660008023606140526e+00 -1.614862165000106875e-01 3.472827743774024589e-01
-5.651052314708029378e+00 -1.461677674481869638e-01 3.541141740683418915e-01
-5.642096605809919119e+00 -1.305555872370787740e-01 3.602682569298889526e-01
-5.633140896911807971e+00 -1.146792282675155039e-01 3.657323183626156049e-01
-5.624185188013697712e+00 -9.856880503464141019e-02 3.704949847655442108e-01
-5.615229479115586564e+00 -8.225493338140646427e-02 3.745462346499119910e-01
-5.606273770217474528e+00 -6.576866893953710325e-02 3.778774163810966757e-01
-5.597318061319365157e+00 -4.914144494500248539e-02 3.804812626010401488e-01
-5.588362352421253121e+00 -3.240500999637348223e-02 3.823519014720084819e-01
-5.579406643523141085e+00 -1.559136635913867773e-02 3.834848647323764737e-01
-5.570450934625031714e+00 1.267290930328521378e-03 3.838770923876797525e-01
-5.561495225726919678e+00 1.813863431118172692e-02 3.835269345982236233e-01
-5.552539516828808530e+00 3.499026354375783104e-02 3.824341515135875613e-01
-5.543583807930698271e+00 5.178976524281036359e-02 3.805999110581114731e-01
-5.534628099032587123e+00 6.850477204066515724e-02 3.780267844733827265e-01
-5.525672390134477752e+00 8.510302107470228694e-02 3.747187399340554115e-01
-5.516716681236365716e+00 1.015524113691189806e-01 3.706811347045407823e-01
-5.507760972338253680e+00 1.178210602550781028e-01 3.659207059103436466e-01
-5.498805263440144309e+00 1.338773593940194573e-01 3.604455599489322926e-01
-5.489849554542032273e+00 1.496900309262237383e-01 3.542651606254911267e-01
-5.480893845643920237e+00 1.652281839893164628e-01 3.473903158712737249e-01
-5.471938136745810866e+00 1.804613713051538004e-01 3.398331628183217101e-01
-5.462982427847699718e+00 1.953596454247336356e-01 3.316071510654720611e-01
-5.454026718949587682e+00 2.098936145569974543e-01 3.227270241483260471e-01
-5.445071010051478311e+00 2.240344981296123750e-01 3.132087991504600710e-01
-5.436115301153366275e+00 2.377541820631935976e-01 3.030697439086428302e-01
-5.427159592255256904e+00 2.510252734892115534e-01 2.923283513219238627e-01
-5.418203883357144868e+00 2.638211546481053493e-01 2.810043108974866755e-01
-5.409248174459032832e+00 2.761160357641682661e-01 2.691184778715078330e-01
-5.400292465560923461e+00 2.878850069502149056e-01 2.566928401075765365e-01
-5.391336756662811425e+00 2.991040892372027193e-01 2.437504827316572253e-01
-5.382381047764700277e+00 3.097502841064199708e-01 2.303155501665772875e-01
-5.373425338866590018e+00 3.198016208053336973e-01 2.164132050881168445e-01
-5.364469629968478870e+00 3.292372014721799967e-01 2.020695843901176569e-01
-5.355513921070366834e+00 3.380372442566679236e-01 1.873117526643439945e-01
-5.346558212172257463e+00 3.461831242579401779e-01 1.721676535366145067e-01
-5.337602503274145427e+00 3.536574122252313379e-01 1.566660595086112884e-01
-5.328646794376036055e+00 3.604439112722763183e-01 1.408365206948815895e-01
-5.319691085477924020e+00 3.665276913941300507e-01 1.247093121213461303e-01
-5.310735376579811984e+00 3.718951214446107323e-01 1.083153793217621480e-01
-5.301779667681702612e+00 3.765338990194438407e-01 9.168628237687820315e-02
-5.292823958783590577e+00 3.804330783948272621e-01 7.485413897511940251e-02
-5.283868249885479429e+00 3.835830961219723889e-01 5.785156710489534199e-02
-5.274912540987369169e+00 3.859757948099787894e-01 4.071162720094058385e-02
-5.265956832089258022e+00 3.876044455926094257e-01 2.346776310456885270e-02
-5.257001123191145986e+00 3.884637686945361934e-01 6.153742044442463838e-03
-5.248045414293036615e+00 3.885499517629921185e-01 -1.119640560658427889e-02
-5.239089705394924579e+00 3.878606663855040382e-01 -2.854844679252547743e-02
-5.230133996496815207e+00 3.863950828380297020e-01 -4.586800699655603497e-02
-5.221178287598703172e+00 3.841538830887980538e-01 -6.312063243116518285e-02
-5.212222578700591136e+00 3.811392724411294952e-01 -8.027185322651762822e-02
-5.203266869802481764e+00 3.773549895261437137e-01 -9.728724798932482376e-02
-5.194311160904369729e+00 3.728063141271726888e-01 -1.141325097729210397e-01
-5.185355452006258581e+00 3.675000725525121026e-01 -1.307735133127134464e-01
-5.176399743108148321e+00 3.614446400955211858e-01 -1.471763836074849452e-01
-5.167444034210037174e+00 3.546499402245013588e-01 -1.633075656092799754e-01
-5.158488325311925138e+00 3.471274404862063068e-01 -1.791338947173161389e-01
-5.149532616413815767e+00 3.388901448649523918e-01 -1.946226680726354796e-01
-5.140576907515703731e+00 3.299525817462607424e-01 -2.097417161868295465e-01
-5.131621198617591695e+00 3.203307869469771973e-01 -2.244594743389178582e-01
-5.122665489719482323e+00 3.100422822165350700e-01 -2.387450536812423529e-01
-5.113709780821370288e+00 2.991060497566244147e-01 -2.525683120619306443e-01
-5.104754071923260916e+00 2.875425029037332325e-01 -2.658999241871995989e-01
-5.095798363025149769e+00 2.753734528757846856e-01 -2.787114505947398957e-01
-5.086842654127037733e+00 2.626220710518480939e-01 -2.909754050476772713e-01
-5.077886945228928361e+00 2.493128459755716286e-01 -3.026653193600797320e-01
-5.068931236330816326e+00 2.354715349599399710e-01 -3.137558045595192358e-01
-5.059975527432704290e+00 2.211251113811027735e-01 -3.242226085175152761e-01
-5.051019818534594918e+00 2.063017092210996384e-01 -3.340426705327780299e-01
-5.042064109636482883e+00 1.910305657965840065e-01 -3.431941725332064985e-01
-5.033108400738370847e+00 1.753419625819717664e-01 -3.516565866402839857e-01
-5.024152691840261475e+00 1.592671634614382103e-01 -3.594107195262961629e-01
-5.015196982942150328e+00 1.428383503583270375e-01 -3.664387537102980485e-01
-5.006241274044040068e+00 1.260885571593566568e-01 -3.727242853746863260e-01
-4.997285565145928921e+00 1.090516029329833547e-01 -3.782523586547762995e-01
-4.988329856247816885e+00 9.176202472813951849e-02 -3.830094967927958893e-01
-4.979374147349707513e+00 7.425500953274190297e-02 -3.869837306065491700e-01
-4.970418438451595478e+00 5.656632530651087287e-02 -3.901646250726384935e-01
-4.961462729553483442e+00 3.873225166668182312e-02 -3.925433045650218999e-01
-4.952507020655374070e+00 2.078951051295413466e-02 -3.941124762190594821e-01
-4.943551311757262035e+00 2.775196327423124810e-03 -3.948664510768398750e-01
-4.934595602859150887e+00 -1.527329420799893728e-02 -3.948011636914842692e-01
-4.925639893961040627e+00 -3.331833359112747195e-02 -3.939141907459116076e-01
-4.916684185062929480e+00 -5.132213612904154565e-02 -3.922047686206359685e-01
-4.907728476164819220e+00 -6.924683199327150152e-02 -3.896738097165646786e-01
-4.898772767266708072e+00 -8.705454253824380928e-02 -3.863239170763466124e-01
-4.889817058368596037e+00 -1.047074567696336250e-01 -3.821593967453513208e-01
-4.880861349470486665e+00 -1.221679092920156945e-01 -3.771862678817649583e-01
-4.871905640572374629e+00 -1.393984598937763886e-01 -3.714122707671938528e-01
-4.862949931674262594e+00 -1.563619746002412603e-01 -3.648468721475485732e-01
-4.853994222776153222e+00 -1.730217082118675198e-01 -3.575012668685791928e-01
-4.845038513878041186e+00 -1.893413884135775049e-01 -3.493883752626095740e-01
-4.836082804979930039e+00 -2.052853012069970895e-01 -3.405228362889284877e-01
-4.827127096081819779e+00 -2.208183771705318488e-01 -3.309209960243050808e-01
-4.818171387183708632e+00 -2.359062778145583072e-01 -3.206008906457812335e-01
-4.809215678285598372e+00 -2.505154814183014889e-01 -3.095822234676139928e-01
-4.800259969387487224e+00 -2.646133682461245251e-01 -2.978863360427845830e-01
-4.791304260489375189e+00 -2.781683047093590488e-01 -2.855361732738815883e-01
-4.782348551591265817e+00 -2.911497257803901118e-01 -2.725562425419385537e-01
-4.773392842693153781e+00 -3.035282153228618940e-01 -2.589725669507045303e-01
-4.764437133795041746e+00 -3.152755838212040196e-01 -2.448126328675978014e-01
-4.755481424896932374e+00 -3.263649425549289829e-01 -2.301053319692365762e-01
-4.746525715998820338e+00 -3.367707734358995619e-01 -2.148808977855287405e-01
-4.737570007100709191e+00 -3.464689939367398552e-01 -1.991708371974063585e-01
-4.728614298202599819e+00 -3.554370170037557397e-01 -1.830078576059577522e-01
-4.719658589304487784e+00 -3.636538061562841762e-01 -1.664257902302193060e-01
-4.710702880406378412e+00 -3.710999253225632510e-01 -1.494595104043345279e-01
-4.701747171508266376e+00 -3.777575828412647052e-01 -1.321448559899532083e-01
-4.692791462610154340e+00 -3.836106699303427070e-01 -1.145185442160740891e-01
-4.683835753712044969e+00 -3.886447940668139589e-01 -9.661808661596447967e-02
-4.674880044813932933e+00 -3.928473070937614220e-01 -7.848170270392514081e-02
-4.665924335915820897e+00 -3.962073282057672063e-01 -6.014823377117604897e-02
-4.656968627017711526e+00 -3.987157626642283681e-01 -4.165705709936941975e-02
-4.648012918119600378e+00 -4.003653168242869431e-01 -2.304800039220930574e-02
-4.639057209221488343e+00 -4.011505095776840002e-01 -4.361257010754399435e-03
-4.630101500323378971e+00 -4.010676802586265466e-01 1.436269747280072805e-02
-4.621145791425266935e+00 -4.001149937466170758e-01 3.308318773071914493e-02
-4.612190082527157564e+00 -3.982924436840355464e-01 5.175942059249621918e-02
-4.603234373629045528e+00 -3.956018540654009374e-01 7.035056640048521770e-02
-4.594278664730933492e+00 -3.920468793425589960e-01 8.881583985233221235e-02
-4.585322955832824121e+00 -3.876330032770891054e-01 1.071145806732594491e-01
-4.576367246934712085e+00 -3.823675365673301352e-01 1.252063345466519484e-01
-4.567411538036600938e+00 -3.762596131589918680e-01 1.430509347198094250e-01
-4.558455829138490678e+00 -3.693201852551480924e-01 1.606085845756882735e-01
-4.549500120240379530e+00 -3.615620167236314741e-01 1.778399412671635427e-01
-4.540544411342267495e+00 -3.529996740108294340e-01 1.947062000991835740e-01
-4.531588702444158123e+00 -3.436495138051410825e-01 2.111691793829272579e-01
-4.522632993546046087e+00 -3.335296673464573369e-01 2.271914060706405059e-01
-4.513677284647936716e+00 -3.226600212777606114e-01 2.427362025172014048e-01
-4.504721575749824680e+00 -3.110621943904395281e-01 2.577677741263835753e-01
-4.495765866851712644e+00 -2.987595097159344570e-01 2.722512971346587318e-01
-4.486810157953603273e+00 -2.857769617556708552e-01 2.861530058439938906e-01
-4.477854449055491237e+00 -2.721411786063212546e-01 2.994402795528283701e-01
-4.468898740157380089e+00 -2.578803786844960366e-01 3.120817294866561897e-01
-4.459943031259269830e+00 -2.430243213860157070e-01 3.240472841628023182e-01
-4.450987322361158682e+00 -2.276042508634317785e-01 3.353082710827361979e-01
-4.442031613463046646e+00 -2.116528331499613058e-01 3.458374942666454510e-01
-4.433075904564937275e+00 -1.952040879954611285e-01 3.556093078477048364e-01
-4.424120195666825239e+00 -1.782933165461429159e-01 3.645996858290893039e-01
-4.415164486768715868e+00 -1.609570251234958282e-01 3.727862880835952075e-01
-4.406208777870603832e+00 -1.432328447049200371e-01 3.801485221517057478e-01
-4.397253068972491796e+00 -1.251594458670147736e-01 3.866675996282909478e-01
-4.388297360074382425e+00 -1.067764502316374958e-01 3.923265863019935740e-01
-4.379341651176270389e+00 -8.812433989094511921e-02 3.971104461224815863e-01
-4.370385942278159241e+00 -6.924436520663626582e-02 4.010060793050600481e-01
-4.361430233380048982e+00 -5.017845118295024415e-02 4.040023553531411626e-01
-4.352474524481937834e+00 -3.096910302359715331e-02 4.060901417843519878e-01
-4.343518815583825798e+00 -1.165931141896094266e-02 4.072623278962276272e-01
-4.334563106685716427e+00 7.707541984474057008e-03 4.075138428985820571e-01
-4.325607397787604391e+00 2.708777879483657142e-02 4.068416695485327916e-01
-4.316651688889495020e+00 4.643751815204154310e-02 4.052448547157526115e-01
-4.307695979991382984e+00 6.571277131015955397e-02 4.027245170166339761e-01
-4.298740271093270948e+00 8.486953629211757555e-02 3.992838508591616264e-01
-4.289784562195161577e+00 1.038638925749856695e-01 3.949281267094298387e-01
-4.280828853297050429e+00 1.226520959700606733e-01 3.896646882222313812e-01
-4.271873144398938393e+00 1.411906735888013020e-01 3.835029468086552096e-01
-4.262917435500829022e+00 1.594365188206016137e-01 3.764543735156452020e-01
-4.253961726602716986e+00 1.773469866568432030e-01 3.685324877272531663e-01
-4.245006017704604950e+00 1.948799897530604508e-01 3.597528423152220323e-01
-4.236050308806495579e+00 2.119940955116166315e-01 3.501330050584079423e-01
-4.227094599908383543e+00 2.286486240217003585e-01 3.396925362392185233e-01
-4.218138891010274172e+00 2.448037461000219239e-01 3.284529621939492050e-01
-4.209183182112162136e+00 2.604205809163773200e-01 3.164377442856752820e-01
-4.200227473214050988e+00 2.754612932137966985e-01 3.036722427471549857e-01
-4.191271764315940729e+00 2.898891897678749219e-01 2.901836751438935380e-01
-4.182316055417829581e+00 3.036688147124304016e-01 2.760010693156885742e-01
-4.173360346519717545e+00 3.167660437079494185e-01 2.611552109901578156e-01
-4.164404637621608174e+00 3.291481766596833225e-01 2.456785864404877895e-01
-4.155448928723496138e+00 3.407840281291689144e-01 2.296053198188324207e-01
-4.146493219825384102e+00 3.516440142913294098e-01 2.129711045332317587e-01
-4.137537510927274731e+00 3.617002358569737508e-01 1.958131289817396647e-01
-4.128581802029162695e+00 3.709265573000570249e-01 1.781699973765581146e-01
-4.119626093131053324e+00 3.792986824366405552e-01 1.600816458851530011e-01
-4.110670384232941288e+00 3.867942255393939655e-01 1.415892543322919417e-01
-4.101714675334830140e+00 3.933927773369817471e-01 1.227351541281985481e-01
-4.092758966436719881e+00 3.990759658100911933e-01 1.035627327702014905e-01
-4.083803257538608733e+00 4.038275119105916855e-01 8.411633478850001622e-02
-4.074847548640496697e+00 4.076332799920367456e-01 6.444115937970830432e-02
-4.065891839742387326e+00 4.104813226647291424e-01 4.458315562632995943e-02
-4.056936130844275290e+00 4.123619204440519548e-01 2.458891599591315341e-02
-4.047980421946163254e+00 4.132676163492276511e-01 4.505568231554321450e-03
-4.039024713048053883e+00 4.131932452945647483e-01 -1.561933412400480156e-02
-4.030069004149941847e+00 4.121359586141632447e-01 -3.573792222532316126e-02
-4.021113295251832476e+00 4.100952438798360355e-01 -5.580212328863457666e-02
-4.012157586353720440e+00 4.070729398165355839e-01 -7.576377252995178391e-02
-4.003201877455609292e+00 4.030732464530117354e-01 -9.557472596373824125e-02
-3.994246168557499477e+00 3.981027310557702092e-01 -1.151869746774303038e-01
-3.985290459659387885e+00 3.921703301180340384e-01 -1.345527602468782613e-01
-3.976334750761275849e+00 3.852873468975568372e-01 -1.536246910091777773e-01
-3.967379041863166478e+00 3.774674437476643885e-01 -1.723558597917490554e-01
-3.958423332965054442e+00 3.687266288453484031e-01 -1.906999627226136917e-01
-3.949467624066942850e+00 3.590832373174325243e-01 -2.086114178467427804e-01
-3.940511915168833035e+00 3.485579067012185561e-01 -2.260454835287773190e-01
-3.931556206270721443e+00 3.371735460427507380e-01 -2.429583773430849525e-01
-3.922600497372611628e+00 3.249552977261238040e-01 -2.593073949750073770e-01
-3.913644788474500036e+00 3.119304920694122574e-01 -2.750510282739304646e-01
-3.904689079576388444e+00 2.981285954765012791e-01 -2.901490825465482537e-01
-3.895733370678278629e+00 2.835811522087035574e-01 -3.045627927329871976e-01
-3.886777661780167037e+00 2.683217188028019229e-01 -3.182549369533014816e-01
-3.877821952882055001e+00 2.523857901200539100e-01 -3.311899460263957318e-01
-3.868866243983945630e+00 2.358107171417110071e-01 -3.433340082682057592e-01
-3.859910535085833594e+00 2.186356176691715836e-01 -3.546551690352961472e-01
-3.850954826187722002e+00 2.009012808243776371e-01 -3.651234242832001597e-01
-3.841999117289612631e+00 1.826500660000769938e-01 -3.747108077197522924e-01
-3.833043408391500595e+00 1.639257969497849854e-01 -3.833914718246482778e-01
-3.824087699493391224e+00 1.447736511715157492e-01 -3.911417627900511396e-01
-3.815131990595279188e+00 1.252400447672578354e-01 -3.979402886561265729e-01
-3.806176281697167596e+00 1.053725136991022077e-01 -4.037679800001419683e-01
-3.797220572799057781e+00 8.521959245771201785e-02 -4.086081430790438618e-01
-3.788264863900946189e+00 6.483069079552314373e-02 -4.124465055244814216e-01
-3.779309155002834153e+00 4.425596906985135998e-02 -4.152712549529603003e-01
-3.770353446104724782e+00 2.354621258844159792e-02 -4.170730710083643267e-01
-3.761397737206613190e+00 2.752705226973016159e-03 -4.178451509856223045e-01
-3.752442028308501154e+00 -1.807289703871590297e-02 -4.175832289656096763e-01
-3.743486319410391783e+00 -3.887869203919426531e-02 -4.162855886996715826e-01
-3.734530610512279747e+00 -5.961265682345407574e-02 -4.139530709432185929e-01
-3.725574901614170376e+00 -8.022277317320017365e-02 -4.105890761847013071e-01
-3.716619192716058340e+00 -1.006571533045762940e-01 -4.061995631416138730e-01
-3.707663483817946748e+00 -1.208641653924944354e-01 -4.007930426052700446e-01
-3.698707774919836933e+00 -1.407925588177182386e-01 -3.943805664506567221e-01
-3.689752066021725341e+00 -1.603915891122915383e-01 -3.869757123477411409e-01
-3.680796357123613749e+00 -1.796111425022129393e-01 -3.785945646234369355e-01
-3.671840648225503934e+00 -1.984018603622479393e-01 -3.692556911933355113e-01
-3.662884939327392342e+00 -2.167152642317284883e-01 -3.589801160876231467e-01
-3.653929230429280306e+00 -2.345038814860512522e-01 -3.477912867025579891e-01
-3.644973521531170935e+00 -2.517213711190053882e-01 -3.357150352933678250e-01
-3.636017812633058899e+00 -2.683226492441090905e-01 -3.227795351601311369e-01
-3.627062103734949527e+00 -2.842640142060766095e-01 -3.090152516408862238e-01
-3.618106394836837936e+00 -2.995032710174476698e-01 -2.944548867273837911e-01
-3.609150685938725900e+00 -3.139998545902652483e-01 -2.791333159839354816e-01
-3.600194977040616529e+00 -3.277149512021832467e-01 -2.630875175849042846e-01
-3.591239268142504493e+00 -3.406116175594329221e-01 -2.463564938793747772e-01
-3.582283559244392901e+00 -3.526548966413118325e-01 -2.289811854667421209e-01
-3.573327850346283086e+00 -3.638119291978405001e-01 -2.110043773069216755e-01
-3.564372141448171494e+00 -3.740520596917566443e-01 -1.924705964048050721e-01
-3.555416432550059458e+00 -3.833469361218965199e-01 -1.734260011724125805e-01
-3.546460723651950087e+00 -3.916706034698438921e-01 -1.539182632976381637e-01
-3.537505014753838495e+00 -3.989995900087315306e-01 -1.339964428107294492e-01
-3.528549305855728679e+00 -4.053129856440177980e-01 -1.137108566356550415e-01
-3.519593596957617088e+00 -4.105925113236557622e-01 -9.311294150134596936e-02
-3.510637888059505052e+00 -4.148225783676260381e-01 -7.225511246683226363e-02
-3.501682179161395680e+00 -4.179903373189133298e-01 -5.119061796162804184e-02
-3.492726470263283645e+00 -4.200857165123151882e-01 -2.997339249806800845e-02
-3.483770761365172053e+00 -4.211014505750426684e-01 -8.657908274594864825e-03
-3.474815052467062682e+00 -4.210330992481399193e-01 1.270097371712207435e-02
-3.465859343568950646e+00 -4.198790568409485058e-01 3.404815254104155003e-02
-3.456903634670839054e+00 -4.176405522153190941e-01 5.532843533014925042e-02
-3.447947925772729239e+00 -4.143216396043573613e-01 7.648668374996811514e-02
-3.438992216874617647e+00 -4.099291812854544692e-01 9.746795820233791763e-02
-3.430036507976507831e+00 -4.044728230543888636e-01 1.182176589635369340e-01
-3.421080799078396240e+00 -3.979649632873173415e-01 1.386816636943888070e-01
-3.412125090180284204e+00 -3.904207162546330934e-01 1.588064614474199165e-01
-3.403169381282174832e+00 -3.818578700058452013e-01 1.785392837892710305e-01
-3.394213672384063241e+00 -3.722968393508873652e-01 1.978282329427622777e-01
-3.385257963485951205e+00 -3.617606151085773214e-01 2.166224061529191947e-01
-3.376302254587841833e+00 -3.502747106865912730e-01 2.348720166219006034e-01
-3.367346545689729798e+00 -3.378671060973270635e-01 2.525285128794255152e-01
-3.358390836791618206e+00 -3.245681888208596377e-01 2.695446977578973002e-01
-3.349435127893508390e+00 -3.104106911570382876e-01 2.858748465714218701e-01
-3.340479418995396799e+00 -2.954296239759728882e-01 3.014748241409401230e-01
-3.331523710097286983e+00 -2.796622065509754562e-01 3.163022006695302979e-01
-3.322568001199175391e+00 -2.631477917525144594e-01 3.303163661933114503e-01
-3.313612292301063800e+00 -2.459277855549634184e-01 3.434786434684277134e-01
-3.304656583402953984e+00 -2.280455603685296873e-01 3.557523994390407451e-01
-3.295700874504844613e+00 -2.095463627870007839e-01 3.671031551632040202e-01
-3.286745165606732577e+00 -1.904772163580451261e-01 3.774986935152421785e-01
-3.277789456708620985e+00 -1.708868190647289953e-01 3.869091638493758478e-01
-3.268833747810508950e+00 -1.508254345404057006e-01 3.953071829958268446e-01
-3.259878038912397358e+00 -1.303447760091780150e-01 4.026679318288556853e-01
-3.250922330014285322e+00 -1.094978822999955748e-01 4.089692463276603518e-01
-3.241966621116178171e+00 -8.833898595338351978e-02 4.141917016588950173e-01
-3.233010912218066579e+00 -6.692337432894683580e-02 4.183186881092676446e-01
-3.224055203319954543e+00 -4.530724510970486618e-02 4.213364787347831375e-01
-3.215099494421842952e+00 -2.354755711348028094e-02 4.232342889133584585e-01
-3.206143785523730916e+00 -1.701876585249382980e-03 4.240043275316747184e-01
-3.197188076625623765e+00 2.017178057865826046e-02 4.236418389374381754e-01
-3.188232367727511729e+00 4.201510945913754236e-02 4.221451343997522643e-01
-3.179276658829400137e+00 6.376967862341927085e-02 4.195156123096576151e-01
-3.170320949931288546e+00 8.537709426010556268e-02 4.157577671655230400e-01
-3.161365241033176510e+00 1.067791652292076343e-01 4.108791876126313691e-01
-3.152409532135064918e+00 1.279180675500572739e-01 4.048905438714751615e-01
-3.143453823236957323e+00 1.487365072277589684e-01 3.978055651734764830e-01
-3.134498114338845731e+00 1.691778806742060270e-01 3.896410077085953882e-01
-3.125542405440733695e+00 1.891864317079671731e-01 3.804166133626951662e-01
-3.116586696542622104e+00 2.087074044907412385e-01 3.701550597228252526e-01
-3.107630987644510068e+00 2.276871926739889584e-01 3.588819017815604306e-01
-3.098675278746402917e+00 2.460734850144567498e-01 3.466255054882994013e-01
-3.089719569848291325e+00 2.638154068429808818e-01 3.334169734577417943e-01
-3.080763860950179289e+00 2.808636566445357752e-01 3.192900639381718308e-01
-3.071808152052067697e+00 2.971706376114887638e-01 3.042811044316484081e-01
-3.062852443153955662e+00 3.126905844450437177e-01 2.884289004862687911e-01
-3.053896734255844070e+00 3.273796860880136550e-01 2.717746394344309202e-01
-3.044941025357736475e+00 3.411962048913942946e-01 2.543617890860281894e-01
-3.035985316459624883e+00 3.541005920817519304e-01 2.362359916878721267e-01
-3.027029607561513291e+00 3.660555992904072631e-01 2.174449532722155520e-01
-3.018073898663401256e+00 3.770263857673273877e-01 1.980383283421148222e-01
-3.009118189765289664e+00 3.869806209734335534e-01 1.780675995669179501e-01
-3.000162480867182069e+00 3.958885827792746337e-01 1.575859523831558417e-01
-2.991206771969070477e+00 4.037232513599613992e-01 1.366481451360878896e-01
-2.982251063070958441e+00 4.104603984292931607e-01 1.153103748341628154e-01
-2.973295354172846849e+00 4.160786712707111867e-01 9.363013787845975155e-02
-2.964339645274734814e+00 4.205596708545134566e-01 7.166608553303410734e-02
-2.955383936376623222e+00 4.238880231902492635e-01 4.947787415023779251e-02
-2.946428227478516071e+00 4.260514433047582483e-01 2.712601052549110797e-02
-2.937472518580404035e+00 4.270407916433944240e-01 4.671693131940210693e-03
-2.928516809682292443e+00 4.268501228049468854e-01 -1.782335023950964992e-02
-2.919561100784180407e+00 4.254767262394664185e-01 -4.029702823769342607e-02
-2.910605391886068816e+00 4.229211579828239809e-01 -6.268705500097154770e-02
-2.901649682987961221e+00 4.191872624638138256e-01 -8.493112194289471895e-02
-2.892693974089849629e+00 4.142821841829559815e-01 -1.069670713552595548e-01
-2.883738265191738037e+00 4.082163694290703582e-01 -1.287330712384553710e-01
-2.874782556293626001e+00 4.010035579343462220e-01 -1.501677909201199479e-01
-2.865826847395514410e+00 3.926607643967396921e-01 -1.712105766856719391e-01
-2.856871138497402374e+00 3.832082500542173809e-01 -1.918016267870253089e-01
-2.847915429599295223e+00 3.726694843649421829e-01 -2.118821656121564201e-01
-2.838959720701183187e+00 3.610710963410080354e-01 -2.313946163330606320e-01
-2.830004011803071595e+00 3.484428151987332134e-01 -2.502827710170389408e-01
-2.821048302904959559e+00 3.348174008819542191e-01 -2.684919577000489110e-01
-2.812092594006847968e+00 3.202305651831679478e-01 -2.859692039659957330e-01
-2.803136885108740817e+00 3.047208836342789606e-01 -3.026633960980680271e-01
-2.794181176210628781e+00 2.883296982849116175e-01 -3.185254331835271069e-01
-2.785225467312517189e+00 2.711010120189060180e-01 -3.335083762827411591e-01
-2.776269758414405153e+00 2.530813750800618989e-01 -3.475675926693279072e-01
-2.767314049516293561e+00 2.343197634390777606e-01 -3.606608945330296301e-01
-2.758358340618181526e+00 2.148674484920404248e-01 -3.727486711437065225e-01
-2.749402631720074375e+00 1.947778591114282254e-01 -3.837940135630970584e-01
-2.740446922821962339e+00 1.741064378768016341e-01 -3.937628314998368184e-01
-2.731491213923850747e+00 1.529104924441244961e-01 -4.026239626818473583e-01
-2.722535505025739155e+00 1.312490416957507178e-01 -4.103492753775907498e-01
-2.713579796127627120e+00 1.091826557486867133e-01 -4.169137636947109482e-01
-2.704624087229519969e+00 8.677328968127727415e-02 -4.222956345565908043e-01
-2.695668378331407933e+00 6.408411225402899092e-02 -4.264763857526240320e-01
-2.686712669433296341e+00 4.117933107584306751e-02 -4.294408748540886056e-01
-2.677756960535184305e+00 1.812401445375849685e-02 -4.311773792056958210e-01
-2.668801251637072713e+00 -5.016090593951706353e-03 -4.316776474407791886e-01
-2.659845542738960678e+00 -2.817474405888268849e-02 -4.309369420897029013e-01
-2.650889833840853527e+00 -5.128540144285606561e-02 -4.289540721984902438e-01
-2.641934124942741935e+00 -7.428140411192235559e-02 -4.257314154477267465e-01
-2.632978416044629899e+00 -9.709617107317530804e-02 -4.212749299198776387e-01
-2.624022707146518307e+00 -1.196633919499790338e-01 -4.155941556929313441e-01
-2.615066998248406271e+00 -1.419172206061981023e-01 -4.087022060282713420e-01
-2.606111289350299121e+00 -1.637924684717063650e-01 -4.006157477339831741e-01
-2.597155580452187085e+00 -1.852247967137833351e-01 -3.913549704309092214e-01
-2.588199871554075493e+00 -2.061509065960503428e-01 -3.809435446456145291e-01
-2.579244162655963901e+00 -2.265087271435649863e-01 -3.694085690466664129e-01
-2.570288453757851865e+00 -2.462375993193681722e-01 -3.567805074627167228e-01
-2.561332744859740274e+00 -2.652784566926665866e-01 -3.430931157103075946e-01
-2.552377035961632679e+00 -2.835740024798154013e-01 -3.283833576825038181e-01
-2.543421327063521087e+00 -3.010688817666516970e-01 -3.126913111576946624e-01
-2.534465618165409051e+00 -3.177098477585707514e-01 -2.960600645833770250e-01
-2.525509909267297459e+00 -3.334459220943631896e-01 -2.785356053764637130e-01
-2.516554200369185423e+00 -3.482285496025240290e-01 -2.601666998888424454e-01
-2.507598491471078272e+00 -3.620117472752395482e-01 -2.410047653522522926e-01
-2.498642782572966681e+00 -3.747522468962433129e-01 -2.211037339050356265e-01
-2.489687073674854645e+00 -3.864096307738376646e-01 -2.005199089639098098e-01
-2.480731364776743053e+00 -3.969464601247136293e-01 -1.793118146219950526e-01
-2.471775655878631017e+00 -4.063283959267661727e-01 -1.575400385073766341e-01
-2.462819946980519425e+00 -4.145243125198900258e-01 -1.352670682655314482e-01
-2.453864238082411831e+00 -4.215064041633422853e-01 -1.125571224346791077e-01
-2.444908529184300239e+00 -4.272502841637661475e-01 -8.947597632162675174e-02
-2.435952820286188647e+00 -4.317350761406237303e-01 -6.609078242234459055e-02
-2.426997111388076611e+00 -4.349434971329822486e-01 -4.246988530114653021e-02
-2.418041402489965019e+00 -4.368619318593400802e-01 -1.868263154383136698e-02
-2.409085693591857424e+00 -4.374804975977096833e-01 5.200824785643927244e-03
-2.400129984693745833e+00 -4.367930997640174229e-01 2.910972076595907260e-02
-2.391174275795633797e+00 -4.347974780569338615e-01 5.297288694571467699e-02
-2.382218566897522205e+00 -4.314952425534681058e-01 7.671895348337749720e-02
-2.373262857999410169e+00 -4.268918991137089503e-01 1.002765599466336477e-01
-2.364307149101298577e+00 -4.209968634512648022e-01 1.235745677895699057e-01
-2.355351440203191427e+00 -4.138234633368309545e-01 1.465422748119631635e-01
-2.346395731305079391e+00 -4.053889286537294412e-01 1.691096311926447160e-01
-2.337440022406967799e+00 -3.957143690395670821e-01 1.912074560592210148e-01
-2.328484313508855763e+00 -3.848247389123081730e-01 2.127676536377819672e-01
-2.319528604610744171e+00 -3.727487897882252321e-01 2.337234283698173820e-01
-2.310572895712636576e+00 -3.595190096252802170e-01 2.540094980330213636e-01
-2.301617186814524985e+00 -3.451715488779606433e-01 2.735623040657544913e-01
-2.292661477916413393e+00 -3.297461332970604286e-01 2.923202187126341389e-01
-2.283705769018301357e+00 -3.132859638178683848e-01 3.102237479834840106e-01
-2.274750060120189765e+00 -2.958376036032165368e-01 3.272157285642260383e-01
-2.265794351222077729e+00 -2.774508522418256962e-01 3.432415167532469336e-01
-2.256838642323970578e+00 -2.581786080590184329e-01 3.582491686712486745e-01
-2.247882933425858543e+00 -2.380767200713767850e-01 3.721896124674275441e-01
-2.238927224527746951e+00 -2.172038299503566416e-01 3.850168125212596881e-01
-2.229971515629634915e+00 -1.956212033969844111e-01 3.966879239515836986e-01
-2.221015806731523323e+00 -1.733925518075896122e-01 4.071634357862106146e-01
-2.212060097833416172e+00 -1.505838466650223084e-01 4.164073021773387340e-01
-2.203104388935304137e+00 -1.272631280656769948e-01 4.243870619676665124e-01
-2.194148680037192545e+00 -1.035003073417478381e-01 4.310739475039899182e-01
-2.185192971139080509e+00 -7.936696400576334631e-02 4.364429830386676312e-01
-2.176237262240968917e+00 -5.493613794679787221e-02 4.404730719307895503e-01
-2.167281553342856881e+00 -3.028211794687579381e-02 4.431470720035992628e-01
-2.158325844444749730e+00 -5.480227561831598447e-03 4.444518595534289740e-01
-2.149370135546637695e+00 1.939339102517017091e-02 4.443783830216084807e-01
-2.140414426648526103e+00 4.426199508957815582e-02 4.429217069747510838e-01
-2.131458717750414511e+00 6.904846104550127484e-02 4.400810465102474311e-01
-2.122503008852302475e+00 9.367550516854782072e-02 4.358597922286849835e-01
-2.113547299954195324e+00 1.180659052892054500e-01 4.302655263105569783e-01
-2.104591591056083288e+00 1.421427234436785925e-01 4.233100304339575959e-01
-2.095635882157971697e+00 1.658295297073740793e-01 4.150092853552921346e-01
-2.086680173259859661e+00 1.890506280269570183e-01 4.053834609208797901e-01
-2.077724464361748069e+00 2.117312839276523362e-01 3.944568961880962066e-01
-2.068768755463636033e+00 2.337979529752963748e-01 3.822580703359808041e-01
-2.059813046565528882e+00 2.551785097029409810e-01 3.688195638954722688e-01
-2.050857337667417291e+00 2.758024777621062573e-01 3.541780088489336897e-01
-2.041901628769305255e+00 2.956012613404938594e-01 3.383740266736786073e-01
-2.032945919871193663e+00 3.145083767240026695e-01 3.214521535819215292e-01
-2.023990210973081627e+00 3.324596827221176221e-01 3.034607517702963553e-01
-2.015034502074974476e+00 3.493936080909977870e-01 2.844519061511815994e-01
-2.006078793176862440e+00 3.652513759986260600e-01 2.644813064725111684e-01
-1.997123084278750849e+00 3.799772270387773432e-01 2.436081141628087254e-01
-1.988167375380639035e+00 3.935186371650716830e-01 2.218948147754839229e-01
-1.979211666482527221e+00 4.058265269427995259e-01 1.994070565154054397e-01
-1.970255957584415407e+00 4.168554629167557923e-01 1.762134714585592288e-01
-1.961300248686308256e+00 4.265638493524367969e-01 1.523854784532611140e-01
-1.952344539788196442e+00 4.349141087109025805e-01 1.279970743140870226e-01
-1.943388830890084629e+00 4.418728509622756317e-01 1.031246155146112592e-01
-1.934433121991972815e+00 4.474110269472129087e-01 7.784658304114591698e-02
-1.925477413093861001e+00 4.515040630012723266e-01 5.224332987246246840e-02
-1.916521704195753628e+00 4.541319790120637023e-01 2.639681965928824398e-02
-1.907565995297641814e+00 4.552794878287883540e-01 3.903589606243450900e-04
-1.898610286399530001e+00 4.549360773550688020e-01 -2.569167940197205832e-02
-1.889654577501418187e+00 4.530960774501777144e-01 -5.176413896482692095e-02
-1.880698868603306595e+00 4.497587042198380458e-01 -7.774136246714098697e-02
-1.871743159705194781e+00 4.449280842016944404e-01 -1.035374724607206337e-01
-1.862787450807087408e+00 4.386132685389619867e-01 -1.290666497014653080e-01
-1.853831741908975594e+00 4.308282317510974124e-01 -1.542434103247148081e-01
-1.844876033010863781e+00 4.215918502421410752e-01 -1.789828830836287521e-01
-1.835920324112751967e+00 4.109278658272502160e-01 -2.032010852110119059e-01
-1.826964615214640153e+00 3.988648348164404722e-01 -2.268151937320858347e-01
-1.818008906316533002e+00 3.854360618851798703e-01 -2.497438139575356708e-01
-1.809053197418421188e+00 3.706795216213910615e-01 -2.719072486557224111e-01
-1.800097488520309374e+00 3.546377681905150681e-01 -2.932277638490827787e-01
-1.791141779622197561e+00 3.373578334902266329e-01 -3.136298462357829386e-01
-1.782186070724085747e+00 3.188911154530027492e-01 -3.330404544001382972e-01
-1.773230361825973933e+00 2.992932568178759412e-01 -3.513892661124462524e-01
-1.764274652927866560e+00 2.786240151313328917e-01 -3.686089198806810074e-01
-1.755318944029754746e+00 2.569471216392427704e-01 -3.846352515501110236e-01
-1.746363235131642933e+00 2.343301256759673379e-01 -3.994075296188343560e-01
-1.737407526233531341e+00 2.108442271725787243e-01 -4.128686885343967328e-01
-1.728451817335419527e+00 1.865640975309282301e-01 -4.249655556810387202e-01
-1.719496108437312154e+00 1.615676837976127433e-01 -4.356490722851957265e-01
-1.710540399539200340e+00 1.359359980402390367e-01 -4.448745114985885318e-01
-1.701584690641088526e+00 1.097528973948450476e-01 -4.526016894447973393e-01
-1.692628981742976713e+00 8.310485162344982690e-02 -4.587951626132900085e-01
-1.683673272844864899e+00 5.608069118523035385e-02 -4.634244142808493505e-01
-1.674717563946753085e+00 2.877133745701214787e-02 -4.664640324602666310e-01
-1.665761855048645934e+00 1.269521437104188799e-03 -4.678938734813750111e-01
-1.656806146150534120e+00 -2.633051074015326301e-02 -4.676992067897134953e-01
-1.647850437252422306e+00 -5.393330971906153820e-02 -4.658708424955981808e-01
-1.638894728354310493e+00 -8.144254881513825206e-02 -4.624052426634735480e-01
-1.629939019456198679e+00 -1.087613587631320461e-01 -4.573046128561633061e-01
-1.620983310558091306e+00 -1.357926707098788544e-01 -4.505769696769506005e-01
-1.612027601659979492e+00 -1.624395678955889433e-01 -4.422361838642416276e-01
-1.603071892761867678e+00 -1.886056445104115353e-01 -4.323020006851403529e-01
-1.594116183863755865e+00 -2.141953681548605382e-01 -4.208000368298404625e-01
-1.585160474965644273e+00 -2.391144427194981659e-01 -4.077617510568148362e-01
-1.576204766067532459e+00 -2.632701705830096106e-01 -3.932243882850757766e-01
-1.567249057169425086e+00 -2.865718122616737751e-01 -3.772308988131667928e-01
-1.558293348271313272e+00 -3.089309400934749372e-01 -3.598298337186828233e-01
-1.549337639373201458e+00 -3.302617836811049257e-01 -3.410752169189425476e-01
-1.540381930475089645e+00 -3.504815660921516418e-01 -3.210263945768924709e-01
-1.531426221576977831e+00 -3.695108295675501586e-01 -2.997478629446899134e-01
-1.522470512678870680e+00 -3.872737492055318698e-01 -2.773090761001736904e-01
-1.513514803780758866e+00 -4.036984337481287488e-01 -2.537842357845672692e-01
-1.504559094882647052e+00 -4.187172134236289422e-01 -2.292520656282601710e-01
-1.495603385984535239e+00 -4.322669149243921760e-01 -2.037955706189054916e-01
-1.486647677086423425e+00 -4.442891231532956620e-01 -1.775017816727304520e-01
-1.477691968188311611e+00 -4.547304291844834756e-01 -1.504614858139203815e-01
-1.468736259290204238e+00 -4.635426643986639839e-01 -1.227689435153996728e-01
-1.459780550392092424e+00 -4.706831210371802410e-01 -9.452159432655424243e-02
-1.450824841493980610e+00 -4.761147592013129093e-01 -6.581975086698915733e-02
-1.441869132595869019e+00 -4.798063998422541498e-01 -3.676628105485579140e-02
-1.432913423697757205e+00 -4.817329031963236696e-01 -7.466278104732658114e-03
-1.423957714799645391e+00 -4.818753327436290923e-01 2.197328219398123061e-02
-1.415002005901538018e+00 -4.802211041947565540e-01 5.144389631219032505e-02
-1.406046297003426204e+00 -4.767641175145681531e-01 8.083589877471429597e-02
-1.397090588105314390e+00 -4.715048699190927395e-01 1.100388385618453480e-01
-1.388134879207202577e+00 -4.644505485800210498e-01 1.389418660923364690e-01
-1.379179170309090763e+00 -4.556151024185772780e-01 1.674341301109315006e-01
-1.370223461410983612e+00 -4.450192924660457683e-01 1.954051841689137814e-01
-1.361267752512871798e+00 -4.326907189226384953e-01 2.227454028469581238e-01
-1.352312043614759984e+00 -4.186638220277913991e-01 2.493464061428960210e-01
-1.343356334716648171e+00 -4.029798552614277107e-01 2.751014886448149843e-01
-1.334400625818536357e+00 -3.856868308420070002e-01 2.999060507892988836e-01
-1.325444916920424543e+00 -3.668394368205183942e-01 3.236580310863177434e-01
-1.316489208022317170e+00 -3.464989243289554599e-01 3.462583378906609610e-01
-1.307533499124205356e+00 -3.247329645338146165e-01 3.676112776393147263e-01
-1.298577790226093542e+00 -3.016154764296233859e-01 3.876249759581736343e-01
-1.289622081327981951e+00 -2.772264267797197035e-01 4.062117892201473901e-01
-1.280666372429870137e+00 -2.516516021608067311e-01 4.232887061894340386e-01
-1.271710663531762764e+00 -2.249823519639093938e-01 4.387777402862836351e-01
-1.262754954633650950e+00 -1.973153017480291094e-01 4.526063105608402193e-01
-1.253799245735539136e+00 -1.687520382558455601e-01 4.647076059178594232e-01
-1.244843536837427322e+00 -1.393987689485506054e-01 4.750209266109995387e-01
-1.235887827939315509e+00 -1.093659590214816069e-01 4.834919998877060809e-01
-1.226932119041203695e+00 -7.876794828512131974e-02 4.900732711148215182e-01
-1.217976410143096544e+00 -4.772254959630623655e-02 4.947241742638863182e-01
-1.209020701244984730e+00 -1.635062978357301744e-02 4.974113832992056450e-01
-1.200064992346872916e+00 1.522432633703318765e-02 4.981090425035513136e-01
-1.191109283448761103e+00 4.687666815634352474e-02 4.967989727244542797e-01
-1.182153574550649289e+00 7.847904646157756459e-02 4.934708491951278475e-01
-1.173197865652541916e+00 1.099028941243509194e-01 4.881223462162608273e-01
-1.164242156754430102e+00 1.410189189903150730e-01 4.807592490406036867e-01
-1.155286447856318288e+00 1.716976068644300579e-01 4.713955388726154827e-01
-1.146330738958206696e+00 2.018097319141541890e-01 4.600534557128819757e-01
-1.137375030060094883e+00 2.312268736384002488e-01 4.467635384368206508e-01
-1.128419321161983069e+00 2.598219403844155839e-01 4.315646379241300234e-01
-1.119463612263875696e+00 2.874696985923765324e-01 4.145038986934962977e-01
-1.110507903365763882e+00 3.140473090473457907e-01 3.956367058335675813e-01
-1.101552194467652068e+00 3.394348717995472331e-01 3.750265955374718074e-01
-1.092596485569540254e+00 3.635159744630316325e-01 3.527451292931570448e-01
-1.083640776671428441e+00 3.861782345324270560e-01 3.288717329309570059e-01
-1.074685067773321290e+00 4.073138317907246675e-01 3.034935001069002936e-01
-1.065729358875209476e+00 4.268200317737509963e-01 2.767049577211723177e-01
-1.056773649977097662e+00 4.445997013944168463e-01 2.486077920265337970e-01
-1.047817941078985848e+00 4.605618169250585425e-01 2.193105360484197963e-01
-1.038862232180874035e+00 4.746219606364633914e-01 1.889282185850417461e-01
-1.029906523282762221e+00 4.867027984002499919e-01 1.575819755307257819e-01
-1.020950814384654848e+00 4.967345324999517531e-01 1.253986266011140327e-01
-1.011995105486543034e+00 5.046553271848019939e-01 9.251022102751790821e-02
-1.003039396588431220e+00 5.104117058384431971e-01 5.905355338864103770e-02
-9.940836876903195174e-01 5.139589199213139281e-01 2.516964900102120969e-02
-9.851279787922077036e-01 5.152612879209192975e-01 -8.996779954799612525e-03
-9.761722698941004417e-01 5.142924982739353057e-01 -4.329790375837580529e-02
-9.672165609959886279e-01 5.110358716334495455e-01 -7.758336673495382085e-02
-9.582608520978768141e-01 5.054845832887253643e-01 -1.117008997337510384e-01
-9.493051431997650003e-01 4.976418472040310403e-01 -1.454969507970422238e-01
-9.403494343016532975e-01 4.875210612478210748e-01 -1.788173294640938993e-01
-9.313937254035414837e-01 4.751459136733550692e-01 -2.115078617909129655e-01
-9.224380165054341107e-01 4.605504507029130612e-01 -2.434150558395410391e-01
-9.134823076073222969e-01 4.437791042334908176e-01 -2.743867776972901407e-01
-9.045265987092105942e-01 4.248866793097085259e-01 -3.042729360247153347e-01
-8.955708898110987803e-01 4.039383012368972792e-01 -3.329261714370991831e-01
-8.866151809129869665e-01 3.810093213050224081e-01 -3.602025484599125082e-01
-8.776594720148797046e-01 3.561851791632684727e-01 -3.859622498694826320e-01
-8.687037631167678908e-01 3.295612208206918359e-01 -4.100702723652654424e-01
-8.597480542186560770e-01 3.012424733448549330e-01 -4.323971204483617048e-01
-8.507923453205442632e-01 2.713433765534002395e-01 -4.528194950608483427e-01
-8.418366364224324494e-01 2.399874689882148804e-01 -4.712209753859011307e-01
-8.328809275243206356e-01 2.073070250771603673e-01 -4.874926928028252560e-01
-8.239252186262133737e-01 1.734426426700417523e-01 -5.015339932013209712e-01
-8.149695097281015599e-01 1.385427815888473080e-01 -5.132530828878828499e-01
-8.060138008299897461e-01 1.027632533188104075e-01 -5.225676567006248829e-01
-7.970580919318779323e-01 6.626666050257444540e-02 -5.294055062412260648e-01
-7.881023830337662295e-01 2.922178485078653562e-02 -5.337050992974551322e-01
-7.791466741356588566e-01 -8.197076361338000508e-03 -5.354161227040956650e-01
-7.701909652375470428e-01 -4.581082193839588340e-02 -5.344999898177427156e-01
-7.612352563394353400e-01 -8.343630301645614533e-02 -5.309303104628356751e-01
-7.522795474413235262e-01 -1.208871309813567413e-01 -5.246933083924428809e-01
-7.433238385432117123e-01 -1.579745398398766099e-01 -5.157881800879123846e-01
-7.343681296450998985e-01 -1.945082784354519589e-01 -5.042274074321023702e-01
-7.254124207469926366e-01 -2.302975212057917498e-01 -4.900370167234778807e-01
-7.164567118488808228e-01 -2.651518191392659984e-01 -4.732567553787478398e-01
-7.075010029507690090e-01 -2.988820878029019301e-01 -4.539401882398698684e-01
-6.985452940526571952e-01 -3.313016042240956582e-01 -4.321547360400775917e-01
-6.895895851545453814e-01 -3.622270083608152280e-01 -4.079816477840856881e-01
-6.806338762564381195e-01 -3.914793213969742225e-01 -3.815158863341381323e-01
-6.716781673583263057e-01 -4.188849711337424009e-01 -3.528659413077811502e-01
-6.627224584602144919e-01 -4.442767911536954495e-01 -3.221535895623799384e-01
-6.537667495621026781e-01 -4.674949915424203017e-01 -2.895135734336340416e-01
-6.448110406639909753e-01 -4.883881358759122882e-01 -2.550931739693166334e-01
-6.358553317658791615e-01 -5.068141126050124123e-01 -2.190517349346104148e-01
-6.268996228677717886e-01 -5.226410510801620113e-01 -1.815601635689692017e-01
-6.179439139696599748e-01 -5.357481961864700715e-01 -1.428003420364868103e-01
-6.089882050715482720e-01 -5.460267928203531573e-01 -1.029644392334710806e-01
-6.000324961734364582e-01 -5.533809570969255853e-01 -6.225418471031775314e-02
-5.910767872753246444e-01 -5.577284771814995379e-01 -2.088009649082941607e-02
-5.821210783772173825e-01 -5.590015607656466656e-01 2.093937541396693677e-02
-5.731653694791055687e-01 -5.571475572576579660e-01 6.297875816449245712e-02
-5.642096605809937548e-01 -5.521296364446088845e-01 1.050064975419113533e-01
-5.552539516828819410e-01 -5.439274448548380159e-01 1.467859821595524084e-01
-5.462982427847701272e-01 -5.325377517025224883e-01 1.880766692555856934e-01
-5.373425338866583134e-01 -5.179749832893080219e-01 2.286352454929958533e-01
-5.283868249885510515e-01 -5.002716000805078611e-01 2.682167715124866847e-01
-5.194311160904392377e-01 -4.794784565186662184e-01 3.065758808376797262e-01
-5.104754071923274239e-01 -4.556652057598041816e-01 3.434681322893654021e-01
-5.015196982942156101e-01 -4.289205832486802095e-01 3.786514495413812464e-01
-4.925639893961038518e-01 -3.993525105666145270e-01 4.118875030655836378e-01
-4.836082804979965344e-01 -3.670881743955587972e-01 4.429430737110034433e-01
-4.746525715998847761e-01 -3.322740517829559925e-01 4.715915565676159771e-01
-4.656968627017729623e-01 -2.950756885554239872e-01 4.976145883207722664e-01
-4.567411538036611485e-01 -2.556773783627604990e-01 5.208036289820879849e-01
-4.477854449055493902e-01 -2.142819962649965826e-01 5.409614870860606217e-01
-4.388297360074375764e-01 -1.711106494225897723e-01 5.579039237201994794e-01
-4.298740271093302590e-01 -1.264017986759340961e-01 5.714613243779151919e-01
-4.209183182112185007e-01 -8.041032798095426593e-02 5.814803297939511451e-01
-4.119626093131066868e-01 -3.340689798183124615e-02 5.878254109062838184e-01
-4.030069004149948730e-01 1.432295451039213366e-02 5.903804234504362869e-01
-3.940511915168831147e-01 6.248019427474005294e-02 5.890501416975721938e-01
-3.850954826187757973e-01 1.107536596535736856e-01 5.837617601072323525e-01
-3.761397737206639835e-01 1.588214197011574291e-01 5.744663006260425364e-01
-3.671840648225521697e-01 2.063524845602187352e-01 5.611398863838620299e-01
-3.582283559244404114e-01 2.530086561553333002e-01 5.437850286199304994e-01
-3.492726470263285976e-01 2.984462682535494737e-01 5.224319521463769433e-01
-3.403169381282167838e-01 3.423181045402510780e-01 4.971396794989028645e-01
-3.313612292301095219e-01 3.842756861027558091e-01 4.679967940905401247e-01
-3.224055203319977081e-01 4.239718194057902068e-01 4.351222361072771827e-01
-3.134498114338858943e-01 4.610632148631931826e-01 3.986662753769008583e-01
-3.044941025357741360e-01 4.952129794002478325e-01 3.588112266614637003e-01
-2.955383936376623222e-01 5.260932348817963788e-01 3.157715748442473935e-01
-2.865826847395550048e-01 5.533883222213391573e-01 2.697937810239349199e-01
-2.776269758414431910e-01 5.767981878036327892e-01 2.211561318224717909e-01
-2.686712669433314327e-01 5.960412605414107112e-01 1.701685218206603623e-01
-2.597155580452196189e-01 6.108571158884110730e-01 1.171717339506070654e-01
-2.507598491471078050e-01 6.210094636399030588e-01 6.253622478596156109e-02
-2.418041402489960467e-01 6.262894355731712936e-01 6.660944381931827550e-03
-2.328484313508887293e-01 6.265191325283723245e-01 -5.002778262221038719e-02
-2.238927224527769155e-01 6.215552200706887520e-01 -1.070778649655659831e-01
-2.149370135546651295e-01 6.112921818026184617e-01 -1.640136538100715191e-01
-2.059813046565533434e-01 5.956656199815850705e-01 -2.203383795151525881e-01
-1.970255957584415574e-01 5.746559971114143517e-01 -2.755369122076894994e-01
-1.880698868603342400e-01 5.482922503508222967e-01 -3.290793216834513313e-01
-1.791141779622224262e-01 5.166551435595806430e-01 -3.804250888241427764e-01
-1.701584690641106401e-01 4.798808530662443395e-01 -4.290276477005427469e-01
-1.612027601659988540e-01 4.381643697786625213e-01 -4.743396757505591310e-01
-1.522470512678870680e-01 3.917619907476681540e-01 -5.158195697000451663e-01
-1.432913423697752542e-01 3.409931829020568794e-01 -5.529388573645955818e-01
-1.343356334716679368e-01 2.862420396684518531e-01 -5.851902999627415225e-01
-1.253799245735561507e-01 2.279574903383904394e-01 -6.120968115198063275e-01
-1.164242156754443647e-01 1.666514632463986789e-01 -6.332210168478028534e-01
-1.074685067773325647e-01 1.028950136443888691e-01 -6.481747697942213948e-01
-9.851279787922077869e-02 3.731260806940725483e-02 -6.566279827653277446e-01
-8.955708898111346128e-02 -2.942526861088895496e-02 -6.583161070195399089e-01
-8.060138008300166135e-02 -9.661049686377137791e-02 -6.530455585964709542e-01
-7.164567118488987529e-02 -1.635056355266309713e-01 -6.406970721463446372e-01
-6.268996228677807536e-02 -2.293515662931392696e-01 -6.212277476133772902e-01
-5.373425338866628237e-02 -2.933745330856030731e-01 -5.946726507610086143e-01
-4.477854449055448938e-02 -3.547927550041269362e-01 -5.611465881671737765e-01
-3.582283559244717891e-02 -4.128227177196575615e-01 -5.208463140440847683e-01
-2.686712669433538245e-02 -4.666853625334073663e-01 -4.740529252597346366e-01
-1.791141779622358945e-02 -5.156123597153636773e-01 -4.211341754942487525e-01
-8.955708898111794727e-03 -5.588525389506102670e-01 -3.625470687553543625e-01
0.000000000000000000e+00 -5.956789715772607963e-01 -2.988414707249201774e-01
8.955708898107313937e-03 -6.253980390366765674e-01 -2.306650314851187988e-01
1.791141779621910693e-02 -6.473621369844044793e-01 -1.587686577630250673e-01
2.686712669433090339e-02 -6.609869919089366164e-01 -8.401060751613319277e-02
3.582283559244269638e-02 -6.657732759232274367e-01 -7.356941481367538366e-03
4.477854449055448938e-02 -6.613308935574636616e-01 7.012313917620581483e-02
5.373425338866628237e-02 -6.474036099665424482e-01 1.472675705608481878e-01
6.268996228677359284e-02 -6.238920411246767772e-01 2.228374456818561500e-01
7.164567118488539277e-02 -5.908738676527242051e-01 2.955390798178788581e-01
8.060138008299719270e-02 -5.486202405797014903e-01 3.640524754503668969e-01
8.955708898110897875e-02 -4.976066812634615810e-01 4.270657469559125952e-01
9.851279787922077869e-02 -4.385165341569344233e-01 4.833137007897403969e-01
1.074685067773280822e-01 -3.722358121152160582e-01 5.316178227288135272e-01
1.164242156754398821e-01 -2.998395753157002130e-01 5.709247569971378500e-01
1.253799245735516821e-01 -2.225710435531737807e-01 6.003402635581210900e-01
1.343356334716634681e-01 -1.418153060298254775e-01 6.191554546655114732e-01
1.432913423697752542e-01 -5.907025801542671595e-02 6.268634212045000043e-01
1.522470512678870680e-01 2.408189419816171919e-02 6.231682388990952282e-01
1.612027601659943854e-01 1.060002980429333025e-01 6.079923776782653055e-01
1.701584690641061715e-01 1.850099640262138634e-01 5.814886224515066759e-01
1.791141779622179575e-01 2.594307338734750945e-01 5.440578698846331163e-01
1.880698868603297436e-01 3.276159615649489876e-01 4.963680183906081234e-01
1.970255957584415574e-01 3.880016061402261629e-01 4.393657647925383603e-01
2.059813046565488748e-01 4.391617401012104516e-01 3.742740146222803266e-01
2.149370135546606608e-01 4.798643759982739732e-01 3.025718825539769896e-01
2.238927224527724469e-01 5.091221056652829313e-01 2.259594688398409157e-01
2.328484313508842329e-01 5.262344588463671036e-01 1.463122384250912511e-01
2.418041402489960467e-01 5.308211150345030216e-01 6.562846474544867248e-02
2.507598491471078050e-01 5.228452532269108888e-01 -1.402902316353614454e-02
2.597155580452151225e-01 5.026257603083005288e-01 -9.059541420770003683e-02
2.686712669433269363e-01 4.708382624909415726e-01 -1.620682289950259036e-01
2.776269758414387501e-01 4.285068460688078451e-01 -2.265711834578746087e-01
2.865826847395505084e-01 3.769877445624343348e-01 -2.824172692913506921e-01
2.955383936376623222e-01 3.179431313810239801e-01 -3.281720514673806544e-01
3.044941025357696396e-01 2.533006040669621428e-01 -3.627178716762299304e-01
3.134498114338814534e-01 1.851943363490745897e-01 -3.853178335630937923e-01
3.224055203319932117e-01 1.158861148416838321e-01 -3.956748187193741551e-01
3.313612292301050255e-01 4.766550444619011700e-02 -3.939750021093592625e-01
3.403169381282167838e-01 -1.727148109911798290e-02 -3.808999969336067104e-01
3.492726470263285976e-01 -7.696016323316280661e-02 -3.575916037403308323e-01
3.582283559244359150e-01 -1.298010363515868792e-01 -3.255603490607024142e-01
3.671840648225477288e-01 -1.746536054093985046e-01 -2.865427993777441285e-01
3.761397737206594871e-01 -2.108555758781883172e-01 -2.423315305470135628e-01
3.850954826187713009e-01 -2.381576895934212346e-01 -1.946193544590686109e-01
3.940511915168831147e-01 -2.566000836899484105e-01 -1.449018256609569955e-01
4.030069004149904321e-01 -2.663786862818166012e-01 -9.445969736402712313e-02
4.119626093131021904e-01 -2.677440839010168938e-01 -4.440827648022235147e-02
4.209183182112140043e-01 -2.609490606968555282e-01 4.219454414482896008e-03
4.298740271093258181e-01 -2.462408546275350885e-01 5.038367364714096269e-02
4.388297360074375764e-01 -2.238948876577926961e-01 9.295752143450075611e-02
4.477854449055493902e-01 -1.942953564733997107e-01 1.306722314802042650e-01
4.567411538036567076e-01 -1.580611273641853720e-01 1.621156896382712764e-01
4.656968627017684659e-01 -1.161884401728665445e-01 1.858119728034373641e-01
4.746525715998802797e-01 -7.015666716313537221e-02 2.003829588650146709e-01
4.836082804979920935e-01 -2.194510819112929431e-02 2.047533753360628594e-01
4.925639893961038518e-01 2.605845786387918361e-02 1.983387657746052413e-01
5.015196982942111692e-01 7.123470468807137357e-02 1.811721892861999639e-01
5.104754071923229830e-01 1.109506278934898060e-01 1.539635338338440351e-01
5.194311160904347968e-01 1.427821066250973270e-01 1.181057660378771329e-01
5.283868249885466106e-01 1.647232613811659419e-01 7.563071149643346702e-02
5.373425338866583134e-01 1.753686695792624761e-01 2.909966428122614732e-02
5.462982427847701272e-01 1.740460848587576936e-01 -1.857898491321944429e-02
5.552539516828775001e-01 1.608765587233927097e-01 -6.438387373882602238e-02
5.642096605809893139e-01 1.367539622357098750e-01 -1.054211256668172447e-01
5.731653694791010167e-01 1.032577313862537843e-01 -1.391293312772811652e-01
5.821210783772128305e-01 6.252639478939944762e-02 -1.634346191828221495e-01
5.910767872753246444e-01 1.711445009717606908e-02 -1.768656384119925706e-01
6.000324961734319063e-01 -3.016307983236400994e-02 -1.786400492460975542e-01
6.089882050715437201e-01 -7.640657582920235003e-02 -1.687184892339431141e-01
6.179439139696555339e-01 -1.188307835135257728e-01 -1.478059550603467998e-01
6.268996228677673477e-01 -1.549691387457375336e-01 -1.172812150812596876e-01
6.358553317658791615e-01 -1.828471770790791873e-01 -7.905781541912793031e-02
6.448110406639909753e-01 -2.010911904409202755e-01 -3.540518143415002233e-02
6.537667495620982372e-01 -2.089631590199469979e-01 1.123836099816115548e-02
6.627224584602100510e-01 -2.063363730727982015e-01 5.844033779699355641e-02
6.716781673583218648e-01 -1.936290285520592402e-01 1.039227574059631426e-01
6.806338762564335676e-01 -1.717070640695521344e-01 1.456703855144184379e-01
6.895895851545453814e-01 -1.417716865216276101e-01 1.819904212271714616e-01
6.985452940526527543e-01 -1.052538316254505724e-01 2.115333194774280112e-01
7.075010029507645681e-01 -6.372841769501121079e-02 2.332983495573371091e-01
7.164567118488762709e-01 -1.884245397656867868e-02 2.466377914090265577e-01
7.254124207469880847e-01 2.775324331300051822e-02 2.512512091771073597e-01
7.343681296450998985e-01 7.446577817168378854e-02 2.471555399605371572e-01
7.433238385432117123e-01 1.198028391926573982e-01 2.346340891346211377e-01
7.522795474413189742e-01 1.623913114101835919e-01 2.141848143803337656e-01
7.612352563394307881e-01 2.009821050292441569e-01 1.864853605057321950e-01
7.701909652375426019e-01 2.344580951349830023e-01 1.523747809206271175e-01
7.791466741356544157e-01 2.618540455379578802e-01 1.128392799466565039e-01
7.881023830337662295e-01 2.823829048672918951e-01 6.899053699518803429e-02
7.970580919318734914e-01 2.954561894617800388e-01 2.203403879701895662e-02
8.060138008299853052e-01 3.006919896036628348e-01 -2.676789391472252089e-02
8.149695097280971190e-01 2.979130401120232974e-01 -7.613211711797662762e-02
8.239252186262089328e-01 2.871402285588899872e-01 -1.247858694125549978e-01
8.328809275243206356e-01 2.685847356573699551e-01 -1.714927453480697139e-01
8.418366364224324494e-01 2.426389760739427748e-01 -2.150757006855976150e-01
8.507923453205398223e-01 2.098645047020519239e-01 -2.544393674311853926e-01
8.597480542186516361e-01 1.709749232547726761e-01 -2.885914030589828982e-01
8.687037631167633389e-01 1.268137687643025313e-01 -3.166609011895910042e-01
8.776594720148751527e-01 7.832993527541336209e-02 -3.379119885830705328e-01
8.866151809129869665e-01 2.655435027405422810e-02 -3.517510564029924236e-01
8.955708898110942284e-01 -2.741957848041465945e-02 -3.577277493722938462e-01
9.045265987092060422e-01 -8.245176446566329642e-02 -3.555332309333429364e-01
9.134823076073178560e-01 -1.373689025328690416e-01 -3.450003390132518888e-01
9.224380165054296699e-01 -1.909763154085664383e-01 -3.261072072034594815e-01
9.313937254035414837e-01 -2.420679949295314604e-01 -2.989825930801357501e-01
9.403494343016532975e-01 -2.894354180113929420e-01 -2.639111538769959298e-01
9.493051431997605594e-01 -3.318776838281327635e-01 -2.213391978793418646e-01
9.582608520978723732e-01 -3.682164234271900205e-01 -1.718822929138973943e-01
9.672165609959841870e-01 -3.973175799410635922e-01 -1.163342452969344104e-01
9.761722698940958898e-01 -4.181199383684889859e-01 -5.567508633773057825e-02
9.851279787922077036e-01 -4.296691973426869371e-01 8.924259069420790655e-03
9.940836876903150765e-01 -4.311565025460787348e-01 7.610258729018259949e-02
1.003039396588426779e+00 -4.219603343761350600e-01 1.443171517119864466e-01
1.011995105486538593e+00 -4.016897768375094491e-01 2.118641447301572722e-01
1.020950814384650407e+00 -3.702263056653748441e-01 2.769131626023419446e-01
1.029906523282762221e+00 -3.277612276842097327e-01 3.375545971053893757e-01
1.038862232180874035e+00 -2.748260747907458335e-01 3.918564934002691791e-01
1.047817941078981407e+00 -2.123126572232270359e-01 4.379282037387560722e-01
1.056773649977093221e+00 -1.414791165700847453e-01 4.739902528731362863e-01
1.065729358875204813e+00 -6.393949282562465253e-02 4.984490994551758480e-01
1.074685067773316627e+00 1.836385511801546036e-02 5.099724363933585414e-01
1.083640776671428441e+00 1.032047850759269664e-01 5.075597407472646205e-01
1.092596485569535814e+00 1.881344377564846959e-01 4.906045464672934564e-01
1.101552194467647627e+00 2.705573344006936276e-01 4.589459513982804273e-01
1.110507903365759441e+00 3.478192545406104674e-01 4.129061196642955789e-01
1.119463612263871255e+00 4.173026485487429382e-01 3.533098497221456857e-01
1.128419321161983069e+00 4.765254172640477903e-01 2.814828276104676674e-01
1.137375030060094883e+00 5.232389761662047389e-01 1.992270793432540932e-01
1.146330738958202033e+00 5.555211492800998796e-01 1.087748191268675391e-01
1.155286447856313847e+00 5.718595124995002887e-01 1.272393479141126910e-02
1.164242156754425661e+00 5.712217787121389723e-01 -8.604108934481410897e-02
1.173197865652537475e+00 5.531108541992305616e-01 -1.844394204624348887e-01
1.182153574550649289e+00 5.176029745580355002e-01 -2.792927561326312147e-01
1.191109283448756662e+00 4.653680380841790365e-01 -3.674313597093318839e-01
1.200064992346868475e+00 3.976712643373455092e-01 -4.458063110748044511e-01
1.209020701244980289e+00 3.163544197389951407e-01 -5.116062465703429263e-01
1.217976410143091881e+00 2.237940058788994713e-01 -5.623745622971824121e-01
1.226932119041203695e+00 1.228339906200127812e-01 -5.961199558553050837e-01
1.235887827939315509e+00 1.669281796573322124e-02 -6.114114476426225631e-01
1.244843536837422882e+00 -9.115188055966504110e-02 -6.074506775065423581e-01
1.253799245735534695e+00 -1.970948795294030498e-01 -5.841182551282908531e-01
1.262754954633646509e+00 -2.975449127818203809e-01 -5.419936773002002051e-01
1.271710663531758323e+00 -3.890697244904663954e-01 -4.823477889447612132e-01
1.280666372429870137e+00 -4.685373215585637019e-01 -4.071048907468859390e-01
1.289622081327977288e+00 -5.332458083259365988e-01 -3.187719966263359295e-01
1.298577790226089101e+00 -5.810346945470197255e-01 -2.203365576853797136e-01
1.307533499124200915e+00 -6.103711027281287782e-01 -1.151391562948616276e-01
1.316489208022312729e+00 -6.204052038476960407e-01 -6.731549609747291586e-03
1.325444916920424543e+00 -6.109918015622983756e-01 1.012687891539172241e-01
1.334400625818536357e+00 -5.826791231061522192e-01 2.053191592430186896e-01
1.343356334716643730e+00 -5.366690967917038257e-01 3.020827850439142259e-01
1.352312043614755543e+00 -4.747536990773956744e-01 3.885485915478687491e-01
1.361267752512867135e+00 -3.992306334352094255e-01 4.621369853637402603e-01
1.370223461410978949e+00 -3.128012030992250447e-01 5.207872841566120181e-01
1.379179170309090763e+00 -2.184541898919133418e-01 5.630214328962912518e-01
1.388134879207198136e+00 -1.193408400385666812e-01 5.879791604196653587e-01
1.397090588105309950e+00 -1.864713309084101503e-02 5.954219781007979995e-01
1.406046297003421763e+00 8.052969311121212226e-02 5.857065721300864780e-01
1.415002005901533577e+00 1.752931905885329877e-01 5.597311087545818742e-01
1.423957714799645391e+00 2.630420760605349240e-01 5.188605765453205843e-01
1.432913423697757205e+00 3.415422401806655905e-01 4.648387282502684514e-01
1.441869132595864356e+00 4.089731217499589233e-01 3.996937276770696212e-01
1.450824841493976169e+00 4.639475882856306521e-01 3.256439060227614979e-01
1.459780550392087983e+00 5.055088233739906123e-01 2.450102616300235681e-01
1.468736259290199797e+00 5.331117433287591023e-01 1.601416514786670742e-01
1.477691968188311611e+00 5.465971743765999369e-01 7.335550279596271539e-02
1.486647677086418984e+00 5.461644975706160254e-01 -1.310777173521166482e-02
1.495603385984530798e+00 5.323447408095562938e-01 -9.712282369516564429e-02
1.504559094882642611e+00 5.059727555186367409e-01 -1.767173094754679319e-01
1.513514803780754203e+00 4.681552551027302611e-01 -2.501130274163651523e-01
1.522470512678866017e+00 4.202317261489472711e-01 -3.157668809095266482e-01
1.531426221576977831e+00 3.637270363885672930e-01 -3.724048358105297996e-01
1.540381930475085204e+00 3.002970295755849062e-01 -4.190434008016772904e-01
1.549337639373197018e+00 2.316709904565274758e-01 -4.549969258156112417e-01
1.558293348271308831e+00 1.595964343368092564e-01 -4.798724164870044051e-01
1.567249057169420645e+00 8.579073239959138231e-02 -4.935542919975132170e-01
1.576204766067532459e+00 1.190155057578915279e-02 -4.961801069715224832e-01
1.585160474965639610e+00 -6.052335205913945970e-02 -4.881085510477402578e-01
1.594116183863751424e+00 -1.300566035854153757e-01 -4.698840397861584472e-01
1.603071892761863237e+00 -1.954026850277377214e-01 -4.422038710579649923e-01
1.612027601659975051e+00 -2.554029849105298733e-01 -4.058916972425177794e-01
1.620983310558086865e+00 -3.090376095215245367e-01 -3.618774333568334223e-01
1.629939019456198679e+00 -3.554260384290816033e-01 -3.111817566805252788e-01
1.638894728354306052e+00 -3.938276335127607886e-01 -2.549031567255639619e-01
1.647850437252417866e+00 -4.236426268923665361e-01 -1.942059385099397240e-01
1.656806146150529457e+00 -4.444141440106819108e-01 -1.303083844094627686e-01
1.665761855048641271e+00 -4.558319824730036052e-01 -6.447112809901892061e-02
1.674717563946753085e+00 -4.577389399341917353e-01 2.014270417550644530e-03
1.683673272844860458e+00 -4.501395091486299904e-01 6.783763619364158171e-02
1.692628981742972272e+00 -4.332090623294098108e-01 1.316852593381937497e-01
1.701584690641084086e+00 -4.073011988839375652e-01 1.922592543710967272e-01
1.710540399539195899e+00 -3.729520627653993836e-01 2.483018956451575610e-01
1.719496108437307713e+00 -3.308807881559776010e-01 2.986249258715801824e-01
1.728451817335419527e+00 -2.819839058668404674e-01 3.421422383919113797e-01
1.737407526233526678e+00 -2.273212198072481760e-01 3.779019174700942729e-01
1.746363235131638492e+00 -1.680932636043831474e-01 4.051132099114794771e-01
1.755318944029750305e+00 -1.056135251385353496e-01 4.231669761798102503e-01
1.764274652927862119e+00 -4.127876023471856864e-02 4.316514094217395181e-01
1.773230361825973933e+00 2.346156500272457771e-02 4.303649244032917154e-01
1.782186070724081306e+00 8.713714907184393066e-02 4.193257565595189251e-01
1.791141779622193120e+00 1.482898688765591499e-01 3.987759493699887803e-01
1.800097488520304934e+00 2.055062822867323447e-01 3.691780011588278732e-01
1.809053197418416525e+00 2.574474763080301654e-01 3.312050415399500070e-01
1.818008906316528339e+00 3.028757547582949239e-01 2.857275638933194917e-01
1.826964615214640153e+00 3.406803615583907097e-01 2.337994501722609197e-01
1.835920324112747526e+00 3.699052643888687819e-01 1.766439169204843673e-01
1.844876033010859340e+00 3.897798944411123290e-01 1.156378727548480617e-01
1.853831741908971154e+00 3.997507705289080615e-01 5.229148515260574615e-02
1.862787450807082967e+00 3.995104144727404383e-01 -1.178127428496660196e-02
1.871743159705194781e+00 3.890200876968483712e-01 -7.490410806069326688e-02
1.880698868603301932e+00 3.685237692627361672e-01 -1.353907195275206032e-01
1.889654577501413746e+00 3.385518875999959931e-01 -1.916025292571358341e-01
1.898610286399525560e+00 2.999138968243639791e-01 -2.420054703518579597e-01
1.907565995297637373e+00 2.536786049084658878e-01 -2.852215328700237751e-01
1.916521704195749187e+00 2.011420783876339824e-01 -3.200725682292985819e-01
1.925477413093861001e+00 1.437859426334245627e-01 -3.456152801447571754e-01
1.934433121991968374e+00 8.323092744553296785e-02 -3.611680138947946928e-01
1.943388830890080188e+00 2.118925849510470624e-02 -3.663302149563939514e-01
1.952344539788191780e+00 -4.058270715344314966e-02 -3.609939369620267513e-01
1.961300248686303593e+00 -1.003310225476378853e-01 -3.453467569307697715e-01
1.970255957584415407e+00 -1.563498022917569896e-01 -3.198679243376522652e-01
1.979211666482522780e+00 -2.070271085976705672e-01 -2.853206831382720243e-01
1.988167375380634594e+00 -2.508924246563731253e-01 -2.427404954128285219e-01
1.997123084278746408e+00 -2.866648741413923007e-01 -1.934142622445798321e-01
2.006078793176857999e+00 -3.132984099200166739e-01 -1.388455304617832731e-01
2.015034502074970035e+00 -3.300195239016130988e-01 -8.070645044573658555e-02
2.023990210973081627e+00 -3.363550155700407718e-01 -2.078288067959091490e-02
2.032945919871189222e+00 -3.321495670107466047e-01 3.908128032262610241e-02
2.041901628769300814e+00 -3.175735321105911946e-01 9.703880517710807008e-02
2.050857337667412850e+00 -2.931210560152264777e-01 1.512941214537961432e-01
2.059813046565524441e+00 -2.595985642728095288e-01 2.001595766265618637e-01
2.068768755463636033e+00 -2.181037278975444527e-01 2.421120735815313618e-01
2.077724464361743628e+00 -1.699946793122056321e-01 2.758474565303525305e-01
2.086680173259855220e+00 -1.168489900620699740e-01 3.003293732946375472e-01
2.095635882157967256e+00 -6.041251304970422092e-02 3.148289882453412236e-01
2.104591591056078848e+00 -2.539477940945576283e-03 3.189520996708916090e-01
2.113547299954190883e+00 5.487339678068401533e-02 3.126523863934362324e-01
2.122503008852302475e+00 1.099549006846384236e-01 2.962318278713906849e-01
2.131458717750409626e+00 1.609250726767141593e-01 2.703289070944491224e-01
2.140414426648521662e+00 2.061551447162750517e-01 2.358943832842265997e-01
2.149370135546633254e+00 2.442206438958868242e-01 1.941564020510375133e-01
2.158325844444745290e+00 2.739491862707211234e-01 1.465784612793393782e-01
2.167281553342856881e+00 2.944641928385212659e-01 9.481104931405293090e-02
2.176237262240964476e+00 3.052217082276451054e-01 4.063347993031965477e-02
2.185192971139076068e+00 3.060329812351233469e-01 -1.411653536112035881e-02
2.194148680037188104e+00 2.970657661103193181e-01 -6.762096125118685630e-02
2.203104388935299696e+00 2.788237804406363818e-01 -1.181564894142398403e-01
2.212060097833411731e+00 2.521107210752882577e-01 -1.641568217477787917e-01
2.221015806731523323e+00 2.179866488929598500e-01 -2.042590446555109240e-01
2.229971515629630474e+00 1.777212956891291162e-01 -2.373375209784971684e-01
2.238927224527742510e+00 1.327452541524154206e-01 -2.625306585697545492e-01
2.247882933425854102e+00 8.459780479752163074e-02 -2.792625405726563703e-01
2.256838642323966138e+00 3.486968011971721543e-02 -2.872560704601990755e-01
2.265794351222077729e+00 -1.485851965139310497e-02 -2.865319201557658402e-01
2.274750060120185324e+00 -6.307712355900724210e-02 -2.773901689192111997e-01
2.283705769018296916e+00 -1.083997582465040244e-01 -2.603766045839939203e-01
2.292661477916408508e+00 -1.496016830726697999e-01 -2.362396674239179983e-01
2.301617186814520544e+00 -1.856429730977820769e-01 -2.058852640553902047e-01
2.310572895712632135e+00 -2.156785397633510792e-01 -1.703355581047080458e-01
2.319528604610744171e+00 -2.390581024301500213e-01 -1.306955309439767898e-01
2.328484313508851322e+00 -2.553203049153293103e-01 -8.812794683860826483e-02
2.337440022406963358e+00 -2.641861823338585435e-01 -4.383374194827070053e-02
2.346395731305074950e+00 -2.655558907236357791e-01 9.670953898082159349e-04
2.355351440203186986e+00 -2.595089093513543999e-01 4.505742502389890880e-02
2.364307149101298577e+00 -2.463049658116106266e-01 8.724722934294568133e-02
2.373262857999405728e+00 -2.263830419654364601e-01 1.263985677865274160e-01
2.382218566897517764e+00 -2.003573923110039401e-01 1.614520886094394370e-01
2.391174275795629356e+00 -1.690094198551220506e-01 1.914577727451065858e-01
2.400129984693741392e+00 -1.332726738509642794e-01 2.156092952598757384e-01
2.409085693591852984e+00 -9.420835704861493798e-02 2.332762094625282778e-01
2.418041402489965019e+00 -5.297151384782119304e-02 2.440272715797881520e-01
2.426997111388072170e+00 -1.077096720827175683e-02 2.476419218265788758e-01
2.435952820286183762e+00 3.117283673578959483e-02 2.441106811403154775e-01
2.444908529184295798e+00 7.166806161394105590e-02 2.336267311414693959e-01
2.453864238082407390e+00 1.095864310373279998e-01 2.165714512566536132e-01
2.462819946980519425e+00 1.438911518349121621e-01 1.934970078731010346e-01
2.471775655878626576e+00 1.736584303188913048e-01 1.651083601667423517e-01
2.480731364776738612e+00 1.980947586966669560e-01 1.322451025881740128e-01
2.489687073674850204e+00 2.165521369012108899e-01 9.586190991067612688e-02
2.498642782572962240e+00 2.285424354628717569e-01 5.700623409934246072e-02
2.507598491471073832e+00 2.337507735949261312e-01 1.679295841167506229e-02
2.516554200369185423e+00 2.320465646630933410e-01 -2.362322664381218823e-02
2.525509909267293018e+00 2.234907065290687167e-01 -6.307666708632768404e-02
2.534465618165404610e+00 2.083384378710008700e-01 -1.004202425832901868e-01
2.543421327063516646e+00 1.870380787578969917e-01 -1.345557164000243389e-01
2.552377035961628238e+00 1.602249802168813630e-01 -1.644654948676143036e-01
2.561332744859740274e+00 1.287086510621608115e-01 -1.892458947134576241e-01
2.570288453757847424e+00 9.345115453029324837e-02 -2.081408046342082818e-01
2.579244162655959016e+00 5.553677272735433462e-02 -2.205730563812458578e-01
2.588199871554071052e+00 1.613513424821545750e-02 -2.261696229374111911e-01
2.597155580452182644e+00 -2.353909727145301126e-02 -2.247769271062447782e-01
2.606111289350294680e+00 -6.226715273144194790e-02 -2.164644793698657921e-01
2.615066998248406271e+00 -9.886519988123139424e-02 -2.015178806241049725e-01
2.624022707146513866e+00 -1.322194918504300820e-01 -1.804243671130218718e-01
2.632978416044625458e+00 -1.613171038136956004e-01 -1.538544373416372291e-01
2.641934124942737494e+00 -1.852734062736607901e-01 -1.226416654300764297e-01
2.650889833840849086e+00 -2.033576455997061494e-01 -8.776056217937609760e-02
2.659845542738960678e+00 -2.150166174998177360e-01 -5.030063619672256459e-02
2.668801251637068273e+00 -2.198947481054736586e-01 -1.143487048116013406e-02
2.677756960535179864e+00 -2.178482289783533754e-01 2.761709015520973434e-02
2.686712669433291900e+00 -2.089514462063965794e-01 6.562850695600415396e-02
2.695668378331403492e+00 -1.934951312563202575e-01 1.014050658803116317e-01
2.704624087229515528e+00 -1.719766343398042296e-01 1.338227048759700333e-01
2.713579796127627120e+00 -1.450831987602307638e-01 1.618627789494213043e-01
2.722535505025734270e+00 -1.136693887623485139e-01 1.846434523540066985e-01
2.731491213923846306e+00 -7.873012876565529949e-02 2.014462669351736457e-01
2.740446922821957898e+00 -4.137084528696280405e-02 2.117374824537121558e-01
2.749402631720069934e+00 -2.775648078277881056e-03 2.151844550237266007e-01
2.758358340618181526e+00 3.582639284063287438e-02 2.116674270032393446e-01
2.767314049516289121e+00 7.319733233862379951e-02 2.012863990146566973e-01
2.776269758414400712e+00 1.081286835936996482e-01 1.843616076791210201e-01
2.785225467312512748e+00 1.394803433570387108e-01 1.614259639807140434e-01
2.794181176210624340e+00 1.662175418351233003e-01 1.332095307261087769e-01
2.803136885108736376e+00 1.874442920138262025e-01 1.006181203834527749e-01
2.812092594006847968e+00 2.024336798514307367e-01 6.470800671878641774e-02
2.821048302904955118e+00 2.106557692140504368e-01 2.665669116324355728e-02
2.830004011803067154e+00 2.118023001529619753e-01 -1.227194294084256281e-02
2.838959720701178746e+00 2.058052534551260415e-01 -5.076908000150143208e-02
2.847915429599290782e+00 1.928457741522839053e-01 -8.752765946774944406e-02
2.856871138497402374e+00 1.733515921030091278e-01 -1.212910705558704338e-01
2.865826847395509969e+00 1.479835312000161718e-01 -1.509006341786934546e-01
2.874782556293621560e+00 1.176127999223832710e-01 -1.753398494970000998e-01
2.883738265191733152e+00 8.329006427640824051e-02 -1.937740513804618037e-01
2.892693974089845188e+00 4.620648967695835385e-02 -2.055836245963645892e-01
2.901649682987956780e+00 7.647546681153655039e-03 -2.103882448750392375e-01
2.910605391886068816e+00 -3.105786303132778911e-02 -2.080599636594293311e-01
2.919561100784175967e+00 -6.858914459241576000e-02 -1.987244901784556983e-01
2.928516809682288002e+00 -1.036833277647732782e-01 -1.827517204820950925e-01
2.937472518580399594e+00 -1.351802774635460225e-01 -1.607371364530263969e-01
2.946428227478511630e+00 -1.620628818345906108e-01 -1.334751972544790943e-01
2.955383936376623222e+00 -1.834908027582578260e-01 -1.019254899909979861e-01
2.964339645274730373e+00 -1.988258574848186799e-01 -6.717288784281265357e-02
2.973295354172842409e+00 -2.076475276688817262e-01 -3.038398727497280266e-02
2.982251063070954000e+00 -2.097582956165164880e-01 7.237112870843138458e-03
2.991206771969066036e+00 -2.051798173692123972e-01 4.449086376272423649e-02
3.000162480867177628e+00 -1.941417113168841246e-01 8.022047074682678303e-02
3.009118189765289664e+00 -1.770647486555079475e-01 1.133455381725571587e-01
3.018073898663396815e+00 -1.545398919923690606e-01 1.428906868999586521e-01
3.027029607561508406e+00 -1.273043512945740141e-01 1.680087528185779944e-01
3.035985316459620442e+00 -9.621557753855429496e-02 1.879986298171166803e-01
3.044941025357732034e+00 -6.222386960888576929e-02 2.023184421754002094e-01
3.053896734255844070e+00 -2.634411058549526383e-02 2.105949515049630183e-01
3.062852443153951221e+00 1.037300329449599920e-02 2.126295806714997016e-01
3.071808152052063257e+00 4.686994836018256588e-02 2.084004113629598642e-01
3.080763860950174848e+00 8.211093884677440891e-02 1.980589518924208703e-01
3.089719569848286884e+00 1.151088427819862842e-01 1.819212735468047071e-01
3.098675278746398476e+00 1.449491944417883593e-01 1.604546920130544563e-01
3.107630987644510068e+00 1.708108622541335275e-01 1.342618249997027113e-01
3.116586696542617663e+00 1.919836855719952162e-01 1.040630666057631715e-01
3.125542405440729254e+00 2.078833663795291165e-01 7.067759102120393933e-02
3.134498114338841290e+00 2.180635092682867426e-01 3.500294229772011462e-02
3.143453823236952882e+00 2.222245503793033872e-01 -2.006395502956144841e-03
3.152409532135064918e+00 2.202194662405567438e-01 -3.936098307792150475e-02
3.161365241033172069e+00 2.120564934630740916e-01 -7.605866161619853627e-02
3.170320949931283661e+00 1.978993547699423039e-01 -1.111069728319513950e-01
3.179276658829395696e+00 1.780652665758298558e-01 -1.435459256837986197e-01
3.188232367727507288e+00 1.530203529018294706e-01 -1.724711973224822559e-01
3.197188076625619324e+00 1.233716434164892767e-01 -1.970573173538369971e-01
3.206143785523730916e+00 8.985510073193624103e-02 -2.165798080332077546e-01
3.215099494421838511e+00 5.331986816258323797e-02 -2.304352765618239152e-01
3.224055203319950103e+00 1.470938793768711977e-02 -2.381590755782553581e-01
3.233010912218062138e+00 -2.496015878571281738e-02 -2.394405514632658716e-01
3.241966621116173730e+00 -6.462403727673432519e-02 -2.341355208092632256e-01
3.250922330014285322e+00 -1.031957046889748902e-01 -2.222750133227467395e-01
3.259878038912392917e+00 -1.395956277305642479e-01 -2.040693272324728691e-01
3.268833747810504509e+00 -1.727812853264072135e-01 -1.799069354195638182e-01
3.277789456708616544e+00 -2.017772880003539659e-01 -1.503480951968668988e-01
3.286745165606728136e+00 -2.257044203930647641e-01 -1.161131171451899591e-01
3.295700874504840172e+00 -2.438062943894649115e-01 -7.806562481236280215e-02
3.304656583402951764e+00 -2.554725170339610107e-01 -3.719169726775262835e-02
3.313612292301058915e+00 -2.602579980597936049e-01 5.424127851092506308e-03
3.322568001199170951e+00 -2.578986488329531035e-01 4.862545648316912023e-02
3.331523710097282542e+00 -2.483235339500955152e-01 9.121304930193875615e-02
3.340479418995394578e+00 -2.316628521940672369e-01 1.319760078256577984e-01
3.349435127893506170e+00 -2.082508817133403300e-01 1.697248057551122291e-01
3.358390836791613765e+00 -1.786233267631569255e-01 2.033257814454278445e-01
3.367346545689725357e+00 -1.435087221546020309e-01 2.317363352040767710e-01
3.376302254587837393e+00 -1.038135764664251531e-01 2.540394343352947448e-01
3.385257963485948984e+00 -6.060118173344008347e-02 2.694757383508635806e-01
3.394213672384060576e+00 -1.506447366519705205e-02 2.774718998765771660e-01
3.403169381282172612e+00 3.150635095307251221e-02 2.776639510771226615e-01
3.412125090180279763e+00 7.776062754596306525e-02 2.699148963205709184e-01
3.421080799078391799e+00 1.223275184846858571e-01 2.543257452478701608e-01
3.430036507976503390e+00 1.638587139838262596e-01 2.312392590007166515e-01
3.438992216874615426e+00 2.010721278031154247e-01 2.012357607834702189e-01
3.447947925772727018e+00 2.327949209549368403e-01 1.651206755063145959e-01
3.456903634670834613e+00 2.580041339313317028e-01 1.239039356088151578e-01
3.465859343568946205e+00 2.758633258916038944e-01 7.877178019968204825e-02
3.474815052467057797e+00 2.857538815660202736e-01 3.105170402100074223e-02
3.483770761365169832e+00 2.872999253317417012e-01 -1.782855537352816613e-02
3.492726470263281424e+00 2.803857898563911211e-01 -6.638688465437965480e-02
3.501682179161393460e+00 2.651647392905818745e-01 -1.131358978213926336e-01
3.510637888059500611e+00 2.420576991149363255e-01 -1.566330923548648890e-01
3.519593596957612647e+00 2.117415537466742492e-01 -1.955298176139655397e-01
3.528549305855724239e+00 1.751277529820448875e-01 -2.286172551547703546e-01
3.537505014753836274e+00 1.333326400182005267e-01 -2.548679355463464025e-01
3.546460723651947866e+00 8.764084421526054103e-02 -2.734712991906704249e-01
3.555416432550055017e+00 3.946286307847979985e-02 -2.838618037336689826e-01
3.564372141448167053e+00 -9.711951221560913630e-03 -2.857383453284130792e-01
3.573327850346278645e+00 -5.836549090480199625e-02 -2.790742345553777759e-01
3.582283559244390680e+00 -1.050023023122861332e-01 -2.641174376379876176e-01
3.591239268142502272e+00 -1.482003826871984564e-01 -2.413811043895824349e-01
3.600194977040614308e+00 -1.866594177868287630e-01 -2.116246329854060415e-01
3.609150685938721459e+00 -2.192445515220751984e-01 -1.758257757155253509e-01
3.618106394836833051e+00 -2.450237754262288570e-01 -1.351445921470133538e-01
3.627062103734945087e+00 -2.632971004757078126e-01 -9.088054684692864482e-02
3.636017812633056678e+00 -2.736160949332880343e-01 -4.442475014155813223e-02
3.644973521531168714e+00 -2.757930889496740812e-01 2.790131636032523905e-03
3.653929230429275865e+00 -2.699000801763288826e-01 4.933967418319622211e-02
3.662884939327387901e+00 -2.562580189037240719e-01 9.385477342074412255e-02
3.671840648225499493e+00 -2.354176777360664774e-01 1.350640872540029014e-01
3.680796357123611529e+00 -2.081335771313650995e-01 1.718308277409471008e-01
3.689752066021723120e+00 -1.753323829896718256e-01 2.031835914893960482e-01
3.698707774919834712e+00 -1.380770793983977784e-01 2.283407656137356467e-01
3.707663483817942307e+00 -9.752835370788202896e-02 2.467274941059945936e-01
3.716619192716053899e+00 -5.490488212248741812e-02 2.579842955453293118e-01
3.725574901614165935e+00 -1.144423080394215038e-02 2.619674475693602456e-01
3.734530610512277526e+00 3.163418682583533231e-02 2.587423813612551582e-01
3.743486319410389562e+00 7.316304427643821606e-02 2.485716711595656325e-01
3.752442028308496713e+00 1.120571505392606165e-01 2.318987858428085413e-01
3.761397737206608305e+00 1.473390033969208535e-01 2.093283541332578990e-01
3.770353446104720341e+00 1.781596177360969813e-01 1.816036433533287364e-01
3.779309155002831933e+00 2.038150301221441085e-01 1.495818667771084132e-01
3.788264863900943968e+00 2.237591169295446158e-01 1.142075479500383323e-01
3.797220572799055560e+00 2.376127346600534207e-01 7.648396375147641091e-02
3.806176281697163155e+00 2.451683255028078989e-01 3.744326089429568516e-02
3.815131990595274747e+00 2.463890672367757828e-01 -1.883218035688048742e-03
3.824087699493386783e+00 2.414024727492613542e-01 -4.049271162725164713e-02
3.833043408391498374e+00 2.304891680818498545e-01 -7.743601313539399955e-02
3.841999117289609966e+00 2.140677853392605468e-01 -1.118392527740775244e-01
3.850954826187717561e+00 1.926768972033834071e-01 -1.429218612229750107e-01
3.859910535085829153e+00 1.669551752198873695e-01 -1.700100969857207822e-01
3.868866243983941189e+00 1.376210984256325265e-01 -1.925463237870581878e-01
3.877821952882052781e+00 1.054531652561373906e-01 -2.100949288065999399e-01
3.886777661780164816e+00 7.127101002683605691e-02 -2.223457549484664786e-01
3.895733370678276408e+00 3.591745044618251115e-02 -2.291155924758576379e-01
3.904689079576383559e+00 2.412287652397273404e-04 -2.303479627715733502e-01
3.913644788474495595e+00 -3.491992283383703322e-02 -2.261110878472736285e-01
3.922600497372607187e+00 -6.875604855522007841e-02 -2.165937146514276823e-01
3.931556206270719223e+00 -1.005012255286566319e-01 -2.020985756623091267e-01
3.940511915168830814e+00 -1.294486536752111616e-01 -1.830336649505607816e-01
3.949467624066938409e+00 -1.549641204610845147e-01 -1.599018930732821753e-01
3.958423332965050001e+00 -1.764978433572186034e-01 -1.332896817459607586e-01
3.967379041863162037e+00 -1.935948878186817546e-01 -1.038544985405593785e-01
3.976334750761273629e+00 -2.059040495455164710e-01 -7.231075557486039973e-02
3.985290459659385220e+00 -2.131845727998571416e-01 -3.941387319038394677e-02
3.994246168557497256e+00 -2.153100522395404171e-01 -5.943495843403304689e-03
4.003201877455604851e+00 -2.122696598725990202e-01 2.731269379551157575e-02
4.012157586353715999e+00 -2.041676631333727010e-01 5.957417311740537125e-02
4.021113295251828035e+00 -1.912220193494606479e-01 9.008274470054024319e-02
4.030069004149940071e+00 -1.737618250810375187e-01 1.181186895570249112e-01
4.039024713048052107e+00 -1.522226497268789336e-01 1.430177978209059564e-01
4.047980421946158813e+00 -1.271388700346210987e-01 1.641881846530736655e-01
4.056936130844270849e+00 -9.913274693572993179e-02 1.811257942805850896e-01
4.065891839742382885e+00 -6.890059243101458175e-02 1.934280639923415257e-01
4.074847548640494033e+00 -3.719654997999735646e-02 2.008056046507608328e-01
4.083803257538606069e+00 -4.814207094746518825e-03 2.030916324658306737e-01
4.092758966436718104e+00 2.743401435726252127e-02 2.002484307269691288e-01
4.101714675334825699e+00 5.873935790340527319e-02 1.923697896158020615e-01
4.110670384232936847e+00 8.831981705462001175e-02 1.796786043502392738e-01
4.119626093131048883e+00 1.154418780953333362e-01 1.625196764397350557e-01
4.128581802029160919e+00 1.394395185102717261e-01 1.413487205833634797e-01
4.137537510927272066e+00 1.597302674066150840e-01 1.167187911896146041e-01
4.146493219825379661e+00 1.758287560869867261e-01 8.926470665305295815e-02
4.155448928723491697e+00 1.873577173362100390e-01 5.968556280182524265e-02
4.164404637621603733e+00 1.940557162556899029e-01 2.872584133756182420e-02
4.173360346519714881e+00 1.957811042905277243e-01 -2.843722841098933040e-03
4.182316055417826917e+00 1.925125992235087735e-01 -3.424450753761527910e-02
4.191271764315938952e+00 1.843473729531336647e-01 -6.470740630158483553e-02
4.200227473214045659e+00 1.714971427161312290e-01 -9.348949314677001965e-02
4.209183182112157695e+00 1.542822776137058594e-01 -1.198898350216699021e-01
4.218138891010269731e+00 1.331240482117636015e-01 -1.432639756169681589e-01
4.227094599908381767e+00 1.085354582727728889e-01 -1.630368918780922827e-01
4.236050308806492914e+00 8.111087499907253251e-02 -1.787147475833032739e-01
4.245006017704600509e+00 5.151416256673038707e-02 -1.898957675888811036e-01
4.253961726602712545e+00 2.046509990610862612e-02 -1.962801022713263899e-01
4.262917435500824581e+00 -1.127553640950398894e-02 -1.976783339284188257e-01
4.271873144398935729e+00 -4.292172845361015565e-02 -1.940184127145131165e-01
4.280828853297047765e+00 -7.367888060112069704e-02 -1.853507761581326685e-01
4.289784562195159801e+00 -1.027617739686342291e-01 -1.718511268290265903e-01
4.298740271093266507e+00 -1.294138245195917414e-01 -1.538202860469638222e-01
4.307695979991378543e+00 -1.529272321304692428e-01 -1.316807998385430833e-01
4.316651688889490579e+00 -1.726635759148866245e-01 -1.059701262316402742e-01
4.325607397787602615e+00 -1.880743615179735484e-01 -7.733003325608275857e-02
4.334563106685713763e+00 -1.987205195359930676e-01 -4.649162857028209250e-02
4.343518815583821358e+00 -2.042891683504439726e-01 -1.425580805493988426e-02
4.352474524481933393e+00 -2.046058086668116616e-01 1.853013821542622355e-02
4.361430233380044541e+00 -1.996408586549519859e-01 5.099819872624235945e-02
4.370385942278156577e+00 -1.895106090521360698e-01 8.228591342869517877e-02
4.379341651176268613e+00 -1.744734129114877408e-01 1.115620742496077344e-01
4.388297360074380649e+00 -1.549218107401628408e-01 1.380512408328276319e-01
4.397253068972487355e+00 -1.313708212216594395e-01 1.610564588981865664e-01
4.406208777870599391e+00 -1.044425478560337822e-01 1.799790889720631892e-01
4.415164486768711427e+00 -7.484762041008839739e-02 1.943346150474479506e-01
4.424120195666823463e+00 -4.336433076753534732e-02 2.037641422818918246e-01
4.433075904564934611e+00 -1.081631579537524653e-02 2.080421292796042210e-01
4.442031613463042206e+00 2.195060213408647071e-02 2.070807783257538892e-01
4.450987322361154241e+00 5.409187874007476832e-02 2.009307799024837859e-01
4.459943031259265389e+00 8.478721514332228371e-02 1.897779140886556304e-01
4.468898740157377425e+00 1.132620362586415491e-01 1.739357385975673354e-01
4.477854449055489461e+00 1.388068130028659308e-01 1.538353686048660462e-01
4.486810157953601497e+00 1.607941866851465562e-01 1.300131651021541046e-01
4.495765866851708203e+00 1.786940926961068377e-01 1.030962271326092139e-01
4.504721575749820239e+00 1.920866629346092980e-01 7.378514223461633825e-02
4.513677284647932275e+00 2.006721471977399862e-01 4.283408382037871137e-02
4.522632993546043423e+00 2.042770911187597460e-01 1.102931844315966498e-02
4.531588702444155459e+00 2.028564756078611031e-01 -2.083253256517714549e-02
4.540544411342263054e+00 1.964919381390126396e-01 -5.196553840744439628e-02
4.549500120240375090e+00 1.853863861814463720e-01 -8.161420357665430392e-02
4.558455829138486237e+00 1.698554225188945999e-01 -1.090713304805712991e-01
4.567411538036598273e+00 1.503161250636468327e-01 -1.336934870156218091e-01
4.576367246934710309e+00 1.272739462475931116e-01 -1.549138419513741705e-01
4.585322955832821457e+00 1.013086943636998527e-01 -1.722525488817574502e-01
4.594278664730929052e+00 7.306027142922992546e-02 -1.853251552226768684e-01
4.603234373629041087e+00 4.321412197912596898e-02 -1.938492641437958852e-01
4.612190082527153123e+00 1.248606320263804213e-02 -1.976490930948632818e-01
4.621145791425264271e+00 -1.839331650749875813e-02 -1.966575414332920324e-01
4.630101500323376307e+00 -4.869401767405186904e-02 -1.909160706818659459e-01
4.639057209221483902e+00 -7.770136207662123318e-02 -1.805731494973186191e-01
4.648012918119595049e+00 -1.047303262895030451e-01 -1.658815141924667169e-01
4.656968627017707085e+00 -1.291397969537649293e-01 -1.471936239095507082e-01
4.665924335915819121e+00 -1.503465892578535190e-01 -1.249546159890565916e-01
4.674880044813931157e+00 -1.678386816451550856e-01 -9.969297363012621926e-02
4.683835753712042305e+00 -1.811872205407973890e-01 -7.200982813639418556e-02
4.692791462610149900e+00 -1.900571622953450279e-01 -4.256738733640831607e-02
4.701747171508261935e+00 -1.942165196436312080e-01 -1.207601262253881445e-02
4.710702880406373971e+00 -1.935440121240150357e-01 1.872082590168761343e-02
4.719658589304485119e+00 -1.880346581882862411e-01 4.906385622822763415e-02
4.728614298202597155e+00 -1.778026633710821369e-01 7.819689345557848115e-02
4.737570007100704750e+00 -1.630810157408758843e-01 1.053863100104828060e-01
4.746525715998815897e+00 -1.442175162122058540e-01 1.299402427936753313e-01
4.755481424896927933e+00 -1.216673437637834781e-01 1.512268218672225273e-01
4.764437133795039969e+00 -9.598253993141442342e-02 1.686906522950260556e-01
4.773392842693152005e+00 -6.779903753128788124e-02 1.818669817171646164e-01
4.782348551591263153e+00 -3.782199185685800741e-02 1.903936129787343612e-01
4.791304260489370748e+00 -6.809970771439676288e-03 1.940211130516214244e-01
4.800259969387482784e+00 2.444197482244161307e-02 1.926216648351414540e-01
4.809215678285593931e+00 5.512079966428803240e-02 1.861961728924723947e-01
4.818171387183705967e+00 8.441589814085248555e-02 1.748785945955567689e-01
4.827127096081818003e+00 1.115412766323347488e-01 1.589363635029977517e-01
4.836082804979925598e+00 1.357585626325373829e-01 1.387662577237522843e-01
4.845038513878036746e+00 1.563996293268797577e-01 1.148858108881419399e-01
4.853994222776148781e+00 1.728876618415374211e-01 8.792078169115587205e-02
4.862949931674260817e+00 1.847555903771870567e-01 5.858908799169346843e-02
4.871905640572371965e+00 1.916610228130450899e-01 2.768148658320466332e-02
4.880861349470484001e+00 1.933973190067991010e-01 -3.960451099619408458e-03
4.889817058368591596e+00 1.899009327261381996e-01 -3.546821253641391225e-02
4.898772767266703632e+00 1.812551361120313953e-01 -6.597131221780544452e-02
4.907728476164814779e+00 1.676898022359155083e-01 -9.462285843150895770e-02
4.916684185062926815e+00 1.495765762899083917e-01 -1.206251223933760830e-01
4.925639893961038851e+00 1.274189506317506826e-01 -1.432540852813367072e-01
4.934595602859145558e+00 1.018374128643119991e-01 -1.618816747364226483e-01
4.943551311757257594e+00 7.355049612081052124e-02 -1.759945385270578755e-01
4.952507020655369629e+00 4.335285616076190590e-02 -1.852086290177682448e-01
4.961462729553481665e+00 1.209149567739548764e-02 -1.892794133490079689e-01
4.970418438451592813e+00 -1.935883906305852289e-02 -1.881079489125278004e-01
4.979374147349704849e+00 -5.012033104807203654e-02 -1.817431592936922802e-01
4.988329856247812444e+00 -7.933655603839308290e-02 -1.703804260014573635e-01
4.997285565145924480e+00 -1.061966903312459992e-01 -1.543562919571461467e-01
5.006241274044035627e+00 -1.299590218691886734e-01 -1.341389210126927023e-01
5.015196982942147663e+00 -1.499727145559925645e-01 -1.103141946821455111e-01
5.024152691840259699e+00 -1.656966400559678476e-01 -8.356791943017295721e-02
5.033108400738366406e+00 -1.767145491774508581e-01 -5.466513092394185980e-02
5.042064109636478442e+00 -1.827464267130174402e-01 -2.442745144106816049e-02
5.051019818534590478e+00 -1.836560300919067856e-01 6.290984303222087529e-03
5.059975527432702513e+00 -1.794543386068895297e-01 3.662871818354511422e-02
5.068931236330813661e+00 -1.702984099299594267e-01 6.574258848264333266e-02
5.077886945228925697e+00 -1.564853129150618749e-01 9.283257765348691681e-02
5.086842654127033292e+00 -1.384412810096518065e-01 1.171646062057977999e-01
5.095798363025144440e+00 -1.167067169962822809e-01 1.380904880368018506e-01
5.104754071923256475e+00 -9.191804325865457481e-02 1.550649037321053247e-01
5.113709780821368511e+00 -6.478755274120284735e-02 1.676593928545177803e-01
5.122665489719480547e+00 -3.608219461596193223e-02 1.755729551196925087e-01
5.131621198617587254e+00 -6.601684182115233508e-03 1.786386251205432651e-01
5.140576907515699290e+00 2.284407386616214494e-02 1.768257763188721965e-01
5.149532616413811326e+00 5.145806414180185279e-02 1.702383427520959003e-01
5.158488325311923361e+00 7.847886428502200140e-02 1.591090798116411298e-01
5.167444034210034509e+00 1.032015856542334437e-01 1.437898602966680983e-01
5.176399743108146545e+00 1.249958531389707417e-01 1.247384523792772065e-01
5.185355452006254140e+00 1.433202998776175463e-01 1.025029410639383132e-01
5.194311160904365288e+00 1.577336852323226735e-01 7.770506101475102567e-02
5.203266869802477324e+00 1.679030803068582156e-01 5.102298089382490548e-02
5.212222578700589359e+00 1.736095404478917581e-01 2.317331047231798238e-02
5.221178287598701395e+00 1.747513429396872486e-01 -5.107789746460432261e-03
5.230133996496808102e+00 1.713445406209185840e-01 -3.308372766557135525e-02
5.239089705394920138e+00 1.635206085837369039e-01 -6.003582039911413426e-02
5.248045414293032174e+00 1.515212322063153871e-01 -8.528035602242403646e-02
5.257001123191143321e+00 1.356905143048587614e-01 -1.081843969657954180e-01
5.265956832089255357e+00 1.164650381711748589e-01 -1.281803008398377242e-01
5.274912540987367393e+00 9.436231357071360459e-02 -1.447786978104770028e-01
5.283868249885474988e+00 6.996798281172801615e-02 -1.575796498515028843e-01
5.292823958783586136e+00 4.392176910034602949e-02 -1.662818341680607492e-01
5.301779667681698172e+00 1.690191063496219656e-02 -1.706895956973096540e-01
5.310735376579810207e+00 -1.039188111364678160e-02 -1.707175883854378240e-01
5.319691085477921355e+00 -3.725632608161991849e-02 -1.663926941369225643e-01
5.328646794376028950e+00 -6.300253191947743914e-02 -1.578530944560388172e-01
5.337602503274140986e+00 -8.697349626795161659e-02 -1.453445951504355738e-01
5.346558212172253022e+00 -1.085609307583896288e-01 -1.292143059449614995e-01
5.355513921070364169e+00 -1.272211255859224122e-01 -1.099016074565902640e-01
5.364469629968476205e+00 -1.424893442034905477e-01 -8.792638612394063080e-02
5.373425338866588241e+00 -1.539920688793296188e-01 -6.387490278661549226e-02
5.382381047764694948e+00 -1.614565022985513798e-01 -3.838396521118124516e-02
5.391336756662806984e+00 -1.647170681299637007e-01 -1.212400921225385321e-02
5.400292465560919020e+00 -1.637189542548364574e-01 1.421851162182590118e-02
5.409248174459031056e+00 -1.585188038168389713e-01 3.995908227441746785e-02
5.418203883357142203e+00 -1.492826000533320763e-01 6.443298603175111328e-02
5.427159592255249798e+00 -1.362807859487453477e-01 8.701254515737719131e-02
5.436115301153361834e+00 -1.198806992406110522e-01 1.071232914535114045e-01
5.445071010051473870e+00 -1.005364500588309951e-01 1.242587448069336076e-01
5.454026718949585018e+00 -7.877649193255703564e-02 1.379934561062467480e-01
5.462982427847697053e+00 -5.518930470404060512e-02 1.479938661907561348e-01
5.471938136745809089e+00 -3.040767112612037873e-02 1.540266065672519502e-01
5.480893845643915796e+00 -5.091957648572914379e-03 1.559641023729026466e-01
5.489849554542027832e+00 2.008730204198495850e-02 1.537874726123161506e-01
5.498805263440139868e+00 4.446724268813735670e-02 1.475866805492987155e-01
5.507760972338251904e+00 6.741047685195560024e-02 1.375578402029054570e-01
5.516716681236363051e+00 8.832222853466727142e-02 1.239976644750880042e-01
5.525672390134470646e+00 1.066661823259449082e-01 1.072951644811090538e-01
5.534628099032582682e+00 1.219786437046929684e-01 8.792076434456480571e-02
5.543583807930693830e+00 1.338806663317012868e-01 6.641304537541302400e-02
5.552539516828805866e+00 1.420877472087287985e-01 4.336347570327612339e-02
5.561495225726917901e+00 1.464167373638990688e-01 1.939967478706417295e-02
5.570450934625029937e+00 1.467897757527854563e-01 -4.832113267843714949e-03
5.579406643523136644e+00 1.432352278634667631e-01 -2.868470699458855813e-02
5.588362352421248680e+00 1.358857394188901502e-01 -5.152738225769033786e-02
5.597318061319360716e+00 1.249735531166217134e-01 -7.276263783179570677e-02
5.606273770217472752e+00 1.108232215482414379e-01 -9.184192472062209511e-02
5.615229479115583899e+00 9.384191277684517107e-02 -1.082798241148751062e-01
5.624185188013691494e+00 7.450764600915645020e-02 -1.216662532057355556e-01
5.633140896911803530e+00 5.335586434109484966e-02 -1.316765253314988449e-01
5.642096605809914678e+00 3.096467888157967974e-02 -1.380791770994471701e-01
5.651052314708026714e+00 7.939016515786226358e-03 -1.407412955988790737e-01
5.660008023606138750e+00 -1.510603243562527558e-02 -1.396309171911176428e-01
5.668963732504250785e+00 -3.756208062863292813e-02 -1.348162172703449013e-01
5.677919441402357492e+00 -5.884368611323497616e-02 -1.264616818256770747e-01
5.686875150300469528e+00 -7.840326859436931584e-02 -1.148219188047668315e-01
5.695830859198581564e+00 -9.574445884290021247e-02 -1.002337487127665100e-01
5.704786568096692712e+00 -1.104339847706444222e-01 -8.310671694527629882e-02
5.713742276994804747e+00 -1.221121235700461660e-01 -6.391185531504091355e-02
5.722697985892912342e+00 -1.305013930827435553e-01 -4.316879931476343829e-02
5.731653694791024378e+00 -1.354129367043694632e-01 -2.143182788797692515e-02
5.740609403689135526e+00 -1.367502681321281222e-01 7.245677721343505608e-04
5.749565112587247562e+00 -1.345104697276456596e-01 2.272036697322870127e-02
5.758520821485359598e+00 -1.287830746914603308e-01 4.398499646351466258e-02
5.767476530383470745e+00 -1.197466659053485899e-01 6.397238476480855696e-02
5.776432239281578340e+00 -1.076631553166167016e-01 8.217537645666012081e-02
5.785387948179690376e+00 -9.286994204866703961e-02 9.813863975961438502e-02
5.794343657077802412e+00 -7.577034627667118827e-02 1.114695490567148284e-01
5.803299365975913560e+00 -5.682262112150371358e-02 1.218469632771769645e-01
5.812255074874025595e+00 -3.652769682236847726e-02 1.290279866545889775e-01
5.821210783772133190e+00 -1.541590752849045405e-02 1.328527230104344647e-01
5.830166492670244338e+00 5.966827916916044028e-03 1.332469867134247199e-01
5.839122201568356374e+00 2.707277035099968018e-02 1.302230645853552360e-01
5.848077910466468410e+00 4.736553979101975481e-02 1.238787433794319714e-01
5.857033619364580446e+00 6.633251148452970480e-02 1.143946990647811551e-01
5.865989328262691593e+00 8.349659751759887227e-02 1.020301260254947440e-01
5.874945037160799188e+00 9.842760399543890037e-02 8.711644724280294405e-02
5.883900746058911224e+00 1.107530154818739260e-01 7.004909706945265657e-02
5.892856454957023260e+00 1.201677176330014918e-01 5.127754254281060436e-02
5.901812163855134408e+00 1.264420932811918252e-01 3.129379637988983359e-02
5.910767872753246444e+00 1.294281069496180936e-01 1.061966043453936234e-02
5.919723581651354039e+00 1.290632766730943903e-01 -1.020701098742757794e-02
5.928679290549465186e+00 1.253725764199927206e-01 -3.064654200016053015e-02
5.937634999447577222e+00 1.184681648564407941e-01 -5.017162366794190170e-02
5.946590708345689258e+00 1.085465965501821450e-01 -6.828115887462132827e-02
5.955546417243801294e+00 9.588317800076573416e-02 -8.451359109888685606e-02
5.964502126141912441e+00 8.082350957039262374e-02 -9.845930003774872041e-02
5.973457835040020036e+00 6.377283509889231095e-02 -1.097713421501030073e-01
5.982413543938132072e+00 4.518418614585820170e-02 -1.181738739970497332e-01
5.991369252836243220e+00 2.554615683991181066e-02 -1.234680607506367239e-01
6.000324961734355256e+00 5.370658201789189901e-03 -1.255357942637593260e-01
6.009280670632467292e+00 -1.481940484129154294e-02 -1.243417104344026886e-01
6.018236379530574887e+00 -3.450271398383625981e-02 -1.199337124692838596e-01
6.027192088428686034e+00 -5.317242125025263555e-02 -1.124418104952192021e-01
6.036147797326798070e+00 -7.034909295255314943e-02 -1.020749935963639610e-01
6.045103506224910106e+00 -8.559323407060082101e-02 -8.911609728653269169e-02
6.054059215123021254e+00 -9.851689769523531981e-02 -7.391484600802318561e-02
6.063014924021133290e+00 -1.087940366826642552e-01 -5.687918514502824513e-02
6.071970632919240884e+00 -1.161693842685514733e-01 -3.846485274807719124e-02
6.080926341817352920e+00 -1.204656333000019008e-01 -1.916313525411900490e-02
6.089882050715464068e+00 -1.215885539659678494e-01 5.130124844274201344e-04
6.098837759613576104e+00 -1.195295943760460167e-01 2.004387821827759500e-02
6.107793468511688140e+00 -1.143656056862673853e-01 3.891799720302661220e-02
6.116749177409794846e+00 -1.062556239190154128e-01 5.664638579210443808e-02
6.125704886307906882e+00 -9.543495805345179883e-02 7.277549911210257072e-02
6.134660595206018918e+00 -8.220709558706913722e-02 8.689863696565464091e-02
6.143616304104130954e+00 -6.693415044182134122e-02 9.866553437894123868e-02
6.152572013002242102e+00 -5.002658205135092351e-02 1.077899953198446503e-01
6.161527721900354138e+00 -3.193255497781301994e-02 1.140557191153659528e-01
6.170483430798461733e+00 -1.312685460891318927e-02 1.173205827827774467e-01
6.179439139696573768e+00 5.900790108656728955e-03 1.175194609075896346e-01
6.188394848594684916e+00 2.465778984560934237e-02 1.146654472439788824e-01
6.197350557492796952e+00 4.266078717148791971e-02 1.088493022951775024e-01
6.206306266390908988e+00 5.944752990640320145e-02 1.002370511150429272e-01
6.215261975289015695e+00 7.458847509614506543e-02 8.906573739974452120e-02
6.224217684187127730e+00 8.769791057488503239e-02 7.563736864446342356e-02
6.233173393085239766e+00 9.844407566207163951e-02 6.031116420236936476e-02
6.242129101983351802e+00 1.065577503805528320e-01 4.349432570745709326e-02
6.251084810881462950e+00 1.118390781283920554e-01 2.563154927935105964e-02
6.260040519779574986e+00 1.141625794185166520e-01 7.193420443085870794e-03
6.268996228677682581e+00 1.134802259400943120e-01 -1.133609909537115767e-02
6.277951937575793728e+00 1.098223506527879895e-01 -2.947260217406132490e-02
6.286907646473905764e+00 1.032963312285503921e-01 -4.674390672528421636e-02
6.295863355372017800e+00 9.408328399993891311e-02 -6.270198213032537882e-02
6.304819064270129836e+00 8.243312135640162852e-02 -7.693402729393881978e-02
6.313774773168236543e+00 6.865813971183543085e-02 -8.907278102872813463e-02
6.322730482066348578e+00 5.312508311965383201e-02 -9.880599057620152725e-02
6.331686190964460614e+00 3.624568613015632240e-02 -1.058846082713177233e-01
6.340641899862572650e+00 1.846597218699281076e-02 -1.101291211796734254e-01
6.349597608760683798e+00 2.547527843101119903e-04 -1.114337244055012832e-01
6.358553317658795834e+00 -1.790827784800997843e-02 -1.097685422135898509e-01
6.367509026556903429e+00 -3.554458978339627290e-02 -1.051802471245881082e-01
6.376464735455014576e+00 -5.218882400454252779e-02 -9.779116084173321288e-02
6.385420444353126612e+00 -6.740057571936292069e-02 -8.779667792437412244e-02
6.394376153251238648e+00 -8.077573983159173909e-02 -7.546090470755088819e-02
6.403331862149350684e+00 -9.195719676594242553e-02 -6.111056084655940718e-02
6.412287571047457391e+00 -1.006445954136780119e-01 -4.512721614534773856e-02
6.421243279945569427e+00 -1.066029279506587740e-01 -2.793786347579476151e-02
6.430198988843681462e+00 -1.096695699842975269e-01 -1.000383386400048244e-02
6.439154697741792610e+00 -1.097594933956802382e-01 8.191728467517212994e-03
6.448110406639904646e+00 -1.068683453352804180e-01 2.615728906090328265e-02
6.457066115538016682e+00 -1.010730680594748715e-01 4.340656564100330017e-02
6.466021824436124277e+00 -9.252989535472616600e-02 5.947188607353543627e-02
6.474977533334235424e+00 -8.146988913333755300e-02 7.391699161431568299e-02
6.483933242232347460e+00 -6.819244345090606785e-02 8.634904429118782365e-02
6.492888951130459496e+00 -5.305719122177309649e-02 9.642950290824031656e-02
6.501844660028570644e+00 -3.647453547455358630e-02 1.038835398802402110e-01
6.510800368926678239e+00 -1.889486367464962915e-02 1.085077894266190668e-01
6.519756077824790275e+00 -7.965591577874896320e-04 1.101762652784561425e-01
6.528711786722902310e+00 1.732695444131128817e-02 1.088442125114130882e-01
6.537667495621013458e+00 3.498084443327865306e-02 1.045496217121327093e-01
6.546623204519125494e+00 5.168280916138377756e-02 9.741224815870654086e-02
6.555578913417237530e+00 6.697683705956315736e-02 8.763018779167874861e-02
6.564534622315344237e+00 8.044624049713983149e-02 7.547423287353242916e-02
6.573490331213456273e+00 9.172547283938221885e-02 6.128024777252077254e-02
6.582446040111568308e+00 1.005103375310989339e-01 4.543969688869261420e-02
6.591401749009680344e+00 1.065663017748156166e-01 2.838845254507387991e-02
6.600357457907791492e+00 1.097347071508442407e-01 1.059424525817585089e-02
6.609313166805899087e+00 1.099367173919213458e-01 -7.456636796851717416e-03
6.618268875704011123e+00 1.071749091573762219e-01 -2.527280993097223358e-02
6.627224584602123159e+00 1.015325615563113515e-01 -4.237104034525039642e-02
6.636180293500234306e+00 9.317087083857014673e-02 -5.828907684991771476e-02
6.645136002398346342e+00 8.232433070996079960e-02 -7.259793496756498932e-02
6.654091711296458378e+00 6.929436048673841275e-02 -8.491343000516636541e-02
6.663047420194565085e+00 5.444116658782616192e-02 -9.490660396358821527e-02
6.672003129092677121e+00 3.817394775444412497e-02 -1.023126040625872563e-01
6.680958837990789156e+00 2.093975203523129602e-02 -1.069376942498670019e-01
6.689914546888901192e+00 3.211336244796783503e-03 -1.086643274294941675e-01
6.698870255787012340e+00 -1.452573223355778723e-02 -1.074543389666581528e-01
6.707825964685119935e+00 -3.178652906009436785e-02 -1.033502187549989876e-01
6.716781673583231971e+00 -4.810042716556293951e-02 -9.647420691422030348e-02
6.725737382481343118e+00 -6.302442410326906941e-02 -8.702492023201879867e-02
6.734693091379455154e+00 -7.615558468860719743e-02 -7.527147563206586234e-02
6.743648800277567190e+00 -8.714213069824838787e-02 -6.154544496802384634e-02
6.752604509175679226e+00 -9.569285834100942079e-02 -4.623117910864348729e-02
6.761560218073785933e+00 -1.015847187220220993e-01 -2.975498218107959850e-02
6.770515926971897969e+00 -1.046685129139812986e-01 -1.257343169280207562e-02
6.779471635870010005e+00 -1.048727037593017025e-01 4.838987620913129395e-03
6.788427344768121152e+00 -1.022052820249365751e-01 2.200282130157947894e-02
6.797383053666233188e+00 -9.675348585672063906e-02 3.844702654573651374e-02
6.806338762564340783e+00 -8.868115483769552221e-02 5.372245376827246288e-02
6.815294471462452819e+00 -7.822370178431674315e-02 6.741472876559309602e-02
6.824250180360563967e+00 -6.568096337112755423e-02 7.915574461941174422e-02
6.833205889258676002e+00 -5.140837326181917771e-02 8.863330779925786274e-02
6.842161598156788038e+00 -3.580691341175641640e-02 9.559892570393820066e-02
6.851117307054900074e+00 -1.931213609574172763e-02 9.987392784183450611e-02
6.860073015953006781e+00 -2.382349228992490520e-03 1.013540096607097596e-01
6.869028724851118817e+00 1.451396103842750307e-02 1.000120287964231247e-01
6.877984433749230853e+00 3.091119869988770419e-02 9.589871093953102055e-02
6.886940142647342000e+00 4.635972313019946778e-02 8.914100135434137318e-02
6.895895851545454036e+00 6.043834868393884591e-02 7.993807128154739594e-02
6.904851560443561631e+00 7.276581540508030022e-02 6.855524483270337976e-02
6.913807269341673667e+00 8.301091862027012991e-02 5.531620097876872172e-02
6.922762978239784815e+00 9.090108908458230386e-02 4.059376252234529747e-02
6.931718687137896850e+00 9.622931058008367400e-02 2.479953921211141415e-02
6.940674396036008886e+00 9.885935599639615601e-02 8.372677218109721500e-03
6.949630104934120034e+00 9.872928530151384163e-02 -8.232064968451741419e-03
6.958585813832227629e+00 9.585299705754384003e-02 -2.455670155937305851e-02
6.967541522730339665e+00 9.031961475308497578e-02 -4.015256249503025565e-02
6.976497231628451701e+00 8.229071785346615819e-02 -5.459258377578253552e-02
6.985452940526562848e+00 7.199563545275684817e-02 -6.748293260255533443e-02
6.994408649424674884e+00 5.972498740482323071e-02 -7.847360692172401786e-02
7.003364358322782479e+00 4.582255153839381173e-02 -8.726766968227374355e-02
7.012320067220893627e+00 3.067563361657425422e-02 -9.362885020448508122e-02
7.021275776119005663e+00 1.470435869116814599e-02 -9.738744913383083623e-02
7.030231485017117699e+00 -1.649613342262401007e-03 -9.844469200113820095e-02
7.039187193915229734e+00 -1.793464292198695617e-02 -9.677565883663365176e-02
7.048142902813340882e+00 -3.370091940660522450e-02 -9.243062603613622086e-02
7.057098611711448477e+00 -4.851258145906898328e-02 -8.553437932030014124e-02
7.066054320609560513e+00 -6.195998974586143515e-02 -7.628313794753095733e-02
7.075010029507672549e+00 -7.367168033495742618e-02 -6.493909876301838524e-02
7.083965738405783696e+00 -8.332534949085475262e-02 -5.182288764675888060e-02
7.092921447303895732e+00 -9.065727316460797658e-02 -3.730425810211550341e-02
7.101877156202003327e+00 -9.546978755439121389e-02 -2.179136666409346029e-02
7.110832865100114475e+00 -9.763668221324378615e-02 -5.718994808426622334e-03
7.119788573998226511e+00 -9.710646863534869166e-02 1.046388391877141853e-02
7.128744282896338547e+00 -9.390351700709405336e-02 2.630685274183940450e-02
7.137699991794450582e+00 -8.812705576541859931e-02 4.137085313103449485e-02
7.146655700692561730e+00 -7.994800889285165468e-02 5.524070717354647581e-02
7.155611409590669325e+00 -6.960367174932162448e-02 6.753685937809940365e-02
7.164567118488781361e+00 -5.739037878825615363e-02 7.792580800950395237e-02
7.173522827386892509e+00 -4.365452191993850900e-02 8.612889452761610110e-02
7.182478536285004544e+00 -2.878238846296627892e-02 9.192936382037789067e-02
7.191434245183116580e+00 -1.318926925808874655e-02 9.517771047683050434e-02
7.200389954081224175e+00 2.691835721622861353e-03 9.579530478013700834e-02
7.209345662979335323e+00 1.842177725974378927e-02 9.377625580940274208e-02
7.218301371877447359e+00 3.356703779340426685e-02 8.918744227077232689e-02
7.227257080775559395e+00 4.771158112506532906e-02 8.216660993159137505e-02
7.236212789673670542e+00 6.046843682956036525e-02 7.291844527680599319e-02
7.245168498571782578e+00 7.149056056100863699e-02 6.170865472939945223e-02
7.254124207469890173e+00 8.048050770589541825e-02 4.885626211634733901e-02
7.263079916368002209e+00 8.719859240258612254e-02 3.472444551978971089e-02
7.272035625266113357e+00 9.146934491704143688e-02 1.971021507644260887e-02
7.280991334164225393e+00 9.318611478544644444e-02 4.233197665129999863e-03
7.289947043062337428e+00 9.231368414942456302e-02 -1.127616262116769991e-02
7.298902751960444135e+00 8.888884796243080866e-02 -2.638862060630963249e-02
7.307858460858556171e+00 8.301901472043053676e-02 -4.068800879475965859e-02
7.316814169756668207e+00 7.487890176536980691e-02 -5.378269182018493438e-02
7.325769878654780243e+00 6.470538211718659949e-02 -6.531634376776125628e-02
7.334725587552891390e+00 5.279057386079757247e-02 -7.497776043812390268e-02
7.343681296451003426e+00 3.947336107314972781e-02 -8.250938289039930207e-02
7.352637005349111021e+00 2.512962118698677458e-02 -8.771424015835069254e-02
7.361592714247223057e+00 1.016146495399345741e-02 -9.046109183693498701e-02
7.370548423145334205e+00 -5.014189148040617584e-03 -9.068762551771843150e-02
7.379504132043446241e+00 -1.997735468037676113e-02 -8.840162835360201865e-02
7.388459840941558276e+00 -3.431665387470173717e-02 -8.368011372682523930e-02
7.397415549839664983e+00 -4.764054794289226957e-02 -7.666648342274666461e-02
7.406371258737777019e+00 -5.958777622451220252e-02 -6.756592804993014068e-02
7.415326967635889055e+00 -6.983675805003877746e-02 -5.663933494593937495e-02
7.424282676534001091e+00 -7.811382922858430000e-02 -4.419596429306749813e-02
7.433238385432112239e+00 -8.420026448042713940e-02 -3.058510763147766209e-02
7.442194094330224274e+00 -8.793803894979128344e-02 -1.618686093443172727e-02
7.451149803228331869e+00 -8.923419667160871482e-02 -1.402047121219074724e-03
7.460105512126443017e+00 -8.806359402944867465e-02 1.335868007786400295e-02
7.469061221024555053e+00 -8.446977870180003012e-02 2.768635587505583959e-02
7.478016929922667089e+00 -7.856386079602915851e-02 4.118541812620881565e-02
7.486972638820779125e+00 -7.052135080460954220e-02 5.348505670860843192e-02
7.495928347718885831e+00 -6.057702600230926299e-02 6.424972061437196624e-02
7.504884056616997867e+00 -4.901796632503600815e-02 7.318850777310338673e-02
7.513839765515109903e+00 -3.617499855726043212e-02 8.006327012365078988e-02
7.522795474413221939e+00 -2.241287871467373405e-02 8.469520988321228849e-02
7.531751183311333087e+00 -8.119596647861371946e-03 8.696968064857289737e-02
7.540706892209445122e+00 6.304797280336746010e-03 8.683896887382150376e-02
7.549662601107552717e+00 2.045948894713600641e-02 8.432300161380945625e-02
7.558618310005663865e+00 3.395405623438602777e-02 7.950809189814894706e-02
7.567574018903775901e+00 4.641925204849413344e-02 7.254387010689893056e-02
7.576529727801887937e+00 5.751712329894842490e-02 6.363849575110794299e-02
7.585485436699999973e+00 6.695013218636304553e-02 5.305227847156238769e-02
7.594441145598106679e+00 7.446901871867687983e-02 4.108998182223390361e-02
7.603396854496218715e+00 7.987926980524213960e-02 2.809213471144262828e-02
7.612352563394330751e+00 8.304612245621970090e-02 1.442555911734043003e-02
7.621308272292441899e+00 8.389800586224477330e-02 4.732277863676671642e-04
7.630263981190553935e+00 8.242827887528852981e-02 -1.337638799785196599e-02
7.639219690088665971e+00 7.869511120531165471e-02 -2.674021968421565892e-02
7.648175398986773565e+00 7.281942005134514617e-02 -3.925139391746992196e-02
7.657131107884884713e+00 6.498090062558575797e-02 -5.056948279418441855e-02
7.666086816782996749e+00 5.541235174372263067e-02 -6.038981616943661646e-02
7.675042525681108785e+00 4.439263557731979587e-02 -6.845161282284771553e-02
7.683998234579219933e+00 3.223861007159076197e-02 -7.454480931003500122e-02
7.692953943477327527e+00 1.929623176541019405e-02 -7.851548549610386230e-02
7.701909652375439563e+00 5.930938705077949333e-03 -8.026977155982070733e-02
7.710865361273551599e+00 -7.482518509011106336e-03 -7.977612746772948238e-02
7.719821070171662747e+00 -2.057054813762779558e-02 -7.706590038749382143e-02
7.728776779069774783e+00 -3.297119372338445237e-02 -7.223210186148189271e-02
7.737732487967886819e+00 -4.434427625700893688e-02 -6.542643810125423065e-02
7.746688196865993525e+00 -5.438088203755576944e-02 -5.685472995119875139e-02
7.755643905764105561e+00 -6.281195380767308489e-02 -4.677089099488236645e-02
7.764599614662217597e+00 -6.941577812088638166e-02 -3.546958067395222097e-02
7.773555323560329633e+00 -7.402413690648244893e-02 -2.327758510755664409e-02
7.782511032458440781e+00 -7.652684955327307414e-02 -1.054403028827083887e-02
7.791466741356548376e+00 -7.687442363042189253e-02 2.370229811731341171e-03
7.800422450254660411e+00 -7.507865027489869780e-02 1.510343998187905871e-02
7.809378159152772447e+00 -7.121121940471678013e-02 2.730335296116753047e-02
7.818333868050883595e+00 -6.540061398711605190e-02 3.863686263953648031e-02
7.827289576948995631e+00 -5.782757413325392837e-02 4.879880630968998212e-02
7.836245285847107667e+00 -4.871936354145401521e-02 5.751993944679160975e-02
7.845200994745214373e+00 -3.834297397281585806e-02 6.457393089409133036e-02
7.854156703643326409e+00 -2.699734612267785244e-02 6.978310612145871561e-02
7.863112412541438445e+00 -1.500477311094972066e-02 7.302271031796010725e-02
7.872068121439550481e+00 -2.701791455716990448e-03 7.422358806216931837e-02
7.881023830337661629e+00 9.570130092536077368e-03 7.337328562233735862e-02
7.889979539235769224e+00 2.147388299159832051e-02 7.051566537132822332e-02
7.898935248133881259e+00 3.268580920861986067e-02 6.574915215351376241e-02
7.907890957031992407e+00 4.290439136485231508e-02 5.922367268059187256e-02
7.916846665930104443e+00 5.185835345645371797e-02 5.113626698685045519e-02
7.925802374828216479e+00 5.931399076512040847e-02 4.172534942633165933e-02
7.934758083726328515e+00 6.508149325371601068e-02 3.126370473308420772e-02
7.943713792624435222e+00 6.901996506163050882e-02 2.005047070113270477e-02
7.952669501522547257e+00 7.104089346221560686e-02 8.402453989217528035e-03
7.961625210420659293e+00 7.110999227383103805e-02 -3.354932507622131101e-03
7.970580919318770441e+00 6.924749626791876222e-02 -1.489691174331018129e-02
7.979536628216882477e+00 6.552698648728702557e-02 -2.590852980229621863e-02
7.988492337114990072e+00 6.007274708718251394e-02 -3.609346088462356272e-02
7.997448046013102108e+00 5.305566634933715775e-02 -4.518211693463580064e-02
8.006403754911213255e+00 4.468780317657847917e-02 -5.293886512106435460e-02
8.015359463809325291e+00 3.521580045377371848e-02 -5.916821813157529392e-02
8.024315172707437327e+00 2.491332619720336081e-02 -6.371980176604118140e-02
8.033270881605549363e+00 1.407279022938915519e-02 -6.649186130806472583e-02
8.042226590503656070e+00 2.996729820252190882e-03 -6.743318006042976764e-02
8.051182299401768105e+00 -8.010697829825627267e-03 -6.654344900544376107e-02
8.060138008299880141e+00 -1.865185231886767533e-02 -6.387218887638256015e-02
8.069093717197992177e+00 -2.864332967196086058e-02 -5.951632605811385535e-02
8.078049426096104213e+00 -3.772324155165655835e-02 -5.361655904608802342e-02
8.087005134994210920e+00 -4.565788315983967255e-02 -4.635272758597431403e-02
8.095960843892322956e+00 -5.224751981447527116e-02 -3.793846139379053461e-02
8.104916552790434991e+00 -5.733110994063261856e-02 -2.861532709212457476e-02
8.113872261688547027e+00 -6.078997036095595830e-02 -1.864648374106761541e-02
8.122827970586657287e+00 -6.255046207010436787e-02 -8.309707017662619141e-03
8.131783679484769323e+00 -6.258565212116920518e-02 2.110231227435023244e-03
8.140739388382877806e+00 -6.091576466455109889e-02 1.232953725682044144e-02
8.149695097280988065e+00 -5.760726494124111113e-02 2.207328714544077100e-02
8.158650806179100101e+00 -5.277056726300410894e-02 3.108292570437570790e-02
8.167606515077212137e+00 -4.655644965834060400e-02 3.912321411472859112e-02
8.176562223975324173e+00 -3.915128730245025918e-02 4.598845597231311644e-02
8.185517932873430880e+00 -3.077128391506324043e-02 5.150776200322764592e-02
8.194473641771542916e+00 -2.165598452142685273e-02 5.554915323292308055e-02
8.203429350669654951e+00 -1.206139944109808730e-02 5.802245715991961178e-02
8.212385059567766987e+00 -2.252977531275698973e-03 5.888107771402457252e-02
8.221340768465879023e+00 7.501509120113763508e-03 5.812268209836655292e-02
8.230296477363991059e+00 1.693915538045210473e-02 5.578871631873916909e-02
8.239252186262097766e+00 2.580902554839194576e-02 5.196265402624399010e-02
8.248207895160209802e+00 3.387887287326074581e-02 4.676703771560877798e-02
8.257163604058321837e+00 4.094120550625997279e-02 4.035950693452654975e-02
8.266119312956433873e+00 4.681851663011015602e-02 3.292802890449576803e-02
8.275075021854544133e+00 5.136757335164132687e-02 2.468551753792800826e-02
8.284030730752652616e+00 5.448273323198413176e-02 1.586398428500625235e-02
8.292986439650764652e+00 5.609829584783085354e-02 6.708302112684945764e-03
8.301942148548876688e+00 5.618987086060569375e-02 -2.530365337613327617e-03
8.310897857446986947e+00 5.477472008652816554e-02 -1.160138510978941592e-02
8.319853566345098983e+00 5.191104319329834654e-02 -2.026159798568853351e-02
8.328809275243211019e+00 4.769616271703814442e-02 -2.828219694662791744e-02
8.337764984141317726e+00 4.226353121477793157e-02 -3.545526478997799991e-02
8.346720693039429761e+00 3.577851245374154970e-02 -4.159963723479484510e-02
8.355676401937541797e+00 2.843301255860165508e-02 -4.656578758011177543e-02
8.364632110835653833e+00 2.043922966521206919e-02 -5.023954329913817712e-02
8.373587819733765869e+00 1.202293492832855193e-02 -5.254460616853352806e-02
8.382543528631872576e+00 3.416676416222469686e-03 -5.344392614221365329e-02
8.391499237529984612e+00 -5.146853520763118237e-03 -5.293990064044622190e-02
8.400454946428096648e+00 -1.344119464454787173e-02 -5.107330540087698378e-02
8.409410655326208683e+00 -2.125218389862913379e-02 -4.792097608958444110e-02
8.418366364224320719e+00 -2.838359149372828363e-02 -4.359244426802674766e-02
8.427322073122432755e+00 -3.466213426756455801e-02 -3.822580369963731600e-02
8.436277782020539462e+00 -3.994163417456456089e-02 -3.198303215745249006e-02
8.445233490918651498e+00 -4.410612353460335866e-02 -2.504493491049324116e-02
8.454189199816763534e+00 -4.707183381509461029e-02 -1.760588361206325697e-02
8.463144908714875569e+00 -4.878818836641181378e-02 -9.868533009477839166e-03
8.472100617612985829e+00 -4.923802412344446128e-02 -2.038606729213080209e-03
8.481056326511094312e+00 -4.843721020722331627e-02 5.680278772410777242e-03
8.490012035409206348e+00 -4.643366143755889297e-02 1.309176481286478295e-02
8.498967744307316607e+00 -4.330561426583986323e-02 2.001175074511876706e-02
8.507923453205428643e+00 -3.915905899942011964e-02 2.627304644955923488e-02
8.516879162103540679e+00 -3.412435368569583655e-02 3.172951380747398437e-02
8.525834871001652715e+00 -2.835215538841273294e-02 3.625956223079723761e-02
8.534790579899759422e+00 -2.200884682436553275e-02 3.976886374235068244e-02
8.543746288797871458e+00 -1.527162645275206149e-02 4.219220593371740546e-02
8.552701997695983493e+00 -8.323409686086065060e-03 4.349447880276788303e-02
8.561657706594095529e+00 -1.347718652196272602e-03 4.367081312821606554e-02
8.570613415492207565e+00 5.476211144730324873e-03 4.274590730233396307e-02
8.579569124390314272e+00 1.197794296900968856e-02 4.077260635393772925e-02
8.588524833288426308e+00 1.799997379559945682e-02 3.782974821111279723e-02
8.597480542186538344e+00 2.340154324945133146e-02 3.401924557232038904e-02
8.606436251084650380e+00 2.806201235378511308e-02 2.946246310905574484e-02
8.615391959982762415e+00 3.188356559462458134e-02 2.429612484603033487e-02
8.624347668880874451e+00 3.479303836110151510e-02 1.866808746708288266e-02
8.633303377778981158e+00 3.674286243805478802e-02 1.273325839694391601e-02
8.642259086677093194e+00 3.771129694016041312e-02 6.649743733750380394e-03
8.651214795575205230e+00 3.770213405143642976e-02 5.750986287450918135e-04
8.660170504473315489e+00 3.674394019180283327e-02 -5.337517262077054458e-03
8.669126213371427525e+00 3.488875097675198100e-02 -1.094331831989358954e-02
8.678081922269536008e+00 3.221011265217425812e-02 -1.610976240862830103e-02
8.687037631167648044e+00 2.880046835016305401e-02 -2.071992061443739264e-02
8.695993340065758304e+00 2.476802749046373708e-02 -2.467509003945503321e-02
8.704949048963870339e+00 2.023332349010011771e-02 -2.789665313311206346e-02
8.713904757861982375e+00 1.532562302428117952e-02 -3.032732762898148610e-02
8.722860466760094411e+00 1.017926090114389462e-02 -3.193191554160243473e-02
8.731816175658201118e+00 4.929934086963114193e-03 -3.269753511680194291e-02
8.740771884556313154e+00 -2.889895644945486737e-04 -3.263320584461366219e-02
8.749727593454425190e+00 -5.350031325255624401e-03 -3.176865646193118703e-02
8.758683302352537225e+00 -1.013482303340091165e-02 -3.015238274217793904e-02
8.767639011250649261e+00 -1.453675304935530578e-02 -2.784920925092659524e-02
8.776594720148755968e+00 -1.846292183474687945e-02 -2.493771769906649727e-02
8.785550429046868004e+00 -2.183546986668178161e-02 -2.150777726438413140e-02
8.794506137944980040e+00 -2.459243649845297905e-02 -1.765817695755673294e-02
8.803461846843092076e+00 -2.668833331925830887e-02 -1.349423111496232848e-02
8.812417555741204112e+00 -2.809456740629526217e-02 -9.125237253630763545e-03
8.821373264639314371e+00 -2.879968124903896712e-02 -4.661757699517926103e-03
8.830328973537422854e+00 -2.880922246464894323e-02 -2.128578299928634448e-04
8.839284682435534890e+00 -2.814510499228197946e-02 4.116459911186903103e-03
8.848240391333646926e+00 -2.684451150311441964e-02 8.227490185942275963e-03
8.857196100231757185e+00 -2.495849834110281870e-02 1.202979765607127896e-02
8.866151809129869221e+00 -2.255040193907981508e-02 1.544305561011829336e-02
8.875107518027977704e+00 -1.969401996750662701e-02 1.839874817263782020e-02
8.884063226926087964e+00 -1.647153252548726535e-02 2.084160271800820918e-02
8.893018935824200000e+00 -1.297122724416866282e-02 2.273062946510790577e-02
8.901974644722312036e+00 -9.285108978731625509e-03 2.403974724542408056e-02
8.910930353620424071e+00 -5.506408160587449550e-03 2.475799261091692419e-02
8.919886062518536107e+00 -1.727047432461088858e-03 2.488923540702300471e-02
8.928841771416642814e+00 1.964735461260266099e-03 2.445135965940953976e-02
8.937797480314754850e+00 5.486401185689444848e-03 2.347504159221964690e-02
8.946753189212866886e+00 8.762699444497572959e-03 2.200234100700756285e-02
8.955708898110978922e+00 1.172692292972993267e-02 2.008522376834279838e-02
8.964664607009090957e+00 1.432195016502620447e-02 1.778400733592293628e-02
8.973620315907197664e+00 1.650113588890979310e-02 1.516568996702974750e-02
8.982576024805309700e+00 1.822902276010152089e-02 1.230214624747188665e-02
8.991531733703421736e+00 1.948182688537605095e-02 9.268208874132351574e-03
9.000487442601533772e+00 2.024765781044445337e-02 6.139725505303747152e-03
9.009443151499644031e+00 2.052643939174267004e-02 2.991718326064673507e-03
9.018398860397756067e+00 2.032953484625839996e-02 -1.032945641003301719e-04
9.027354569295864550e+00 1.967912002064584748e-02 -3.076849418803645399e-03
9.036310278193976586e+00 1.860732665191481075e-02 -5.865982808356606966e-03
9.045265987092086846e+00 1.715512119488411813e-02 -8.414528538618452902e-03
9.054221695990198882e+00 1.537088487600481342e-02 -1.067420989511205613e-02
9.063177404888310917e+00 1.330874244745234962e-02 -1.260549515634744148e-02
9.072133113786417624e+00 1.102678617507752215e-02 -1.417815281524217874e-02
9.081088822684529660e+00 8.585367572915784257e-03 -1.537142095549510687e-02
9.090044531582641696e+00 6.045570426578258071e-03 -1.617381070695309356e-02
9.099000240480753732e+00 3.467890914117990886e-03 -1.658272130162609381e-02
9.107955949378865768e+00 9.110637244200932901e-04 -1.660405794949253167e-02
9.116911658276977803e+00 -1.569078412601298839e-03 -1.625188272065417050e-02
9.125867367175084510e+00 -3.920775950639207585e-03 -1.554797616676565838e-02
9.134823076073196546e+00 -6.097476001274738239e-03 -1.452118843434538342e-02
9.143778784971308582e+00 -8.058772765444661285e-03 -1.320655541348983442e-02
9.152734493869420618e+00 -9.771049010487463729e-03 -1.164422405197688970e-02
9.161690202767532654e+00 -1.120783515202910217e-02 -9.878252502531154403e-03
9.170645911665639360e+00 -1.234997656598846479e-02 -7.955353340841898185e-03
9.179601620563751396e+00 -1.318568689388092442e-02 -5.923623769166435661e-03
9.188557329461863432e+00 -1.371050490007873213e-02 -3.831266873247943846e-03
9.197513038359975468e+00 -1.392710624477693990e-02 -1.725305772686317818e-03
9.206468747258085727e+00 -1.384488317162582000e-02 3.496541484342800279e-04
9.215424456156197763e+00 -1.347924029274901597e-02 2.352507785911866177e-03
9.224380165054306246e+00 -1.285066221208949928e-02 4.246491796107238967e-03
9.233335873952416506e+00 -1.198368718498801257e-02 5.999780145888897881e-03
9.242291582850528542e+00 -1.090588584443658547e-02 7.585859571058265263e-03
9.251247291748640578e+00 -9.646869775131860364e-03 8.983650953190300270e-03
9.260203000646752614e+00 -8.237355116636433175e-03 1.017732691573145117e-02
9.269158709544859320e+00 -6.708347802508255082e-03 1.115588394907708787e-02
9.278114418442971356e+00 -5.090505710233200753e-03 1.191261836244506163e-02
9.287070127341083392e+00 -3.413685925659913807e-03 1.244462180184683839e-02
9.296025836239195428e+00 -1.706655191280697943e-03 1.275234024202146280e-02
9.304981545137307464e+00 3.091213468134458312e-06 1.283920689935110458e-02
9.313937254035419500e+00 1.689480844003728166e-03 1.271133433666194607e-02
9.322892962933526206e+00 3.328025410106497887e-03 1.237721799831666310e-02
9.331848671831638242e+00 4.895973740479016290e-03 1.184740917611107336e-02
9.340804380729750278e+00 6.372439966135023254e-03 1.113418654620187270e-02
9.349760089627862314e+00 7.738525747405098319e-03 1.025131301294206210e-02
9.358715798525974350e+00 8.977463761259459746e-03 9.213913078249620983e-03
9.367671507424081057e+00 1.007477617903916947e-02 8.038399575603150105e-03
9.376627216322193092e+00 1.101838103200037181e-02 6.742351411952490943e-03
9.385582925220305128e+00 1.179855118014645939e-02 5.344308379220918427e-03
9.394538634118415388e+00 1.240768950698303841e-02 3.863502211090611566e-03
9.403494343016527424e+00 1.283998294822779121e-02 2.319546851938565288e-03
9.412450051914639459e+00 1.309104100896844522e-02 7.321382061650235458e-04
9.421405760812747943e+00 1.315759797240864150e-02 -8.791230297550769752e-04
9.430361469710858202e+00 1.303732724126840416e-02 -2.494672864982502587e-03
9.439317178608970238e+00 1.272880775605564514e-02 -4.094690452347885500e-03
9.448272887507082274e+00 1.223167922929317350e-02 -5.658714805714857264e-03
9.457228596405194310e+00 1.154699655147559297e-02 -7.165383051148097038e-03
9.466184305303301016e+00 1.067771178926418298e-02 -8.592454882757357901e-03
9.475140014201413052e+00 9.629132840561440213e-03 -9.917149689774576102e-03
9.484095723099525088e+00 8.409241884723589119e-03 -1.111664660903453894e-02
9.493051431997637124e+00 7.028881795521830546e-03 -1.216851592505214207e-02
9.502007140895749160e+00 5.501909245352795512e-03 -1.305096260356565507e-02
9.510962849793861196e+00 3.845404916962289702e-03 -1.374297397044821518e-02
9.519918558691967903e+00 2.079939335644218415e-03 -1.422458101361822290e-02
9.528874267590079938e+00 2.297836669393822802e-04 -1.447738609778190071e-02
9.537829976488191974e+00 -1.677065535804688531e-03 -1.448534544271535066e-02
9.546785685386304010e+00 -3.609085801184704675e-03 -1.423564298099670201e-02
9.555741394284414270e+00 -5.531597967288638153e-03 -1.371946041617275180e-02
9.564697103182522753e+00 -7.407252227962420228e-03 -1.293256800161537122e-02
9.573652812080634789e+00 -9.196631806665576600e-03 -1.187582574528519945e-02
9.582608520978746824e+00 -1.085899709869962877e-02 -1.055573420772610606e-02
9.591564229876857084e+00 -1.235318013742088550e-02 -8.985063153460178323e-03
9.600519938774969120e+00 -1.363862851154578303e-02 -7.183413861869577914e-03
9.609475647673081156e+00 -1.467659396821298715e-02 -5.177480475418986226e-03
9.618431356571187862e+00 -1.543143790848858915e-02 -3.000858825711792688e-03
9.627387065469299898e+00 -1.587197035349476038e-02 -6.934611194748473671e-04
9.636342774367411934e+00 -1.597271138616735905e-02 1.699256593696616075e-03
9.645298483265523970e+00 -1.571501423163432568e-02 4.127109380507742835e-03
9.654254192163636006e+00 -1.508803797430760367e-02 6.536082738467480224e-03
9.663209901061742713e+00 -1.408953661343584005e-02 8.869444645149930639e-03
9.672165609959854748e+00 -1.272640366567210843e-02 1.106911211228657314e-02
9.681121318857966784e+00 -1.101494311580430811e-02 1.307720384350394977e-02
9.690077027756078820e+00 -8.980879172561252385e-03 1.483769758124756089e-02
9.699032736654190856e+00 -6.659108937002440436e-03 1.629812877926797854e-02
9.707988445552302892e+00 -4.093186198106303457e-03 1.741123052417009945e-02
9.716944154450409599e+00 -1.334554120408393708e-03 1.813637755130634299e-02
9.725899863348521635e+00 1.558415406178813084e-03 1.844076008360826316e-02
9.734855572246633670e+00 4.521521323299308899e-03 1.830034997332405378e-02
9.743811281144743930e+00 7.485969973278184045e-03 1.770077759421856065e-02
9.752766990042855966e+00 1.037980382465151022e-02 1.663813651924548817e-02
9.761722698940964449e+00 1.312956694929056159e-02 1.511960759047668856e-02
9.770678407839076485e+00 1.566216979886522753e-02 1.316379638890834321e-02
9.779634116737186744e+00 1.790685543638711671e-02 1.080076517716567312e-02
9.788589825635298780e+00 1.979717369734421140e-02 8.071785962976380652e-03
9.797545534533410816e+00 2.127288899418872115e-02 5.028824895100035205e-03
9.806501243431522852e+00 2.228176014965456767e-02 1.733741642539188103e-03
9.815456952329629559e+00 2.278115496350767433e-02 -1.742820277202250696e-03
9.824412661227741594e+00 2.273947731207610207e-02 -5.322855173685819667e-03
9.833368370125853630e+00 2.213736246730709997e-02 -8.922691013903095644e-03
9.842324079023965666e+00 2.096857885905798954e-02 -1.245489444210170875e-02
9.851279787922077702e+00 1.924061558812567227e-02 -1.583031250874274501e-02
9.860235496820184409e+00 1.697499505770479547e-02 -1.896018637767515544e-02
9.869191205718296445e+00 1.420734614902459218e-02 -2.175831950812879070e-02
9.878146914616408480e+00 1.098720042887333520e-02 -2.414333505454507867e-02
9.887102623514520516e+00 7.377405482045150398e-03 -2.604103083812997488e-02
9.896058332412632552e+00 3.453054963416871993e-03 -2.738674224597748355e-02
9.905014041310742812e+00 -7.000824993013023264e-04 -2.812753826868322898e-02
9.913969750208851295e+00 -4.987559503978853358e-03 -2.822406475767261572e-02
9.922925459106963331e+00 -9.308544063649545897e-03 -2.765193768680043046e-02
9.931881168005075367e+00 -1.355827651563077871e-02 -2.640272973846615606e-02
9.940836876903185626e+00 -1.763058701254513819e-02 -2.448464370571830015e-02
9.949792585801297662e+00 -2.142044386377789031e-02 -2.192287114891470004e-02
9.958748294699406145e+00 -2.482654531713918838e-02 -1.875953607585878827e-02
9.967704003597516405e+00 -2.775391796746078457e-02 -1.505314266868435814e-02
9.976659712495628440e+00 -3.011641362894259405e-02 -1.087753882001169826e-02
9.985615421393740476e+00 -3.183900588710947971e-02 -6.320482495241212285e-03
9.994571130291852512e+00 -3.285987232776735323e-02 -1.481903089509403705e-03
1.000352683918996455e+01 -3.313230493228872670e-02 3.528113233661291960e-03
1.001248254808807125e+01 -3.262644125490007929e-02 8.591638916120272057e-03
1.002143825698618329e+01 -3.133072090479614713e-02 1.358551841265392621e-02
1.003039396588429533e+01 -2.925296010666280505e-02 1.838420563502848187e-02
1.003934967478240736e+01 -2.642099036916915888e-02 2.286273975621885141e-02
1.004830538368051940e+01 -2.288283576329146890e-02 2.689984884029992390e-02
1.005726109257862610e+01 -1.870637612230249477e-02 3.038123158074737540e-02
1.006621680147673814e+01 -1.397841230131508482e-02 3.320300455585929733e-02
1.007517251037485018e+01 -8.803076463306320348e-03 3.527514338127948207e-02
1.008412821927296221e+01 -3.299601995257078237e-03 3.652463352947030867e-02
1.009308392817107425e+01 2.400483062439817336e-03 3.689807498266069186e-02
1.010203963706918451e+01 8.156647942891155287e-03 3.636362357590976202e-02
1.011099534596729299e+01 1.382300889588734642e-02 3.491229898416154526e-02
1.011995105486540503e+01 1.925219974148757382e-02 3.255874707864028078e-02
1.012890676376351529e+01 2.429934616440607500e-02 2.934148013084665260e-02
1.013786247266162732e+01 2.882602478384482109e-02 2.532250919442317547e-02
1.014681818155973936e+01 3.270407024152737624e-02 2.058626817844610990e-02
1.015577389045784784e+01 3.581910204725979180e-02 1.523785105704667138e-02
1.016472959935595810e+01 3.807370316246700553e-02 9.400707248904386151e-03
1.017368530825407014e+01 3.939026137670152694e-02 3.213915648480190033e-03
1.018264101715218217e+01 3.971347657112484636e-02 -3.170967360421769483e-03
1.019159672605029421e+01 3.901242999762791902e-02 -9.593520782722561591e-03
1.020055243494840624e+01 3.728206391727018065e-02 -1.588843774666024583e-02
1.020950814384651295e+01 3.454400689893345755e-02 -2.188966002134663108e-02
1.021846385274462499e+01 3.084676703082659885e-02 -2.743453022566970725e-02
1.022741956164273702e+01 2.626529434699486493e-02 -3.236799423596333630e-02
1.023637527054084906e+01 2.089985223704126510e-02 -3.654692323590856551e-02
1.024533097943896109e+01 1.487413278889288502e-02 -3.984447817193870200e-02
1.025428668833706780e+01 8.332596715175170227e-03 -4.215427029070566850e-02
1.026324239723517984e+01 1.437067944368542989e-03 -4.339401594811465729e-02
1.027219810613329187e+01 -5.637329777873499939e-03 -4.350845474002477953e-02
1.028115381503140391e+01 -1.270673919032194212e-02 -4.247143232334525675e-02
1.029010952392951417e+01 -1.958344354536817322e-02 -4.028715084466684415e-02
1.029906523282762620e+01 -2.608086828697751131e-02 -3.699062081032472582e-02
1.030802094172573469e+01 -3.201858573234719202e-02 -3.264734721637897047e-02
1.031697665062384672e+01 -3.722725256691108986e-02 -2.735227262244561280e-02
1.032593235952195698e+01 -4.155342578676025911e-02 -2.122796439060585169e-02
1.033488806842006902e+01 -4.486416113965950581e-02 -1.442200128446730241e-02
1.034384377731818105e+01 -4.705123523838405236e-02 -7.103550678752420730e-03
1.035279948621628776e+01 -4.803480787845262889e-02 5.407789715859483105e-04
1.036175519511439980e+01 -4.776635537200794174e-02 8.311676852598886070e-03
1.037071090401251183e+01 -4.623073954300244842e-02 1.600235673284996357e-02
1.037966661291062387e+01 -4.344731711742112756e-02 2.340418627889848807e-02
1.038862232180873590e+01 -3.947002351576056611e-02 3.031256683205762331e-02
1.039757803070684794e+01 -3.438640543759631518e-02 3.653280850630889753e-02
1.040653373960495465e+01 -2.831566049518424028e-02 4.188571893596505086e-02
1.041548944850306668e+01 -2.140582636764478200e-02 4.621273763927896683e-02
1.042444515740117872e+01 -1.383026607146481575e-02 4.938059247818821218e-02
1.043340086629929075e+01 -5.783515223466399388e-03 5.128545193147479586e-02
1.044235657519740279e+01 2.523524894335863258e-03 5.185642579322292250e-02
1.045131228409550950e+01 1.086905355671930092e-02 5.105822010463254707e-02
1.046026799299362153e+01 1.902639354848284503e-02 4.889282322504230616e-02
1.046922370189173357e+01 2.677036242507579294e-02 4.540017067630070652e-02
1.047817941078984383e+01 3.388374755000214678e-02 4.065774788296272479e-02
1.048713511968795586e+01 4.016365535886270294e-02 3.477907651913696857e-02
1.049609082858606790e+01 4.542753386471850424e-02 2.791105665488186061e-02
1.050504653748417638e+01 4.951868657024873638e-02 2.023022959884309552e-02
1.051400224638228664e+01 5.231109868157619164e-02 1.193811227764730171e-02
1.052295795528039868e+01 5.371340300620777719e-02 3.255768762248231144e-03
1.053191366417851071e+01 5.367184784758799454e-02 -5.582224044707738593e-03
1.054086937307662275e+01 5.217218529265001126e-02 -1.433424015655076177e-02
1.054982508197472946e+01 4.924045814523444337e-02 -2.275830601597043576e-02
1.055878079087284149e+01 4.494271804216068422e-02 -3.061886225922498192e-02
1.056773649977095353e+01 3.938372135714175715e-02 -3.769341563672648499e-02
1.057669220866906556e+01 3.270460278425440376e-02 -4.377889592127762880e-02
1.058564791756717760e+01 2.507949157590529804e-02 -4.869753789834890823e-02
1.059460362646528964e+01 1.671108764492400603e-02 -5.230214872445301116e-02
1.060355933536339634e+01 7.825305261684291705e-03 -5.448064507173201731e-02
1.061251504426150838e+01 -1.334865000646460282e-03 -5.515972740607503338e-02
1.062147075315962041e+01 -1.051611932474928041e-02 -5.430753656215373676e-02
1.063042646205773245e+01 -1.946204612053005836e-02 -5.193514072031207851e-02
1.063938217095584271e+01 -2.792054843995631780e-02 -4.809673322821100133e-02
1.064833787985395119e+01 -3.565123060800644977e-02 -4.288848190772132779e-02
1.065729358875206323e+01 -4.243248587367558222e-02 -3.644605199046239280e-02
1.066624929765017527e+01 -4.806802972597668672e-02 -2.894091122972484303e-02
1.067520500654828552e+01 -5.239265595203403125e-02 -2.057558064999995967e-02
1.068416071544639756e+01 -5.527704180354672120e-02 -1.157800072039565781e-02
1.069311642434450960e+01 -5.663149232071055389e-02 -2.195184886796669715e-03
1.070207213324261630e+01 -5.640857633628826306e-02 7.313647642263638483e-03
1.071102784214072834e+01 -5.460463072515980149e-02 1.668426804512025338e-02
1.071998355103884037e+01 -5.126009731614378229e-02 2.565478642742954549e-02
1.072893925993695241e+01 -4.645865624453952153e-02 3.397296993722126457e-02
1.073789496883506445e+01 -4.032515720939959525e-02 4.140333280986708414e-02
1.074685067773317115e+01 -3.302240363422740549e-02 4.773380141372287472e-02
1.075580638663128319e+01 -2.474687039861538790e-02 5.278177278525829352e-02
1.076476209552939522e+01 -1.572342772606306893e-02 5.639940365165659053e-02
1.077371780442750726e+01 -6.199162882686296699e-03 5.847797432070014206e-02
1.078267351332561930e+01 3.563523942013685671e-03 5.895118150379372035e-02
1.079162922222373133e+01 1.329429632699459345e-02 5.779725761335133272e-02
1.080058493112183804e+01 2.272248621275915412e-02 5.503986857909026753e-02
1.080954064001995008e+01 3.158472369086248038e-02 5.074775945589583143e-02
1.081849634891806211e+01 3.963238588802820567e-02 4.503311445206027719e-02
1.082745205781617415e+01 4.663863470768515179e-02 3.804862677548034866e-02
1.083640776671428441e+01 5.240483422525332030e-02 2.998334164761649878e-02
1.084536347561239289e+01 5.676620111636431626e-02 2.105741241168249123e-02
1.085431918451050493e+01 5.959657853752708956e-02 1.151596294530714271e-02
1.086327489340861518e+01 6.081219559091343568e-02 1.622258247720700410e-03
1.087223060230672722e+01 6.037424518316181210e-02 -8.349640447376216121e-03
1.088118631120483926e+01 5.829016872158124946e-02 -1.812256145533271828e-02
1.089014202010295129e+01 5.461362518518852321e-02 -2.742403242662391077e-02
1.089909772900105800e+01 4.944315203921712670e-02 -3.599397589512945417e-02
1.090805343789917004e+01 4.291953869686137429e-02 -4.359207274087351092e-02
1.091700914679728207e+01 3.522198900096779745e-02 -5.000458807062727051e-02
1.092596485569539411e+01 2.656320153909203646e-02 -5.505047018267581610e-02
1.093492056459350614e+01 1.718350609426249134e-02 -5.858658329516096275e-02
1.094387627349161285e+01 7.344198456061049735e-03 -6.051196729188245554e-02
1.095283198238972489e+01 -2.679766316032317595e-03 -6.077098634243233155e-02
1.096178769128783692e+01 -1.260754641486886395e-02 -5.935518911341106790e-02
1.097074340018594896e+01 -2.216043824317495345e-02 -5.630374332386261366e-02
1.097969910908406099e+01 -3.106988396626391910e-02 -5.170240891785668480e-02
1.098865481798217303e+01 -3.908519255299896383e-02 -4.568109026220899122e-02
1.099761052688027974e+01 -4.598075976411384463e-02 -3.841005648488145241e-02
1.100656623577839177e+01 -5.156259366587135490e-02 -3.009499198177625900e-02
1.101552194467650381e+01 -5.567393077164382864e-02 -2.097110253422295942e-02
1.102447765357461407e+01 -5.819973590342167324e-02 -1.129648947174389205e-02
1.103343336247272610e+01 -5.906994914722137058e-02 -1.344936033622152072e-03
1.104238907137083459e+01 -5.826143494542049966e-02 8.601783932691835222e-03
1.105134478026894662e+01 -5.579864055349316454e-02 1.826191089632404896e-02
1.106030048916705688e+01 -5.175296573233735542e-02 2.736176546742531343e-02
1.106925619806516892e+01 -4.624083451650497223e-02 3.564358520360973864e-02
1.107821190696328095e+01 -3.942048828553599421e-02 4.287287250314002207e-02
1.108716761586139299e+01 -3.148756734109224575e-02 4.884505668065290684e-02
1.109612332475949970e+01 -2.266959145325071409e-02 5.339133069532238374e-02
1.110507903365761173e+01 -1.321948553805677579e-02 5.638353895236836860e-02
1.111403474255572377e+01 -3.408320297830396903e-03 5.773797207413246951e-02
1.112299045145383580e+01 6.482543124543530336e-03 5.741791250753629228e-02
1.113194616035194784e+01 1.616967120742714495e-02 5.543479807282004901e-02
1.114090186925005455e+01 2.537584400822007549e-02 5.184792240696624310e-02
1.114985757814816658e+01 3.383809539646656650e-02 4.676266396231163608e-02
1.115881328704627862e+01 4.131524501425411916e-02 4.032732331725940450e-02
1.116776899594439065e+01 4.759473640055914695e-02 3.272871573886471097e-02
1.117672470484250269e+01 5.249863694452375218e-02 2.418668708953572097e-02
1.118568041374061295e+01 5.588864998507751120e-02 1.494772847080127164e-02
1.119463612263872143e+01 5.766999015117185712e-02 5.277885932922384699e-03
1.120359183153683347e+01 5.779401989907431009e-02 -4.544834931698137244e-03
1.121254754043494550e+01 5.625960389425490454e-02 -1.423839237724105512e-02
1.122150324933305576e+01 5.311315568349597727e-02 -2.352477442602534177e-02
1.123045895823116780e+01 4.844734745188872260e-02 -3.213797439907648684e-02
1.123941466712927628e+01 4.239848786226219080e-02 -3.983161945948191646e-02
1.124837037602738654e+01 3.514263901749235808e-02 -4.638603117953627591e-02
1.125732608492549858e+01 2.689058258102582435e-02 -5.161455849641617688e-02
1.126628179382361061e+01 1.788175154267878167e-02 -5.536904671609915035e-02
1.127523750272172265e+01 8.377262697819368165e-03 -5.754427351517800437e-02
1.128419321161983468e+01 -1.347768541454097109e-03 -5.808114746926192756e-02
1.129314892051794139e+01 -1.101239024016753727e-02 -5.696848103755033921e-02
1.130210462941605343e+01 -2.033816894167042241e-02 -5.424322692456716444e-02
1.131106033831416546e+01 -2.905744481519930214e-02 -4.998918587517562490e-02
1.132001604721227750e+01 -3.692120134459887792e-02 -4.433429712574257775e-02
1.132897175611038953e+01 -4.370628381039135674e-02 -3.744665074455531817e-02
1.133792746500849624e+01 -4.922175903392249363e-02 -2.952935276512689070e-02
1.134688317390660828e+01 -5.331427797769503624e-02 -2.081440399976562314e-02
1.135583888280472031e+01 -5.587232717416087957e-02 -1.155580576225026350e-02
1.136479459170283235e+01 -5.682925751140327497e-02 -2.022122889789760864e-03
1.137375030060094261e+01 -5.616500928496409584e-02 7.511289596011867450e-03
1.138270600949905464e+01 -5.390649168660070073e-02 1.677022297361491221e-02
1.139166171839716313e+01 -5.012659910335772601e-02 2.548954408318808776e-02
1.140061742729527516e+01 -4.494187713485855995e-02 3.342089928311901825e-02
1.140957313619338542e+01 -3.850890653516830103e-02 4.033991514308067627e-02
1.141852884509149746e+01 -3.101953391110653935e-02 4.605261497618912125e-02
1.142748455398960949e+01 -2.269511430439698912e-02 5.040084374531253464e-02
1.143644026288771620e+01 -1.377994802958422069e-02 5.326658308838774086e-02
1.144539597178582824e+01 -4.534112246494476604e-03 5.457508846752545661e-02
1.145435168068394027e+01 4.774102280848481310e-03 5.429679609147613356e-02
1.146330738958205231e+01 1.387594492610653985e-02 5.244795070156683253e-02
1.147226309848016435e+01 2.250994306673007386e-02 4.908991770996917053e-02
1.148121880737827638e+01 3.042940101037463346e-02 4.432718583274616875e-02
1.149017451627638309e+01 3.740943227648180214e-02 3.830412988105223737e-02
1.149913022517449512e+01 4.325331161109511463e-02 3.120064827518627751e-02
1.150808593407260716e+01 4.779796524669484292e-02 2.322680533161036731e-02
1.151704164297071920e+01 5.091846294998765565e-02 1.461663247797562355e-02
1.152599735186883123e+01 5.253139936744290195e-02 5.621280858743678797e-03
1.153495306076693794e+01 5.259705762152767916e-02 -3.498269889521021542e-03
1.154390876966504997e+01 5.112028619989236744e-02 -1.247874636426950061e-02
1.155286447856316201e+01 4.815009258403186998e-02 -2.106214084100496708e-02
1.156182018746127405e+01 4.377800454551657866e-02 -2.900306286894110963e-02
1.157077589635938430e+01 3.813525447147150110e-02 -3.607568227678832617e-02
1.157973160525749634e+01 3.138884872608704857e-02 -4.208009448076450304e-02
1.158868731415560482e+01 2.373661590715719569e-02 -4.684792651529204321e-02
1.159764302305371508e+01 1.540137817097371638e-02 -5.024699442588780041e-02
1.160659873195182712e+01 6.624437858559054960e-03 -5.218486996143343465e-02
1.161555444084993916e+01 -2.341416832151432641e-03 -5.261128881591711770e-02
1.162451014974805119e+01 -1.123919363739189943e-02 -5.151937638913024753e-02
1.163346585864615790e+01 -1.981506230505450036e-02 -4.894566561600755678e-02
1.164242156754426993e+01 -2.782558815862612445e-02 -4.496887279249488917e-02
1.165137727644238197e+01 -3.504462567864525396e-02 -3.970742254627102757e-02
1.166033298534049401e+01 -4.126967417186786641e-02 -3.331578116689817154e-02
1.166928869423860604e+01 -4.632749903214599535e-02 -2.597974438772716541e-02
1.167824440313671808e+01 -5.007885008135889993e-02 -1.791089207749356482e-02
1.168720011203482478e+01 -5.242216257253808076e-02 -9.340434945233440020e-03
1.169615582093293682e+01 -5.329617004677204839e-02 -5.126348723489406812e-04
1.170511152983104886e+01 -5.268138507634650969e-02 8.322070833137238874e-03
1.171406723872916089e+01 -5.060042673079020309e-02 1.691410801915569501e-02
1.172302294762727293e+01 -4.711719350304228310e-02 2.502177644246310687e-02
1.173197865652537963e+01 -4.233490272296740187e-02 3.241800703917588344e-02
1.174093436542349167e+01 -3.639305473330337048e-02 3.889667770991010048e-02
1.174989007432160371e+01 -2.946341479831908125e-02 4.427834827567409676e-02
1.175884578321971397e+01 -2.174510945279906418e-02 4.841527358610227955e-02
1.176780149211782600e+01 -1.345893673038394724e-02 5.119553519838947880e-02
1.177675720101593804e+01 -4.841026967392515930e-03 5.254613796641775109e-02
1.178571290991404652e+01 3.863960914363973476e-03 5.243494940308445623e-02
1.179466861881215678e+01 1.240989231257468885e-02 5.087142016308832809e-02
1.180362432771026882e+01 2.055623331197237516e-02 4.790609748093486997e-02
1.181258003660838085e+01 2.807492490528911561e-02 4.362898200600415916e-02
1.182153574550649289e+01 3.475683414356609685e-02 3.816677603413311248e-02
1.183049145440459959e+01 4.041757874118512978e-02 3.167908390864026397e-02
1.183944716330271163e+01 4.490256133847999459e-02 2.435368156306377818e-02
1.184840287220082367e+01 4.809110079908164581e-02 1.640102745037560344e-02
1.185735858109893570e+01 4.989958830819500590e-02 8.048204469257991614e-03
1.186631428999704774e+01 5.028361607740480105e-02 -4.675225763125652706e-04
1.187526999889515977e+01 4.923903523328181792e-02 -8.905359305842963646e-03
1.188422570779326648e+01 4.680191428324802227e-02 -1.702768839650877636e-02
1.189318141669137852e+01 4.304739126866961169e-02 -2.460669029911890376e-02
1.190213712558949055e+01 3.808743051571555210e-02 -3.143072058259200469e-02
1.191109283448760259e+01 3.206752562075358692e-02 -3.731024826592197613e-02
1.192004854338571285e+01 2.516244762456865472e-02 -4.208314076944320858e-02
1.192900425228382133e+01 1.757118637366083744e-02 -4.561911312637961097e-02
1.193795996118193337e+01 9.511253362318930829e-03 -4.782323175487497580e-02
1.194691567008004540e+01 1.212518841899136880e-03 -4.863841991380345869e-02
1.195587137897815566e+01 -7.089255741888469964e-03 -4.804692464850422728e-02
1.196482708787626770e+01 -1.515905048841019627e-02 -4.607071128144768490e-02
1.197378279677437973e+01 -2.276924712887828939e-02 -4.277076377882187835e-02
1.198273850567248644e+01 -2.970613381229245467e-02 -3.824526225947879471e-02
1.199169421457059848e+01 -3.577600573482086349e-02 -3.262662917684391872e-02
1.200064992346871051e+01 -4.081059688755462461e-02 -2.607753667762700150e-02
1.200960563236682255e+01 -4.467165186489038819e-02 -1.878607684164967928e-02
1.201856134126493458e+01 -4.725456362739111765e-02 -1.096031642090153357e-02
1.202751705016304129e+01 -4.849106897831161056e-02 -2.822398385681074585e-03
1.203647275906115333e+01 -4.835097851069346253e-02 5.397701104151738857e-03
1.204542846795926536e+01 -4.684288412039747107e-02 1.346864309004758460e-02
1.205438417685737740e+01 -4.401378759848490613e-02 2.116425855289417318e-02
1.206333988575548943e+01 -3.994763386080381340e-02 2.826994481830948786e-02
1.207229559465360147e+01 -3.476279222515550604e-02 3.458872141025358393e-02
1.208125130355170818e+01 -2.860857835891404688e-02 3.994675354763406461e-02
1.209020701244982021e+01 -2.166092728699400144e-02 4.419816985669567516e-02
1.209916272134793225e+01 -1.411733362233518613e-02 4.722903989673647024e-02
1.210811843024604251e+01 -6.191186814783587386e-03 4.896042297447664865e-02
1.211707413914415454e+01 1.894358631765159567e-03 4.935044460821966239e-02
1.212602984804226303e+01 9.912829967257695551e-03 4.839539326178677464e-02
1.213498555694037506e+01 1.764103138539738908e-02 4.612968702301330215e-02
1.214394126583848532e+01 2.486552841011112694e-02 4.262465132330703343e-02
1.215289697473659736e+01 3.138878444350588770e-02 3.798620079857735476e-02
1.216185268363470939e+01 3.703475858540659915e-02 3.235151407825002240e-02
1.217080839253282143e+01 4.165377648354328527e-02 2.588480249286363027e-02
1.217976410143092814e+01 4.512651453843882082e-02 1.877232062968631210e-02
1.218871981032904017e+01 4.736702260853478674e-02 1.121681241375428392e-02
1.219767551922715221e+01 4.832477763718977248e-02 3.431576275653810092e-03
1.220663122812526424e+01 4.798575511300972457e-02 -4.365708116285597733e-03
1.221558693702337628e+01 4.637247764369634151e-02 -1.195924320427937775e-02
1.222454264592148299e+01 4.354301675822298823e-02 -1.914126696891278040e-02
1.223349835481959502e+01 3.958897616055282592e-02 -2.571787369562247155e-02
1.224245406371770706e+01 3.463252377487240768e-02 -3.151432176712486155e-02
1.225140977261581909e+01 2.882256756601521419e-02 -3.637971502974950144e-02
1.226036548151393113e+01 2.233020424684979688e-02 -4.019097600422185529e-02
1.226932119041204139e+01 1.534359501911906724e-02 -4.285602284386551969e-02
1.227827689931014987e+01 8.062422543343104528e-03 -4.431604585984361133e-02
1.228723260820826191e+01 6.920730251740635436e-04 -4.454678163591817980e-02
1.229618831710637394e+01 -6.562299264830886124e-03 -4.355873297841374170e-02
1.230514402600448420e+01 -1.350162842046384593e-02 -4.139636047049746054e-02
1.231409973490259624e+01 -1.993850125751955513e-02 -3.813631685898936224e-02
1.232305544380070472e+01 -2.570225241483668072e-02 -3.388480045095468296e-02
1.233201115269881498e+01 -3.064347037473352450e-02 -2.877410730439338565e-02
1.234096686159692702e+01 -3.463782636360221434e-02 -2.295848915682909344e-02
1.234992257049503905e+01 -3.758914352422887406e-02 -1.660946467175155108e-02
1.235887827939315109e+01 -3.943164155220442446e-02 -9.910749728990133831e-03
1.236783398829126313e+01 -4.013132736366882558e-02 -3.052948614163080408e-03
1.237678969718936983e+01 -3.968651455233439262e-02 3.771881097574103243e-03
1.238574540608748187e+01 -3.812743404714823842e-02 1.037565874773585528e-02
1.239470111498559390e+01 -3.551490020536698239e-02 1.657952465324778399e-02
1.240365682388370594e+01 -3.193806017210262804e-02 2.221870351219163223e-02
1.241261253278181798e+01 -2.751133827259474862e-02 2.714683941622204541e-02
1.242156824167992468e+01 -2.237073164668869699e-02 3.123971474602814727e-02
1.243052395057803672e+01 -1.666961120885195394e-02 3.439828977101771351e-02
1.243947965947614875e+01 -1.057416197938552092e-02 3.655100263463538501e-02
1.244843536837426079e+01 -4.258585424541149259e-03 3.765528529203837627e-02
1.245739107727237283e+01 2.099818964409432345e-03 3.769827746606380786e-02
1.246634678617048309e+01 8.325587877977597487e-03 3.669673411027337545e-02
1.247530249506859157e+01 1.424994480194878566e-02 3.469612060390377117e-02
1.248425820396670360e+01 1.971545033036726374e-02 3.176889622740040192e-02
1.249321391286481386e+01 2.458030082582044265e-02 2.801201368186141683e-02
1.250216962176292590e+01 2.872209978595439625e-02 2.354370847938677333e-02
1.251112533066103794e+01 3.204095212095207923e-02 1.849970469927861294e-02
1.252008103955914642e+01 3.446180549875615257e-02 1.302899991136098612e-02
1.252903674845725668e+01 3.593602416733915339e-02 7.289390945555855594e-03
1.253799245735536871e+01 3.644219302834589280e-02 1.442876852449282224e-03


==> anc/fig_4/high_res_full_strain22.txt <==
-2.203104388935301117e+01 1.166117256855152447e-02 -6.863067515010825258e-03
-2.202208818045489735e+01 1.159646028134288416e-02 -7.223683941759224264e-03
-2.201313247155679065e+01 1.151069823901253002e-02 -7.581536842933545711e-03
-2.200417676265868039e+01 1.140342928635841406e-02 -7.935965311820532622e-03
-2.199522105376056658e+01 1.127421113463489277e-02 -8.286295879717391760e-03
-2.198626534486245632e+01 1.112261709358407930e-02 -8.631843132574007482e-03
-2.197730963596434606e+01 1.094823680365230277e-02 -8.971909591106204049e-03
-2.196835392706623580e+01 1.075067723934742397e-02 -9.305785546289940813e-03
-2.195939821816812554e+01 1.052956358859074952e-02 -9.632749339404120606e-03
-2.195044250927001173e+01 1.028453861896176658e-02 -9.952068310320732331e-03
-2.194148680037190147e+01 1.001526189132678768e-02 -1.026299972893741225e-02
-2.193253109147379121e+01 9.721415443375815840e-03 -1.056479081224510203e-02
-2.192357538257567739e+01 9.402707815750021084e-03 -1.085667869680306472e-02
-2.191461967367757069e+01 9.058862827875440935e-03 -1.113789342876385889e-02
-2.190566396477946043e+01 8.689622393000603559e-03 -1.140765947102986323e-02
-2.189670825588134662e+01 8.294759518886698005e-03 -1.166519073278140216e-02
-2.188775254698323636e+01 7.874058977294920089e-03 -1.190969111712983190e-02
-2.187879683808512254e+01 7.427324056247753756e-03 -1.214036350986368203e-02
-2.186984112918701584e+01 6.954408243952529649e-03 -1.235640915961665892e-02
-2.186088542028890558e+01 6.455191748072664458e-03 -1.255702063450917817e-02
-2.185192971139079177e+01 5.929554092419348291e-03 -1.274138431617549347e-02
-2.184297400249268151e+01 5.377396309728665891e-03 -1.290868679840675819e-02
-2.183401829359456769e+01 4.798662799686787689e-03 -1.305811374879703793e-02
-2.182506258469645744e+01 4.193331833827622195e-03 -1.318884777705413638e-02
-2.181610687579835073e+01 3.561401465348807728e-03 -1.330007102683644984e-02
-2.180715116690023692e+01 2.902891064785019255e-03 -1.339096742187251277e-02
-2.179819545800212666e+01 2.217849500322179555e-03 -1.346071881161313606e-02
-2.178923974910401284e+01 1.506357686055251940e-03 -1.350850111057804760e-02
-2.178028404020590258e+01 7.685118764029533981e-04 -1.353346680692764196e-02
-2.177132833130779588e+01 4.409232304312410675e-06 -1.353465594597253255e-02
-2.176237262240968207e+01 -7.857552992031576530e-04 -1.351102538043802599e-02
-2.175341691351157181e+01 -1.601558183308230028e-03 -1.346226275649565866e-02
-2.174446120461346155e+01 -2.442752658715835641e-03 -1.338970854912932724e-02
-2.173550549571534773e+01 -3.309818278749241966e-03 -1.329368916206320229e-02
-2.172654978681723748e+01 -4.202654166117271960e-03 -1.316886843341212761e-02
-2.171759407791913077e+01 -5.119350387398093581e-03 -1.300905747740898656e-02
-2.170863836902101696e+01 -6.058635540206976089e-03 -1.281657284213832265e-02
-2.169968266012290670e+01 -7.021560894495031471e-03 -1.259711669818610637e-02
-2.169072695122479288e+01 -8.009650217043948889e-03 -1.235088841718388203e-02
-2.168177124232668262e+01 -9.023524015219728037e-03 -1.207659811427656306e-02
-2.167281553342857592e+01 -1.006166160993184761e-02 -1.177426991977895132e-02
-2.166385982453046211e+01 -1.112012038559551282e-02 -1.143814348321276798e-02
-2.165490411563235185e+01 -1.219736460652076811e-02 -1.105932699746480646e-02
-2.164594840673423803e+01 -1.329506204652748658e-02 -1.064059504342552281e-02
-2.163699269783612777e+01 -1.441258442612830884e-02 -1.019329792435568968e-02
-2.162803698893801396e+01 -1.554904990900977252e-02 -9.719175827863690831e-03
-2.161908128003990726e+01 -1.670664856414822222e-02 -9.210813764439433615e-03
-2.161012557114179700e+01 -1.788650394934378912e-02 -8.664440604568272863e-03
-2.160116986224368318e+01 -1.908594772011405760e-02 -8.079429937737402437e-03
-2.159221415334557292e+01 -2.030046614182440951e-02 -7.453030242637095557e-03
-2.158325844444746267e+01 -2.152686576102636612e-02 -6.785015264228900188e-03
-2.157430273554935241e+01 -2.276681540014367441e-02 -6.079906264833081185e-03
-2.156534702665124215e+01 -2.402415971505904302e-02 -5.339892756629207801e-03
-2.155639131775313189e+01 -2.529792932075693168e-02 -4.562249168487741112e-03
-2.154743560885501807e+01 -2.658384207832172400e-02 -3.744242830559874839e-03
-2.153847989995690781e+01 -2.788017290716671842e-02 -2.885421736810708793e-03
-2.152952419105879400e+01 -2.918757094046569439e-02 -1.985696377752547027e-03
-2.152056848216068730e+01 -3.050559213181659735e-02 -1.044793435148662570e-03
-2.151161277326257704e+01 -3.183236259314746464e-02 -6.302599666051700213e-05
-2.150265706436446322e+01 -3.316672708264249009e-02 9.594644017496703568e-04
-2.149370135546635296e+01 -3.450832011839483071e-02 2.023408484572960294e-03
-2.148474564656823915e+01 -3.585608042544310287e-02 3.129460802808723720e-03
-2.147578993767013245e+01 -3.720840667405174440e-02 4.277577458340233243e-03
-2.146683422877202219e+01 -3.856410460360228110e-02 5.467594793500766930e-03
-2.145787851987390837e+01 -3.992224346511195204e-02 6.699557194629726480e-03
-2.144892281097579811e+01 -4.128163346050619381e-02 7.973533715367251209e-03
-2.143996710207768430e+01 -4.264096059824241253e-02 9.289618600085891922e-03
-2.143101139317957404e+01 -4.399915483110033304e-02 1.064796413969459725e-02
-2.142205568428146734e+01 -4.535521117662037055e-02 1.204875373953967661e-02
-2.141309997538335352e+01 -4.670785229688971529e-02 1.349199971488984975e-02
-2.140414426648524326e+01 -4.805561314682856022e-02 1.497730256057315003e-02
-2.139518855758713300e+01 -4.939709766480022968e-02 1.650404238568993834e-02
-2.138623284868901919e+01 -5.073096077093162959e-02 1.807182909379771718e-02
-2.137727713979091249e+01 -5.205580707913740751e-02 1.968062863017354044e-02
-2.136832143089280223e+01 -5.337027590014486317e-02 2.133045355208989385e-02
-2.135936572199468841e+01 -5.467308837723512671e-02 2.302114378035852171e-02
-2.135041001309657815e+01 -5.596294200149690840e-02 2.475240321318823711e-02
-2.134145430419846434e+01 -5.723844388537317751e-02 2.652383780645997322e-02
-2.133249859530035408e+01 -5.849810797144053276e-02 2.833492113850508490e-02
-2.132354288640224738e+01 -5.974038579816581124e-02 3.018502118955951677e-02
-2.131458717750413356e+01 -6.096372532870570488e-02 3.207354840450338251e-02
-2.130563146860602330e+01 -6.216657549873178673e-02 3.399990673781874001e-02
-2.129667575970790949e+01 -6.334737362558665041e-02 3.596329607282557767e-02
-2.128772005080979923e+01 -6.450453834300785838e-02 3.796270083136166901e-02
-2.127876434191169253e+01 -6.563642825993906693e-02 3.999717396318696466e-02
-2.126980863301357871e+01 -6.674131855215681419e-02 4.206637090754290764e-02
-2.126085292411546845e+01 -6.781742691494546671e-02 4.417077581408119374e-02
-2.125189721521735464e+01 -6.886294613334006942e-02 4.631071025423418031e-02
-2.124294150631924438e+01 -6.987603856962704141e-02 4.848461307902288131e-02
-2.123398579742113412e+01 -7.085478320479031422e-02 5.068902004195592614e-02
-2.122503008852302386e+01 -7.179710051267623738e-02 5.292105653082130462e-02
-2.121607437962491360e+01 -7.270070759945661265e-02 5.518039105199293304e-02
-2.120711867072680334e+01 -7.356312114635546462e-02 5.746827362964858354e-02
-2.119816296182868953e+01 -7.438166166317695949e-02 5.978525926812641722e-02
-2.118920725293057927e+01 -7.515344103843733803e-02 6.213006464224597042e-02
-2.118025154403246546e+01 -7.587531953264062268e-02 6.450003609453504316e-02
-2.117129583513435875e+01 -7.654381940336101031e-02 6.689241626961070497e-02
-2.116234012623624849e+01 -7.715501352593660822e-02 6.930525607222705331e-02
-2.115338441733813468e+01 -7.770438969550892694e-02 7.173734866869291293e-02
-2.114442870844002442e+01 -7.818669738419539716e-02 7.418757179344344366e-02
-2.113547299954191061e+01 -7.859577625693739411e-02 7.665433254848745548e-02
-2.112651729064380390e+01 -7.892432522051377741e-02 7.913545466752959501e-02
-2.111756158174569364e+01 -7.916358162130564258e-02 8.162842125799633919e-02
-2.110860587284757983e+01 -7.930290875271567286e-02 8.413066715414410646e-02
-2.109965016394946957e+01 -7.932930717786806918e-02 8.663967593118990229e-02
-2.109069445505135576e+01 -7.922684951625177940e-02 8.915281816113246327e-02
-2.108173874615324550e+01 -7.897594371357241627e-02 9.166702548584988730e-02
-2.107278303725513879e+01 -7.855216697378300528e-02 9.417845115307503512e-02
-2.106382732835702498e+01 -7.792423356500324805e-02 9.668218737633128834e-02
-2.105487161945891472e+01 -7.705054010313476531e-02 9.917203171352953484e-02
-2.104591591056080446e+01 -7.587383586139655189e-02 1.016402415304271667e-01
-2.103696020166269065e+01 -7.431391535462723852e-02 1.040770885743969032e-01
-2.102800449276458394e+01 -7.225862678864479471e-02 1.064698601679009010e-01
-2.101904878386647368e+01 -6.955399611998089315e-02 1.088008904507536401e-01
-2.101009307496835987e+01 -6.599557782912610082e-02 1.110444059801635186e-01
-2.100113736607024961e+01 -6.132591761826011734e-02 1.131627300315597717e-01
-2.099218165717213580e+01 -5.524640660506416334e-02 1.151037211476895750e-01
-2.098322594827402554e+01 -4.745263955570084430e-02 1.168020653674399362e-01
-2.097427023937591883e+01 -3.769433751481275630e-02 1.181849242761175145e-01
-2.096531453047780502e+01 -2.583957720066363400e-02 1.191776580958264775e-01
-2.095635882157969476e+01 -1.190463896344327692e-02 1.197043435540580680e-01
-2.094740311268158095e+01 3.971026963442316274e-03 1.196851506914233670e-01
-2.093844740378347424e+01 2.157528451764458011e-02 1.190390910788787643e-01
-2.092949169488536398e+01 4.064939215320573229e-02 1.176955074735601958e-01
-2.092053598598725017e+01 6.087686136987453117e-02 1.156080185088146917e-01
-2.091158027708913991e+01 8.186519845715377330e-02 1.127626554437374112e-01
-2.090262456819102610e+01 1.031535276932944306e-01 1.091763992338360273e-01
-2.089366885929291584e+01 1.242546607592852764e-01 1.048873470074906805e-01
-2.088471315039480558e+01 1.447151702549182573e-01 9.994197824077574732e-02
-2.087575744149669532e+01 1.641617620096870733e-01 9.438749414795483128e-02
-2.086680173259858506e+01 1.823040865060757409e-01 8.827554415875284166e-02
-2.085784602370047480e+01 1.988945895706895894e-01 8.167463344043039697e-02
-2.084889031480236099e+01 2.136912140433961382e-01 7.467632110533674317e-02
-2.083993460590425428e+01 2.264731252765345704e-01 6.738271234046246116e-02
-2.083097889700614047e+01 2.371020245862325015e-01 5.988390576522630016e-02
-2.082202318810803021e+01 2.455709327097443662e-01 5.224495131566136985e-02
-2.081306747920991995e+01 2.519982719586046360e-01 4.450717218079448811e-02
-2.080411177031180614e+01 2.565751194872932794e-01 3.669489597901347266e-02
-2.079515606141369588e+01 2.595030904518049186e-01 2.882221251156148745e-02
-2.078620035251558207e+01 2.609574153398841467e-01 2.090083053217279066e-02
-2.077724464361747536e+01 2.610858803089613489e-01 1.295024640662212866e-02
-2.076828893471936510e+01 2.600277000589584775e-01 5.007382990992213963e-03
-2.075933322582125129e+01 2.579269075903261599e-01 -2.871107056779216658e-03
-2.075037751692314103e+01 2.549286606288808099e-01 -1.061699613522527549e-02
-2.074142180802503432e+01 2.511678612713584280e-01 -1.816384436968178709e-02
-2.073246609912692051e+01 2.467648069310038605e-01 -2.545973484083114899e-02
-2.072351039022881025e+01 2.418326718610903647e-01 -3.247836289451021957e-02
-2.071455468133069644e+01 2.364906784847153054e-01 -3.922616977597109811e-02
-2.070559897243258618e+01 2.308702131153674841e-01 -4.573964228953848743e-02
-2.069664326353447592e+01 2.251037347010100553e-01 -5.207228924028105971e-02
-2.068768755463636211e+01 2.193013848482806560e-01 -5.827974122731934686e-02
-2.067873184573825540e+01 2.135324093992174987e-01 -6.441072063164091088e-02
-2.066977613684014514e+01 2.078233488304813970e-01 -7.050309682110932064e-02
-2.066082042794203133e+01 2.021706533951289630e-01 -7.658002989287940321e-02
-2.065186471904392107e+01 1.965568070708710868e-01 -8.264500531534436922e-02
-2.064290901014580726e+01 1.909607780724697224e-01 -8.867921181792418062e-02
-2.063395330124770055e+01 1.853610580106911931e-01 -9.464484596873262712e-02
-2.062499759234959029e+01 1.797356745107233644e-01 -1.004954107692441201e-01
-2.061604188345147648e+01 1.740640528069643256e-01 -1.061901720437875840e-01
-2.060708617455336622e+01 1.683308349918668512e-01 -1.117050705849466780e-01
-2.059813046565525241e+01 1.625274232763376514e-01 -1.170322908897320352e-01
-2.058917475675714215e+01 1.566491836537784732e-01 -1.221701417768864539e-01
-2.058021904785903544e+01 1.506916464205329820e-01 -1.271140039231388186e-01
-2.057126333896092163e+01 1.446495507846168316e-01 -1.318553976617998502e-01
-2.056230763006281137e+01 1.385185633281607875e-01 -1.363860709282121442e-01
-2.055335192116469756e+01 1.322970657783055226e-01 -1.407009577637937103e-01
-2.054439621226658730e+01 1.259862694192213917e-01 -1.447977521909479814e-01
-2.053544050336848059e+01 1.195889753427320235e-01 -1.486746320645022101e-01
-2.052648479447036678e+01 1.131084852138282276e-01 -1.523289098236002559e-01
-2.051752908557225652e+01 1.065484745533346045e-01 -1.557579225395099853e-01
-2.050857337667414626e+01 9.991338944564126523e-02 -1.589608308952139837e-01
-2.049961766777603245e+01 9.320879363911288573e-02 -1.619392409190577586e-01
-2.049066195887792219e+01 8.644150013815320166e-02 -1.646961689768922932e-01
-2.048170624997981193e+01 7.961941236598890637e-02 -1.672344779575782314e-01
-2.047275054108170167e+01 7.275110441313505094e-02 -1.695560221300899395e-01
-2.046379483218359141e+01 6.584527742230103509e-02 -1.716617723029620346e-01
-2.045483912328547760e+01 5.891017020827556128e-02 -1.735522291913514925e-01
-2.044588341438736734e+01 5.195312329964794223e-02 -1.752275401730278015e-01
-2.043692770548926063e+01 4.498060713478328060e-02 -1.766876027426710349e-01
-2.042797199659114682e+01 3.799870165015385715e-02 -1.779324622020305724e-01
-2.041901628769303656e+01 3.101359819753575151e-02 -1.789625940304309659e-01
-2.041006057879492275e+01 2.403173834908240575e-02 -1.797786881922100455e-01
-2.040110486989681249e+01 1.705964866517616085e-02 -1.803812225396313196e-01
-2.039214916099869868e+01 1.010381264301283590e-02 -1.807703035968820093e-01
-2.038319345210059197e+01 3.170775010897109412e-03 -1.809458665772830099e-01
-2.037423774320248171e+01 -3.732643542975124830e-03 -1.809079756671242156e-01
-2.036528203430436790e+01 -1.059926937333328413e-02 -1.806570205767478454e-01
-2.035632632540625764e+01 -1.742172935167855125e-02 -1.801938414240431274e-01
-2.034737061650814738e+01 -2.419272648660046598e-02 -1.795197777026118768e-01
-2.033841490761003712e+01 -3.090525641849380112e-02 -1.786365584222832370e-01
-2.032945919871192686e+01 -3.755264598420630928e-02 -1.775461664933913331e-01
-2.032050348981381305e+01 -4.412844730085732636e-02 -1.762508238836479613e-01
-2.031154778091570279e+01 -5.062631157752060101e-02 -1.747529929453080499e-01
-2.030259207201759253e+01 -5.703993077727971539e-02 -1.730553383065530360e-01
-2.029363636311947872e+01 -6.336305581361575956e-02 -1.711607284821352604e-01
-2.028468065422137201e+01 -6.958955779723524637e-02 -1.690722167253449482e-01
-2.027572494532326175e+01 -7.571348253059048683e-02 -1.667929571249962273e-01
-2.026676923642514794e+01 -8.172906749181278740e-02 -1.643261926145607454e-01
-2.025781352752703768e+01 -8.763073270453146379e-02 -1.616753294541518615e-01
-2.024885781862892387e+01 -9.341306824715044088e-02 -1.588439520362869006e-01
-2.023990210973081716e+01 -9.907082632533650846e-02 -1.558357952633986077e-01
-2.023094640083270690e+01 -1.045989250650434799e-01 -1.526547688215231235e-01
-2.022199069193459309e+01 -1.099924718927412781e-01 -1.493049633123227637e-01
-2.021303498303648283e+01 -1.152467913939158178e-01 -1.457905972387990856e-01
-2.020407927413836902e+01 -1.203574320824479099e-01 -1.421160058501354517e-01
-2.019512356524025876e+01 -1.253201527122082271e-01 -1.382856703090196704e-01
-2.018616785634215205e+01 -1.301309079928618107e-01 -1.343042038244438297e-01
-2.017721214744403824e+01 -1.347858434684548190e-01 -1.301763372144844610e-01
-2.016825643854592798e+01 -1.392813011549353386e-01 -1.259069388260637412e-01
-2.015930072964781417e+01 -1.436138329782956913e-01 -1.215010018087087224e-01
-2.015034502074970746e+01 -1.477802065645955065e-01 -1.169636082186488735e-01
-2.014138931185159365e+01 -1.517773922183061341e-01 -1.122999274250491564e-01
-2.013243360295348339e+01 -1.556025422101443567e-01 -1.075152202560017145e-01
-2.012347789405537313e+01 -1.592529764082868671e-01 -1.026148345654291638e-01
-2.011452218515726287e+01 -1.627261778756201593e-01 -9.760421851420893191e-02
-2.010556647625915261e+01 -1.660198023348262997e-01 -9.248892182935947170e-02
-2.009661076736103880e+01 -1.691316963572535026e-01 -8.727456859317751781e-02
-2.008765505846293209e+01 -1.720599018035187111e-01 -8.196683375293351004e-02
-2.007869934956481828e+01 -1.748026366070616622e-01 -7.657143164569008009e-02
-2.006974364066670802e+01 -1.773582682482653938e-01 -7.109412122914328391e-02
-2.006078793176859421e+01 -1.797252963672155701e-01 -6.554072610885348926e-02
-2.005183222287048395e+01 -1.819023482769639710e-01 -5.991713748327508193e-02
-2.004287651397237369e+01 -1.838881849556728010e-01 -5.422929764975276817e-02
-2.003392080507426343e+01 -1.856817071295910337e-01 -4.848317994367517397e-02
-2.002496509617615317e+01 -1.872819472311933742e-01 -4.268476944983216892e-02
-2.001600938727803936e+01 -1.886880465175700128e-01 -3.684006590283155080e-02
-2.000705367837993265e+01 -1.898992349346148856e-01 -3.095510341820464917e-02
-1.999809796948181884e+01 -1.909148316814742175e-01 -2.503595731963031631e-02
-1.998914226058370858e+01 -1.917342676315728633e-01 -1.908874396317283492e-02
-1.998018655168559832e+01 -1.923571149515504453e-01 -1.311961120307379193e-02
-1.997123084278748451e+01 -1.927831026947131599e-01 -7.134715247163028566e-03
-1.996227513388937425e+01 -1.930121066291122789e-01 -1.140217423607219841e-03
-1.995331942499126399e+01 -1.930441270045385460e-01 4.857696243424249397e-03
-1.994436371609315373e+01 -1.928792814139258238e-01 1.085281241507960251e-02
-1.993540800719504347e+01 -1.925178249974884293e-01 1.683890479736072782e-02
-1.992645229829693321e+01 -1.919601826230579456e-01 2.280974669402954444e-02
-1.991749658939881940e+01 -1.912069706563987170e-01 2.875913108648383773e-02
-1.990854088050070914e+01 -1.902589937334710768e-01 3.468089388974602422e-02
-1.989958517160259888e+01 -1.891172180147658033e-01 4.056890850660395398e-02
-1.989062946270448862e+01 -1.877827486540511737e-01 4.641706135582753662e-02
-1.988167375380637836e+01 -1.862568405849535091e-01 5.221925435735794152e-02
-1.987271804490826455e+01 -1.845409343888537446e-01 5.796942819440614042e-02
-1.986376233601015429e+01 -1.826366841943236619e-01 6.366158068380295409e-02
-1.985480662711204403e+01 -1.805459600747604532e-01 6.928979138940791205e-02
-1.984585091821393377e+01 -1.782708249840180836e-01 7.484822685158198929e-02
-1.983689520931582351e+01 -1.758135080600956024e-01 8.033111236009272960e-02
-1.982793950041770970e+01 -1.731764052129343145e-01 8.573272703208570378e-02
-1.981898379151959944e+01 -1.703621098340581674e-01 9.104743197472903171e-02
-1.981002808262148918e+01 -1.673734432307740772e-01 9.626968971243229922e-02
-1.980107237372337892e+01 -1.642134535259204275e-01 1.013940820208007326e-01
-1.979211666482526866e+01 -1.608853838446688000e-01 1.064153190220093470e-01
-1.978316095592715484e+01 -1.573926386466036609e-01 1.113282163485104503e-01
-1.977420524702904459e+01 -1.537387759337279780e-01 1.161276839300583313e-01
-1.976524953813093433e+01 -1.499275275017367404e-01 1.208087480236885169e-01
-1.975629382923282407e+01 -1.459628287616023257e-01 1.253665710641315711e-01
-1.974733812033471025e+01 -1.418488301224670456e-01 1.297964707741051937e-01
-1.973838241143660355e+01 -1.375898708268314952e-01 1.340939303989957532e-01
-1.972942670253848974e+01 -1.331904417084314451e-01 1.382545830224143901e-01
-1.972047099364037948e+01 -1.286551730078703548e-01 1.422741946894890142e-01
-1.971151528474226922e+01 -1.239888544847825014e-01 1.461486835755550218e-01
-1.970255957584415540e+01 -1.191964644443369720e-01 1.498741472356205640e-01
-1.969360386694604870e+01 -1.142831761071489843e-01 1.534468729273219811e-01
-1.968464815804793488e+01 -1.092543313315906678e-01 1.568633433299507773e-01
-1.967569244914982463e+01 -1.041154019452346785e-01 1.601202289883111585e-01
-1.966673674025171081e+01 -9.887196301337283777e-02 1.632143660422111786e-01
-1.965778103135360411e+01 -9.352970227736161213e-02 1.661427630123847587e-01
-1.964882532245549029e+01 -8.809444517285763832e-02 1.689026279454075297e-01
-1.963986961355738003e+01 -8.257215693706419779e-02 1.714913827175262862e-01
-1.963091390465926978e+01 -7.696891667351073163e-02 1.739066624699636687e-01
-1.962195819576115596e+01 -7.129087780839096777e-02 1.761463069985591823e-01
-1.961300248686304926e+01 -6.554424172627058842e-02 1.782083502776050654e-01
-1.960404677796493544e+01 -5.973526438720208609e-02 1.800910223427871215e-01
-1.959509106906682518e+01 -5.387027777617250934e-02 1.817927653601148497e-01
-1.958613536016871493e+01 -4.795569075682012267e-02 1.833122480952888711e-01
-1.957717965127060467e+01 -4.199795988664224017e-02 1.846483667015216823e-01
-1.956822394237249085e+01 -3.600355241236082027e-02 1.858002344050280752e-01
-1.955926823347438059e+01 -2.997892655505542472e-02 1.867671678573313565e-01
-1.955031252457627033e+01 -2.393053564397732910e-02 1.875486828304973319e-01
-1.954135681567816007e+01 -1.786484000679004758e-02 1.881444999411697183e-01
-1.953240110678004982e+01 -1.178830560875060961e-02 1.885545461615486806e-01
-1.952344539788193600e+01 -5.707378787971112769e-03 1.887789459020349225e-01
-1.951448968898382574e+01 3.715479885511577740e-04 1.888180052347154525e-01
-1.950553398008571548e+01 6.442151675753869655e-03 1.886721973180171541e-01
-1.949657827118760522e+01 1.249817082365341919e-02 1.883421559152198277e-01
-1.948762256228949497e+01 1.853339550104697239e-02 1.878286746643972605e-01
-1.947866685339138115e+01 2.454167351317553675e-02 1.871327050903546507e-01
-1.946971114449327089e+01 3.051693243207053916e-02 1.862553493842854235e-01
-1.946075543559516063e+01 3.645320163109755374e-02 1.851978495779809109e-01
-1.945179972669705037e+01 4.234461859182613724e-02 1.839615826473818272e-01
-1.944284401779894011e+01 4.818541774494924240e-02 1.825480650009944361e-01
-1.943388830890082630e+01 5.396992062508516180e-02 1.809589552216712693e-01
-1.942493260000271604e+01 5.969254372241397655e-02 1.791960489146723901e-01
-1.941597689110460578e+01 6.534781978534813518e-02 1.772612727856469617e-01
-1.940702118220649552e+01 7.093041359591108208e-02 1.751566854344677460e-01
-1.939806547330838526e+01 7.643512115125451756e-02 1.728844837839336179e-01
-1.938910976441027501e+01 8.185685961498541385e-02 1.704470009763054961e-01
-1.938015405551216119e+01 8.719066330487776351e-02 1.678466928781553180e-01
-1.937119834661405093e+01 9.243169041843331268e-02 1.650861335484446746e-01
-1.936224263771594067e+01 9.757523430962598832e-02 1.621680250939879775e-01
-1.935328692881782686e+01 1.026167340815127421e-01 1.590952022109382025e-01
-1.934433121991972016e+01 1.075517741836318208e-01 1.558706239992988241e-01
-1.933537551102160634e+01 1.123760672991486881e-01 1.524973649379952056e-01
-1.932641980212349608e+01 1.170854469088276478e-01 1.489786154321829925e-01
-1.931746409322538582e+01 1.216758870085999505e-01 1.453176869890065448e-01
-1.930850838432727556e+01 1.261435185500096312e-01 1.415180106408988614e-01
-1.929955267542916530e+01 1.304846221260171080e-01 1.375831332581055055e-01
-1.929059696653105149e+01 1.346956141298434884e-01 1.335167224544770437e-01
-1.928164125763294123e+01 1.387730401610090258e-01 1.293225709899354925e-01
-1.927268554873482742e+01 1.427135829961931890e-01 1.250045866842488529e-01
-1.926372983983672071e+01 1.465140873887648965e-01 1.205667808198963437e-01
-1.925477413093860690e+01 1.501715763431263895e-01 1.160132751865816103e-01
-1.924581842204049664e+01 1.536832332148656555e-01 1.113483094527474987e-01
-1.923686271314238638e+01 1.570463689524732032e-01 1.065762301726196765e-01
-1.922790700424427612e+01 1.602584086994774115e-01 1.017014804209738082e-01
-1.921895129534616586e+01 1.633169011007629401e-01 9.672859346998401164e-02
-1.920999558644805205e+01 1.662195364361849503e-01 9.166218442834937752e-02
-1.920103987754994179e+01 1.689641475958844619e-01 8.650695756917675672e-02
-1.919208416865183153e+01 1.715486709140131016e-01 8.126770621138354467e-02
-1.918312845975372127e+01 1.739711116764628140e-01 7.594928466304158576e-02
-1.917417275085560746e+01 1.762295660829493460e-01 7.055660954950046526e-02
-1.916521704195749720e+01 1.783222406113842695e-01 6.509468406277946206e-02
-1.915626133305938694e+01 1.802474269608606017e-01 5.956857533051939518e-02
-1.914730562416127668e+01 1.820035088219473240e-01 5.398339225558340670e-02
-1.913834991526316642e+01 1.835889909324457669e-01 4.834430912730280916e-02
-1.912939420636505261e+01 1.850024585422249124e-01 4.265657101649160399e-02
-1.912043849746694590e+01 1.862425381613258824e-01 3.692548077012850621e-02
-1.911148278856883209e+01 1.873079493055502809e-01 3.115640529051314986e-02
-1.910252707967072183e+01 1.881975494950369476e-01 2.535477036029230163e-02
-1.909357137077261157e+01 1.889103097384512708e-01 1.952605331353813450e-02
-1.908461566187449776e+01 1.894452927005080833e-01 1.367579834092429690e-02
-1.907565995297638750e+01 1.898016582705902566e-01 7.809610642779696472e-03
-1.906670424407827724e+01 1.899786734060083804e-01 1.933131889834612937e-03
-1.905774853518016698e+01 1.899757336233524052e-01 -3.947961160590725445e-03
-1.904879282628205672e+01 1.897923890170710171e-01 -9.827957809607710746e-03
-1.903983711738394646e+01 1.894283396919681506e-01 -1.570112289749113835e-02
-1.903088140848583265e+01 1.888834039479981852e-01 -2.156168749915127192e-02
-1.902192569958772239e+01 1.881575144331350813e-01 -2.740384950644244449e-02
-1.901296999068961213e+01 1.872507592705968671e-01 -3.322180464384594245e-02
-1.900401428179150187e+01 1.861634137545996881e-01 -3.900976277819007826e-02
-1.899505857289339161e+01 1.848959393022185926e-01 -4.476193985904049905e-02
-1.898610286399527780e+01 1.834489839284327295e-01 -5.047256394807773938e-02
-1.897714715509716754e+01 1.818233951916194968e-01 -5.613589283232708199e-02
-1.896819144619905728e+01 1.800202288258117567e-01 -6.174621930720727153e-02
-1.895923573730094702e+01 1.780407528094884728e-01 -6.729787765178021908e-02
-1.895028002840283676e+01 1.758864539396218230e-01 -7.278526362713770570e-02
-1.894132431950472295e+01 1.735590429942732715e-01 -7.820285036912122401e-02
-1.893236861060661269e+01 1.710604510875831652e-01 -8.354518798194665585e-02
-1.892341290170850243e+01 1.683928210862920827e-01 -8.880690027879255266e-02
-1.891445719281039217e+01 1.655585065875877504e-01 -9.398269584908887364e-02
-1.890550148391228191e+01 1.625600753931855380e-01 -9.906738744108789518e-02
-1.889654577501416810e+01 1.594003019687115497e-01 -1.040559010400265161e-01
-1.888759006611605784e+01 1.560821531282132746e-01 -1.089432742120490932e-01
-1.887863435721794758e+01 1.526087820148909202e-01 -1.137246582663265365e-01
-1.886967864831983732e+01 1.489835306424666939e-01 -1.183953293353872949e-01
-1.886072293942172351e+01 1.452099286797716993e-01 -1.229506963150649446e-01
-1.885176723052361325e+01 1.412916855375289105e-01 -1.273863006153982125e-01
-1.884281152162550299e+01 1.372326837886941597e-01 -1.316978197189448141e-01
-1.883385581272739273e+01 1.330369775869305327e-01 -1.358810773321373344e-01
-1.882490010382928247e+01 1.287087898143764175e-01 -1.399320507331885954e-01
-1.881594439493116866e+01 1.242525080520576058e-01 -1.438468746667733167e-01
-1.880698868603306195e+01 1.196726795480916455e-01 -1.476218475142461739e-01
-1.879803297713494814e+01 1.149740017221725363e-01 -1.512534349830366442e-01
-1.878907726823683788e+01 1.101613110775482157e-01 -1.547382695826025056e-01
-1.878012155933872407e+01 1.052395744706924041e-01 -1.580731512122864335e-01
-1.877116585044061381e+01 1.002138791201261370e-01 -1.612550500934181452e-01
-1.876221014154250355e+01 9.508942090338429187e-02 -1.642811089530333002e-01
-1.875325443264439329e+01 8.987149360728134695e-02 -1.671486400308574427e-01
-1.874429872374628303e+01 8.456547760545038428e-02 -1.698551184159492744e-01
-1.873534301484816922e+01 7.917682925572425146e-02 -1.723981810540188286e-01
-1.872638730595006251e+01 7.371107414947759839e-02 -1.747756298858621493e-01
-1.871743159705194870e+01 6.817379995343225696e-02 -1.769854296527282600e-01
-1.870847588815383844e+01 6.257064440533822991e-02 -1.790257057392740381e-01
-1.869952017925572818e+01 5.690728572407344199e-02 -1.808947468806101633e-01
-1.869056447035761437e+01 5.118943871132675127e-02 -1.825910069054284268e-01
-1.868160876145950411e+01 4.542284878326829228e-02 -1.841131057796389914e-01
-1.867265305256139385e+01 3.961328252871737510e-02 -1.854598332401743432e-01
-1.866369734366328359e+01 3.376651917967517930e-02 -1.866301493028859337e-01
-1.865474163476517333e+01 2.788834361146086405e-02 -1.876231828706887150e-01
-1.864578592586706307e+01 2.198453712277918803e-02 -1.884382325810757819e-01
-1.863683021696894926e+01 1.606086870251269283e-02 -1.890747655658121251e-01
-1.862787450807083900e+01 1.012308721713714443e-02 -1.895324111259578115e-01
-1.861891879917272874e+01 4.176914242607496913e-03 -1.898109542084159274e-01
-1.860996309027461848e+01 -1.771963643049105815e-03 -1.899103290932674382e-01
-1.860100738137650822e+01 -7.717902655088964420e-03 -1.898306101199131457e-01
-1.859205167247839441e+01 -1.365530694162387336e-02 -1.895720019861410199e-01
-1.858309596358028415e+01 -1.957863133265858382e-02 -1.891348316844437272e-01
-1.857414025468217389e+01 -2.548238237301399603e-02 -1.885195418434120473e-01
-1.856518454578406363e+01 -3.136111817094799220e-02 -1.877266867015890128e-01
-1.855622883688595337e+01 -3.720945030713685570e-02 -1.867569297683717711e-01
-1.854727312798783956e+01 -4.302204870962036964e-02 -1.856110414983460910e-01
-1.853831741908972930e+01 -4.879364530462329541e-02 -1.842898987458508608e-01
-1.852936171019161904e+01 -5.451903378654107679e-02 -1.827944867937891515e-01
-1.852040600129350878e+01 -6.019306564945445248e-02 -1.811259032938107028e-01
-1.851145029239539852e+01 -6.581064836116515271e-02 -1.792853631868006892e-01
-1.850249458349728471e+01 -7.136675101328565640e-02 -1.772742023339186068e-01
-1.849353887459917445e+01 -7.685641072323687317e-02 -1.750938807111211415e-01
-1.848458316570106419e+01 -8.227473268551190044e-02 -1.727459864725914285e-01
-1.847562745680295393e+01 -8.761688855709283408e-02 -1.702322371692894520e-01
-1.846667174790484012e+01 -9.287811939253527715e-02 -1.675544787250264900e-01
-1.845771603900673341e+01 -9.805373699366234930e-02 -1.647146876708010799e-01
-1.844876033010861960e+01 -1.031391191490954318e-01 -1.617149747362159606e-01
-1.843980462121050934e+01 -1.081297094008838444e-01 -1.585575851813502968e-01
-1.843084891231239908e+01 -1.130210233242864848e-01 -1.552448990962053132e-01
-1.842189320341428527e+01 -1.178086547350327973e-01 -1.517794350311941487e-01
-1.841293749451617856e+01 -1.224882728063761972e-01 -1.481638542995191987e-01
-1.840398178561806475e+01 -1.270556174955067008e-01 -1.444009650910152431e-01
-1.839502607671995449e+01 -1.315065041229742659e-01 -1.404937273194210023e-01
-1.838607036782184068e+01 -1.358368334913165332e-01 -1.364452561244681172e-01
-1.837711465892373397e+01 -1.400425981349116833e-01 -1.322588256248036498e-01
-1.836815895002562016e+01 -1.441198814457260446e-01 -1.279378734013102148e-01
-1.835920324112750990e+01 -1.480648584372102894e-01 -1.234860007701742285e-01
-1.835024753222939964e+01 -1.518738048299392851e-01 -1.189069708788128982e-01
-1.834129182333128583e+01 -1.555431054417809322e-01 -1.142047082118650692e-01
-1.833233611443317557e+01 -1.590692520609661431e-01 -1.093832954894255194e-01
-1.832338040553506531e+01 -1.624488367711928172e-01 -1.044469677383591255e-01
-1.831442469663695505e+01 -1.656785538364418386e-01 -9.940010752871598909e-02
-1.830546898773884479e+01 -1.687552087914518106e-01 -9.424724017438290691e-02
-1.829651327884073453e+01 -1.716757183372755458e-01 -8.899302766918172625e-02
-1.828755756994262072e+01 -1.744370994424236099e-01 -8.364226359154304513e-02
-1.827860186104451046e+01 -1.770364641998541100e-01 -7.819986892740007911e-02
-1.826964615214640020e+01 -1.794710262380076471e-01 -7.267088702421582724e-02
-1.826069044324828994e+01 -1.817381057626948626e-01 -6.706048039050326037e-02
-1.825173473435017968e+01 -1.838351253408428421e-01 -6.137392813752610282e-02
-1.824277902545206587e+01 -1.857596065923562412e-01 -5.561662174151296711e-02
-1.823382331655395561e+01 -1.875091777494930223e-01 -4.979406172465242891e-02
-1.822486760765584535e+01 -1.890815829314284879e-01 -4.391185487450711272e-02
-1.821591189875773509e+01 -1.904746817173140483e-01 -3.797570994547447287e-02
-1.820695618985962483e+01 -1.916864473628878407e-01 -3.199143284670456083e-02
-1.819800048096151102e+01 -1.927149766154540311e-01 -2.596492073921448721e-02
-1.818904477206340076e+01 -1.935585053753897666e-01 -1.990215573758527534e-02
-1.818008906316529050e+01 -1.942154141529211508e-01 -1.380919953439044799e-02
-1.817113335426718024e+01 -1.946842254205901623e-01 -7.692187412478462480e-03
-1.816217764536906998e+01 -1.949636083947129672e-01 -1.557319515491275468e-03
-1.815322193647095617e+01 -1.950523970366258297e-01 4.589148907701012803e-03
-1.814426622757284591e+01 -1.949496073425968090e-01 1.074091683956043125e-02
-1.813531051867473565e+01 -1.946544412925988177e-01 1.689164677702363615e-02
-1.812635480977662539e+01 -1.941662869394407687e-01 2.303497405652451743e-02
-1.811739910087851513e+01 -1.934847293737312901e-01 2.916451555584216246e-02
-1.810844339198040487e+01 -1.926095676578401250e-01 3.527387903308468187e-02
-1.809948768308229106e+01 -1.915408245281472188e-01 4.135667411153656770e-02
-1.809053197418418080e+01 -1.902787501398880421e-01 4.740652300701826694e-02
-1.808157626528607054e+01 -1.888238285128827076e-01 5.341707055889189509e-02
-1.807262055638795673e+01 -1.871767855517456891e-01 5.938199693381626676e-02
-1.806366484748985002e+01 -1.853385914186808647e-01 6.529503251684833087e-02
-1.805470913859173621e+01 -1.833104577345968933e-01 7.114996840006936052e-02
-1.804575342969362595e+01 -1.810938386611378459e-01 7.694066182837147605e-02
-1.803679772079551213e+01 -1.786904382460574592e-01 8.266104183228883961e-02
-1.802784201189740543e+01 -1.761022139942826081e-01 8.830512043418724255e-02
-1.801888630299929517e+01 -1.733313697527056052e-01 9.386700812878315259e-02
-1.800993059410118136e+01 -1.703803440304499650e-01 9.934092676462824567e-02
-1.800097488520307110e+01 -1.672518029753779500e-01 1.047212177906839126e-01
-1.799201917630495728e+01 -1.639486378853343973e-01 1.100023488833543617e-01
-1.798306346740685058e+01 -1.604739618427717951e-01 1.151789208316760654e-01
-1.797410775850873677e+01 -1.568311053346500561e-01 1.202456744044225617e-01
-1.796515204961062651e+01 -1.530236127933413959e-01 1.251974950483721594e-01
-1.795619634071251625e+01 -1.490552364594856516e-01 1.300294112217011966e-01
-1.794724063181440599e+01 -1.449299248276991470e-01 1.347365909355489333e-01
-1.793828492291629217e+01 -1.406518060688201899e-01 1.393143449317252591e-01
-1.792932921401818191e+01 -1.362251717681211560e-01 1.437581348510237333e-01
-1.792037350512007521e+01 -1.316544698278724335e-01 1.480635801398745843e-01
-1.791141779622196140e+01 -1.269443058547140013e-01 1.522264593441922942e-01
-1.790246208732385114e+01 -1.220994420816407106e-01 1.562427024310608370e-01
-1.789350637842573732e+01 -1.171247868951616200e-01 1.601083778580877359e-01
-1.788455066952762706e+01 -1.120253771965117606e-01 1.638196868950566321e-01
-1.787559496062951681e+01 -1.068063607416216004e-01 1.673729714656947420e-01
-1.786663925173140655e+01 -1.014729862872533611e-01 1.707647250490113844e-01
-1.785768354283329629e+01 -9.603060410150320025e-02 1.739915931941294347e-01
-1.784872783393518247e+01 -9.048467030983090020e-02 1.770503646117873864e-01
-1.783977212503707221e+01 -8.484074449431518172e-02 1.799379652104721727e-01
-1.783081641613896196e+01 -7.910447652948926489e-02 1.826514617317913369e-01
-1.782186070724085170e+01 -7.328158666677203614e-02 1.851880699917033413e-01
-1.781290499834274144e+01 -6.737784442637818894e-02 1.875451555761262490e-01
-1.780394928944462762e+01 -6.139905253862788098e-02 1.897202206658726853e-01
-1.779499358054651736e+01 -5.535104974713466602e-02 1.917108950162360048e-01
-1.778603787164840710e+01 -4.923974577577931028e-02 1.935149566240545183e-01
-1.777708216275029685e+01 -4.307117248230341727e-02 1.951303726727722510e-01
-1.776812645385218659e+01 -3.685149876840455863e-02 1.965553222589184190e-01
-1.775917074495407633e+01 -3.058696934694296599e-02 1.977881775892500194e-01
-1.775021503605596251e+01 -2.428379969157622165e-02 1.988274558897535627e-01
-1.774125932715785225e+01 -1.794811408342245063e-02 1.996717814787658252e-01
-1.773230361825974200e+01 -1.158597409822986410e-02 2.003198950606349671e-01
-1.772334790936163174e+01 -5.203453922756362017e-03 2.007706972909991117e-01
-1.771439220046352148e+01 1.193315316357240448e-03 2.010232670131152644e-01
-1.770543649156540766e+01 7.598159863861787822e-03 2.010768306352413159e-01
-1.769648078266729740e+01 1.400490230710598090e-02 2.009307339187188512e-01
-1.768752507376918714e+01 2.040737617314467012e-02 2.005844671147966607e-01
-1.767856936487107689e+01 2.679939597465622395e-02 2.000377228082427794e-01
-1.766961365597296663e+01 3.317471335115924208e-02 1.992904255911369382e-01
-1.766065794707485281e+01 3.952701939887208471e-02 1.983427063549371983e-01
-1.765170223817674255e+01 4.585001520948285558e-02 1.971948508028098512e-01
-1.764274652927862874e+01 5.213749867135293592e-02 1.958472693166768697e-01
-1.763379082038052204e+01 5.838339583878102840e-02 1.943005020133856398e-01
-1.762483511148241178e+01 6.458171968932066576e-02 1.925552357396781988e-01
-1.761587940258429796e+01 7.072649695130997505e-02 1.906123125929831685e-01
-1.760692369368618770e+01 7.681171772892946004e-02 1.884727361999894157e-01
-1.759796798478807744e+01 8.283134727612649628e-02 1.861376891207355000e-01
-1.758901227588996719e+01 8.877939326269371212e-02 1.836085579766035258e-01
-1.758005656699185337e+01 9.464995433236167433e-02 1.808869511122146445e-01
-1.757110085809374667e+01 1.004371694702612533e-01 1.779746895064787671e-01
-1.756214514919563285e+01 1.061351059644613237e-01 1.748737687652366091e-01
-1.755318944029752259e+01 1.117377350595358254e-01 1.715863269519213585e-01
-1.754423373139940878e+01 1.172390660266878909e-01 1.681146603394484962e-01
-1.753527802250129852e+01 1.226333142406981352e-01 1.644612795960423424e-01
-1.752632231360319182e+01 1.279149280866806737e-01 1.606289494908363646e-01
-1.751736660470507800e+01 1.330784586663713021e-01 1.566206769791994580e-01
-1.750841089580696774e+01 1.381184176331965441e-01 1.524396769673135865e-01
-1.749945518690885393e+01 1.430292568604073777e-01 1.480893667995747953e-01
-1.749049947801074723e+01 1.478054678582406412e-01 1.435733961519580770e-01
-1.748154376911263341e+01 1.524416967470882400e-01 1.388956726319683643e-01
-1.747258806021452315e+01 1.569327829960139031e-01 1.340603522811307236e-01
-1.746363235131641289e+01 1.612737124580277126e-01 1.290718074174300734e-01
-1.745467664241829908e+01 1.654595455379639091e-01 1.239346008009167138e-01
-1.744572093352018882e+01 1.694853954043028521e-01 1.186534790544250401e-01
-1.743676522462207856e+01 1.733464844919800352e-01 1.132333852289225812e-01
-1.742780951572396830e+01 1.770382318787805664e-01 1.076794883783498413e-01
-1.741885380682585804e+01 1.805562843184981003e-01 1.019972127778527027e-01
-1.740989809792774778e+01 1.838964546832931868e-01 9.619223223963617453e-02
-1.740094238902963397e+01 1.870546372341725938e-01 9.027041653057772674e-02
-1.739198668013152371e+01 1.900268045738596201e-01 8.423776866822994813e-02
-1.738303097123341345e+01 1.928090970576653573e-01 7.810041113131921398e-02
-1.737407526233530319e+01 1.953979047115494139e-01 7.186463172865602267e-02
-1.736511955343719293e+01 1.977898534780657969e-01 6.553693194261757393e-02
-1.735616384453907912e+01 1.999817177520208933e-01 5.912401281926826790e-02
-1.734720813564096886e+01 2.019703586608668500e-01 5.263270038014664781e-02
-1.733825242674285860e+01 2.037527607940656238e-01 4.606988054176283653e-02
-1.732929671784474834e+01 2.053261382984618022e-01 3.944250565867949559e-02
-1.732034100894663808e+01 2.066880040545036601e-01 3.275765874459798943e-02
-1.731138530004852427e+01 2.078361301394940630e-01 2.602260171261312760e-02
-1.730242959115041401e+01 2.087684469312754976e-01 1.924475989460203498e-02
-1.729347388225230375e+01 2.094829990360005667e-01 1.243166403472718839e-02
-1.728451817335419349e+01 2.099780094923515417e-01 5.590891075150269431e-03
-1.727556246445608323e+01 2.102519758784460735e-01 -1.269979263160781434e-03
-1.726660675555796942e+01 2.103036918562689317e-01 -8.143375741015939154e-03
-1.725765104665985916e+01 2.101321883483970865e-01 -1.502169512671383718e-02
-1.724869533776174890e+01 2.097366810596207887e-01 -2.189723820877822330e-02
-1.723973962886363864e+01 2.091165816744524619e-01 -2.876219733703826165e-02
-1.723078391996552838e+01 2.082715426919647395e-01 -3.560872717349729266e-02
-1.722182821106741457e+01 2.072014871786720391e-01 -4.242903625463537859e-02
-1.721287250216930431e+01 2.059066230995234559e-01 -4.921541888454467745e-02
-1.720391679327119405e+01 2.043874613983145960e-01 -5.596022541940311873e-02
-1.719496108437308379e+01 2.026448302509642196e-01 -6.265582776063226278e-02
-1.718600537547496998e+01 2.006798652796793481e-01 -6.929462061214756996e-02
-1.717704966657686327e+01 1.984939815475824654e-01 -7.586905375508115612e-02
-1.716809395767874946e+01 1.960888570566894640e-01 -8.237166893791610101e-02
-1.715913824878063920e+01 1.934664446949364847e-01 -8.879511974330096813e-02
-1.715018253988252539e+01 1.906289998273952013e-01 -9.513217245318672521e-02
-1.714122683098441513e+01 1.875790981899181920e-01 -1.013757071772371093e-01
-1.713227112208630842e+01 1.843196290688785821e-01 -1.075187330521670537e-01
-1.712331541318819461e+01 1.808537679492187022e-01 -1.135544061544823818e-01
-1.711435970429008435e+01 1.771849496921609757e-01 -1.194760351102028134e-01
-1.710540399539197054e+01 1.733168617667330547e-01 -1.252770833241160786e-01
-1.709644828649386383e+01 1.692534525351522268e-01 -1.309511810925779729e-01
-1.708749257759575002e+01 1.649989317562694791e-01 -1.364921381977379500e-01
-1.707853686869763976e+01 1.605577569004506822e-01 -1.418939443770699249e-01
-1.706958115979952950e+01 1.559346198960735175e-01 -1.471507672554499269e-01
-1.706062545090141569e+01 1.511344377452105148e-01 -1.522569592409628025e-01
-1.705166974200330543e+01 1.461623357559564407e-01 -1.572070669999436898e-01
-1.704271403310519517e+01 1.410236276987121562e-01 -1.619958350709576611e-01
-1.703375832420708491e+01 1.357238093765613940e-01 -1.666182037690498441e-01
-1.702480261530897465e+01 1.302685627905737220e-01 -1.710692997129147075e-01
-1.701584690641086439e+01 1.246637518238527809e-01 -1.753444229198730664e-01
-1.700689119751275058e+01 1.189154042913461995e-01 -1.794390453401966956e-01
-1.699793548861464032e+01 1.130296939063609729e-01 -1.833488231923764977e-01
-1.698897977971653006e+01 1.070129275060670154e-01 -1.870696095956258798e-01
-1.698002407081841980e+01 1.008715306933385958e-01 -1.905974532687189915e-01
-1.697106836192030954e+01 9.461203692312912528e-02 -1.939285740757371312e-01
-1.696211265302219573e+01 8.824108837777318304e-02 -1.970593349416134565e-01
-1.695315694412408547e+01 8.176543409869041490e-02 -1.999862469809217946e-01
-1.694420123522597521e+01 7.519191594496990594e-02 -2.027059896918041448e-01
-1.693524552632786495e+01 6.852746157232390833e-02 -2.052154015451780888e-01
-1.692628981742975469e+01 6.177909149325571531e-02 -2.075114679649803784e-01
-1.691733410853164088e+01 5.495392090785687633e-02 -2.095913470657891631e-01
-1.690837839963353062e+01 4.805914446830229086e-02 -2.114523977662335352e-01
-1.689942269073542036e+01 4.110201402299044904e-02 -2.130921694165692493e-01
-1.689046698183731010e+01 3.408982961156124813e-02 -2.145083796611844118e-01
-1.688151127293919984e+01 2.702994757744224541e-02 -2.156989209690785558e-01
-1.687255556404108603e+01 1.992978955078078887e-02 -2.166618838264911528e-01
-1.686359985514297577e+01 1.279684269236853328e-02 -2.173955657243227813e-01
-1.685464414624486551e+01 5.638649360161664299e-03 -2.178984727395524290e-01
-1.684568843734675525e+01 -1.537211384843967807e-03 -2.181693278591069207e-01
-1.683673272844864499e+01 -8.723136218239054690e-03 -2.182070753641346117e-01
-1.682777701955053473e+01 -1.591149867380320729e-02 -2.180108798079586074e-01
-1.681882131065242092e+01 -2.309465025914054365e-02 -2.175801300187154563e-01
-1.680986560175431066e+01 -3.026492546493175090e-02 -2.169144421066273309e-01
-1.680090989285620040e+01 -3.741464875707196241e-02 -2.160136572857760118e-01
-1.679195418395808659e+01 -4.453614523845118162e-02 -2.148778452208442713e-01
-1.678299847505997988e+01 -5.162175021976510292e-02 -2.135073142907532862e-01
-1.677404276616186607e+01 -5.866381215170601848e-02 -2.119026185655955297e-01
-1.676508705726375581e+01 -6.565469550580871338e-02 -2.100645588631127325e-01
-1.675613134836564200e+01 -7.258679066328424523e-02 -2.079941840984587953e-01
-1.674717563946753529e+01 -7.945252481904832575e-02 -2.056927953259163055e-01
-1.673821993056942503e+01 -8.624436662612809668e-02 -2.031619480580398318e-01
-1.672926422167131122e+01 -9.295482878385449843e-02 -2.004034527767205587e-01
-1.672030851277320096e+01 -9.957647482237798331e-02 -1.974193788943035544e-01
-1.671135280387508715e+01 -1.061019284249969802e-01 -1.942120597951033367e-01
-1.670239709497698044e+01 -1.125238795442260742e-01 -1.907840924115146997e-01
-1.669344138607886663e+01 -1.188350859986312957e-01 -1.871383331678201090e-01
-1.668448567718075637e+01 -1.250283771748505746e-01 -1.832778974518022574e-01
-1.667552996828264611e+01 -1.310966639935434164e-01 -1.792061645989480589e-01
-1.666657425938453585e+01 -1.370329488213858082e-01 -1.749267819603278762e-01
-1.665761855048642204e+01 -1.428303303784418388e-01 -1.704436637117024700e-01
-1.664866284158831178e+01 -1.484820081035226891e-01 -1.657609890494560756e-01
-1.663970713269020507e+01 -1.539812911100673642e-01 -1.608832026847848706e-01
-1.663075142379209126e+01 -1.593216107224566802e-01 -1.558150154522639497e-01
-1.662179571489398100e+01 -1.644965310405189229e-01 -1.505614058548702949e-01
-1.661284000599586719e+01 -1.694997557580550929e-01 -1.451276222942552152e-01
-1.660388429709775693e+01 -1.743251385538951148e-01 -1.395191813886675902e-01
-1.659492858819964667e+01 -1.789667024094166448e-01 -1.337418624456326033e-01
-1.658597287930153641e+01 -1.834186593875176408e-01 -1.278017034664606921e-01
-1.657701717040342615e+01 -1.876754190367203035e-01 -1.217049999436703445e-01
-1.656806146150531234e+01 -1.917315888402052748e-01 -1.154583013337945191e-01
-1.655910575260720208e+01 -1.955819808120743963e-01 -1.090684012263162112e-01
-1.655015004370909182e+01 -1.992216283093205531e-01 -1.025423241874248992e-01
-1.654119433481098156e+01 -2.026458036782909644e-01 -9.588731503222032437e-02
-1.653223862591287130e+01 -2.058500286658629386e-01 -8.911083074635607615e-02
-1.652328291701475749e+01 -2.088300783681464601e-01 -8.222053028692848098e-02
-1.651432720811664723e+01 -2.115819831261005757e-01 -7.522426106301227655e-02
-1.650537149921853697e+01 -2.141020315616032899e-01 -6.813004552370242883e-02
-1.649641579032042671e+01 -2.163867765745839111e-01 -6.094606881556353939e-02
-1.648746008142231645e+01 -2.184330441480057117e-01 -5.368066488939481767e-02
-1.647850437252420619e+01 -2.202379409805233501e-01 -4.634230108103630508e-02
-1.646954866362609238e+01 -2.217988565134028089e-01 -3.893956442167190168e-02
-1.646059295472798212e+01 -2.231134615346543615e-01 -3.148115030759395666e-02
-1.645163724582987186e+01 -2.241797102179122758e-01 -2.397585055211015961e-02
-1.644268153693176160e+01 -2.249958458013371632e-01 -1.643253891327643365e-02
-1.643372582803365134e+01 -2.255604029019003531e-01 -8.860155169150441684e-03
-1.642477011913553753e+01 -2.258722053610311420e-01 -1.267690454367029814e-03
-1.641581441023742727e+01 -2.259303665165869057e-01 6.335824976618518144e-03
-1.640685870133931701e+01 -2.257342935717132348e-01 1.394133418727988225e-02
-1.639790299244120675e+01 -2.252836897106595127e-01 2.153976847434089376e-02
-1.638894728354309649e+01 -2.245785519966898569e-01 2.912206262662545009e-02
-1.637999157464498268e+01 -2.236191700449869646e-01 3.667916776380398397e-02
-1.637103586574687242e+01 -2.224061271304693110e-01 4.420206299029803831e-02
-1.636208015684875861e+01 -2.209403008711842420e-01 5.168176862339209782e-02
-1.635312444795065190e+01 -2.192228636066493874e-01 5.910936085344999091e-02
-1.634416873905254164e+01 -2.172552849929809127e-01 6.647598656599784661e-02
-1.633521303015442783e+01 -2.150393354432155457e-01 7.377287768796693401e-02
-1.632625732125631757e+01 -2.125770867185579338e-01 8.099136415477282969e-02
-1.631730161235820731e+01 -2.098709095951668269e-01 8.812288509871241127e-02
-1.630834590346009705e+01 -2.069234723755289385e-01 9.515899920060255646e-02
-1.629939019456198324e+01 -2.037377429882602786e-01 1.020913966464963851e-01
-1.629043448566387653e+01 -2.003169937994457028e-01 1.089119143353401709e-01
-1.628147877676576272e+01 -1.966648043029703419e-01 1.156125521930929378e-01
-1.627252306786765246e+01 -1.927850572938363538e-01 1.221854859040245322e-01
-1.626356735896953865e+01 -1.886819317380392935e-01 1.286230756475881254e-01
-1.625461165007142839e+01 -1.843598990762374823e-01 1.349178762271397436e-01
-1.624565594117332168e+01 -1.798237222224450538e-01 1.410626503999111436e-01
-1.623670023227520787e+01 -1.750784498350966556e-01 1.470503799641764142e-01
-1.622774452337709761e+01 -1.701294035266757154e-01 1.528742722187947378e-01
-1.621878881447898380e+01 -1.649821651321451976e-01 1.585277672099282831e-01
-1.620983310558087709e+01 -1.596425700802264758e-01 1.640045483673533977e-01
-1.620087739668276328e+01 -1.541167020344524075e-01 1.692985509257111665e-01
-1.619192168778465302e+01 -1.484108806283239712e-01 1.744039641528813134e-01
-1.618296597888654276e+01 -1.425316444353474654e-01 1.793152312834132289e-01
-1.617401026998842894e+01 -1.364857369768351647e-01 1.840270508176771458e-01
-1.616505456109031869e+01 -1.302800959924760027e-01 1.885343782768183485e-01
-1.615609885219220843e+01 -1.239218409307966534e-01 1.928324260959858594e-01
-1.614714314329409817e+01 -1.174182582926808077e-01 1.969166621765284231e-01
-1.613818743439598791e+01 -1.107767884026300137e-01 2.007828082745852782e-01
-1.612923172549787765e+01 -1.040050150408445284e-01 2.044268367576222434e-01
-1.612027601659976384e+01 -9.711065531997883915e-02 2.078449644832036369e-01
-1.611132030770165358e+01 -9.010154723277048749e-02 2.110336455491630125e-01
-1.610236459880354332e+01 -8.298563676054965255e-02 2.139895652130807124e-01
-1.609340888990543306e+01 -7.577096757489200363e-02 2.167096348975222353e-01
-1.608445318100732280e+01 -6.846567351057218642e-02 2.191909875969325350e-01
-1.607549747210920899e+01 -6.107797171877635267e-02 2.214309738092155033e-01
-1.606654176321109873e+01 -5.361615479891117253e-02 2.234271580355136344e-01
-1.605758605431298847e+01 -4.608858223631577544e-02 2.251773151584818000e-01
-1.604863034541487821e+01 -3.850367263924219657e-02 2.266794269122051342e-01
-1.603967463651676795e+01 -3.086989756119636052e-02 2.279316802394470431e-01
-1.603071892761865413e+01 -2.319577649783921211e-02 2.289324689346929897e-01
-1.602176321872054388e+01 -1.548987191011062282e-02 2.296803972450415232e-01
-1.601280750982243362e+01 -7.760783423124075972e-03 2.301742839632011928e-01
-1.600385180092432336e+01 -1.714127421279837996e-05 2.304131672047180501e-01
-1.599489609202621310e+01 7.732400307511969398e-03 2.303963098607044735e-01
-1.598594038312810106e+01 1.547916920415881407e-02 2.301232055500523344e-01
-1.597698467422998903e+01 2.321448117374366044e-02 2.295935850841472614e-01
-1.596802896533187699e+01 3.092964644771406535e-02 2.288074236047091259e-01
-1.595907325643376673e+01 3.861597856302648180e-02 2.277649485995988099e-01
-1.595011754753565825e+01 4.626480490455649186e-02 2.264666476116105887e-01
-1.594116183863754621e+01 5.386747641768565437e-02 2.249132748558567707e-01
-1.593220612973943418e+01 6.141537590190210283e-02 2.231058577986307911e-01
-1.592325042084132214e+01 6.889992744942188829e-02 2.210457038842307265e-01
-1.591429471194321366e+01 7.631260852424313901e-02 2.187344058093209642e-01
-1.590533900304510162e+01 8.364496256921019612e-02 2.161738452534950616e-01
-1.589638329414699136e+01 9.088860955851672807e-02 2.133661968470722814e-01
-1.588742758524887932e+01 9.803525486053663029e-02 2.103139321899151204e-01
-1.587847187635076729e+01 1.050766980046315135e-01 2.070198218604618057e-01
-1.586951616745265703e+01 1.120048421289842194e-01 2.034869358750808765e-01
-1.586056045855454677e+01 1.188117048369459611e-01 1.997186438954621779e-01
-1.585160474965643651e+01 1.254894304080240164e-01 1.957186145896775420e-01
-1.584264904075832625e+01 1.320303011722283315e-01 1.914908136827681295e-01
-1.583369333186021422e+01 1.384267458950700636e-01 1.870395016215897765e-01
-1.582473762296210218e+01 1.446713458280700915e-01 1.823692307708497662e-01
-1.581578191406399192e+01 1.507568412881604425e-01 1.774848406202582385e-01
-1.580682620516587988e+01 1.566761403776527617e-01 1.723914516692236221e-01
-1.579787049626777140e+01 1.624223280953710769e-01 1.670944605977011943e-01
-1.578891478736965936e+01 1.679886732473548916e-01 1.615995368703341817e-01
-1.577995907847154733e+01 1.733686328582503822e-01 1.559126182398117844e-01
-1.577100336957343529e+01 1.785558558367850990e-01 1.500399042377259795e-01
-1.576204766067532681e+01 1.835441878447660324e-01 1.439878494083405014e-01
-1.575309195177721655e+01 1.883276780587428423e-01 1.377631575526996888e-01
-1.574413624287910451e+01 1.929005872641866015e-01 1.313727763945820026e-01
-1.573518053398099248e+01 1.972573969526468796e-01 1.248238917120679942e-01
-1.572622482508288044e+01 2.013928192319496546e-01 1.181239203508028385e-01
-1.571726911618477196e+01 2.053018058076093444e-01 1.112805021345183581e-01
-1.570831340728665992e+01 2.089795548983442997e-01 1.043014911664175287e-01
-1.569935769838854966e+01 2.124215185187508792e-01 9.719494680991121183e-02
-1.569040198949043763e+01 2.156234124705513899e-01 8.996912449711071125e-02
-1.568144628059232737e+01 2.185812269378544781e-01 8.263246642929221453e-02
-1.567249057169421533e+01 2.212912343259659242e-01 7.519359133456396393e-02
-1.566353486279610507e+01 2.237499943297185101e-01 6.766128158154834094e-02
-1.565457915389799659e+01 2.259543593376414083e-01 6.004446822526562227e-02
-1.564562344499988455e+01 2.279014825984822801e-01 5.235221679533805239e-02
-1.563666773610177252e+01 2.295888279586562608e-01 4.459371509077358214e-02
-1.562771202720366048e+01 2.310141774554556049e-01 3.677826068385898345e-02
-1.561875631830555022e+01 2.321756347256164199e-01 2.891524532877477044e-02
-1.560980060940743819e+01 2.330716265799832321e-01 2.101413733566338815e-02
-1.560084490050932970e+01 2.337009067902840465e-01 1.308446497275455103e-02
-1.559188919161121767e+01 2.340625620086862757e-01 5.135801217939676457e-03
-1.558293348271310563e+01 2.341560155996523784e-01 -2.822251514886366195e-03
-1.557397777381499360e+01 2.339810272959403914e-01 -1.078007678912825187e-02
-1.556502206491688511e+01 2.335376910376394388e-01 -1.872805964019045449e-02
-1.555606635601877485e+01 2.328264336964586123e-01 -2.665660289971107447e-02
-1.554711064712066282e+01 2.318480142698790269e-01 -3.455614411955369725e-02
-1.553815493822255078e+01 2.306035217345686616e-01 -4.241717142133644147e-02
-1.552919922932443875e+01 2.290943707301476839e-01 -5.023023780933198734e-02
-1.552024352042633026e+01 2.273222957483895801e-01 -5.798597492928533881e-02
-1.551128781152821823e+01 2.252893455186356086e-01 -6.567510646575200339e-02
-1.550233210263010797e+01 2.229978783274128573e-01 -7.328846154353012288e-02
-1.549337639373199771e+01 2.204505568428204443e-01 -8.081698905708727121e-02
-1.548442068483388567e+01 2.176503410312840003e-01 -8.825177141865798991e-02
-1.547546497593577364e+01 2.146004809807091351e-01 -9.558403609533340506e-02
-1.546650926703766338e+01 2.113045119741646105e-01 -1.028051662307307296e-01
-1.545755355813955489e+01 2.077662507148090587e-01 -1.099067121632275323e-01
-1.544859784924144286e+01 2.039897905778115805e-01 -1.168804033023382871e-01
-1.543964214034333082e+01 1.999794956635859433e-01 -1.237181592185916390e-01
-1.543068643144521879e+01 1.957399948086426256e-01 -1.304121001177487860e-01
-1.542173072254710853e+01 1.912761766397683971e-01 -1.369545568791646906e-01
-1.541277501364899827e+01 1.865931850879142262e-01 -1.433380802331334636e-01
-1.540381930475088801e+01 1.816964141064626170e-01 -1.495554490097757150e-01
-1.539486359585277597e+01 1.765915015344990679e-01 -1.555996776370218437e-01
-1.538590788695466394e+01 1.712843220884018858e-01 -1.614640231213325672e-01
-1.537695217805655190e+01 1.657809792932469772e-01 -1.671419916401928052e-01
-1.536799646915844342e+01 1.600877971806159428e-01 -1.726273445622165115e-01
-1.535904076026033316e+01 1.542113128383948151e-01 -1.779141039772234589e-01
-1.535008505136222112e+01 1.481582692209273966e-01 -1.829965578584643315e-01
-1.534112934246410909e+01 1.419356070177628659e-01 -1.878692650053849500e-01
-1.533217363356599883e+01 1.355504550566050959e-01 -1.925270597762110680e-01
-1.532321792466788857e+01 1.290101199675717791e-01 -1.969650560104744264e-01
-1.531426221576977653e+01 1.223220765152397416e-01 -2.011786502446001879e-01
-1.530530650687166627e+01 1.154939588322133892e-01 -2.051635242147657190e-01
-1.529635079797355601e+01 1.085335514139516566e-01 -2.089156460832890527e-01
-1.528739508907544398e+01 1.014487781332191196e-01 -2.124312704256070550e-01
-1.527843938017733194e+01 9.424768935047793394e-02 -2.157069373320862626e-01
-1.526948367127922168e+01 8.693844961131079463e-02 -2.187394706836836844e-01
-1.526052796238111320e+01 7.952932708193788391e-02 -2.215259755515958384e-01
-1.525157225348300116e+01 7.202868325935311844e-02 -2.240638345323592295e-01
-1.524261654458488913e+01 6.444496160958264330e-02 -2.263507023611995017e-01
-1.523366083568677709e+01 5.678667584062960932e-02 -2.283844995830533464e-01
-1.522470512678866683e+01 4.906239975866700381e-02 -2.301634053620129072e-01
-1.521574941789055657e+01 4.128075922721938240e-02 -2.316858495392448425e-01
-1.520679370899244631e+01 3.345042454819917993e-02 -2.329505044469201147e-01
-1.519783800009433428e+01 2.558010265873689529e-02 -2.339562771468514379e-01
-1.518888229119622224e+01 1.767853014333810313e-02 -2.347023020605031041e-01
-1.517992658229811020e+01 9.754467960454040257e-03 -2.351879342437959708e-01
-1.517097087340000172e+01 1.816697159096831776e-03 -2.354127439325122417e-01
-1.516201516450189146e+01 -6.125985895050713691e-03 -2.353765122843305690e-01
-1.515305945560377943e+01 -1.406477518635998458e-02 -2.350792287391936797e-01
-1.514410374670566739e+01 -2.199086065149645497e-02 -2.345210901145880211e-01
-1.513514803780755713e+01 -2.989543329332128990e-02 -2.337025012113529421e-01
-1.512619232890944687e+01 -3.776969050011029505e-02 -2.326240770762852961e-01
-1.511723662001133484e+01 -4.560484215380394141e-02 -2.312866471247990441e-01
-1.510828091111322635e+01 -5.339211741099500474e-02 -2.296912603582526025e-01
-1.509932520221511432e+01 -6.112277160867070347e-02 -2.278391910084743566e-01
-1.509036949331700228e+01 -6.878809343629116446e-02 -2.257319449165566816e-01
-1.508141378441889024e+01 -7.637941300957670765e-02 -2.233712669668940498e-01
-1.507245807552077999e+01 -8.388811102303181388e-02 -2.207591492394108679e-01
-1.506350236662267150e+01 -9.130562883762004256e-02 -2.178978387735715783e-01
-1.505454665772455947e+01 -9.862347902140880529e-02 -2.147898444451425415e-01
-1.504559094882644743e+01 -1.058332563403172749e-01 -2.114379431843513568e-01
-1.503663523992833539e+01 -1.129266495237160467e-01 -2.078451860511593419e-01
-1.502767953103022691e+01 -1.198954537351595157e-01 -2.040149039954871346e-01
-1.501872382213211488e+01 -1.267315832593444436e-01 -1.999507123283293109e-01
-1.500976811323400462e+01 -1.334270843058170675e-01 -1.956565145197973199e-01
-1.500081240433589258e+01 -1.399741481805317211e-01 -1.911365055696252757e-01
-1.499185669543778054e+01 -1.463651248686917428e-01 -1.863951741750241031e-01
-1.498290098653967028e+01 -1.525925365303658632e-01 -1.814373027928889714e-01
-1.497394527764156003e+01 -1.586490903275913633e-01 -1.762679663857443790e-01
-1.496498956874344977e+01 -1.645276907249189902e-01 -1.708925302180789030e-01
-1.495603385984533773e+01 -1.702214514089409325e-01 -1.653166462352267940e-01
-1.494707815094722747e+01 -1.757237063100907382e-01 -1.595462481290343404e-01
-1.493812244204911543e+01 -1.810280194201507598e-01 -1.535875455214864571e-01
-1.492916673315100518e+01 -1.861281934896009960e-01 -1.474470170561189841e-01
-1.492021102425289314e+01 -1.910182776487893141e-01 -1.411314023703940101e-01
-1.491125531535478466e+01 -1.956925740859072615e-01 -1.346476930041751174e-01
-1.490229960645667262e+01 -2.001456435920538623e-01 -1.280031221367257388e-01
-1.489334389755856058e+01 -2.043723098427473461e-01 -1.212051534047018098e-01
-1.488438818866044855e+01 -2.083676629530156199e-01 -1.142614697305858185e-01
-1.487543247976233829e+01 -2.121270627337143722e-01 -1.071799629668643838e-01
-1.486647677086422981e+01 -2.156461413796439130e-01 -9.996872401084352933e-02
-1.485752106196611777e+01 -2.189208055268560271e-01 -9.263603263596131843e-02
-1.484856535306800573e+01 -2.219472385110368151e-01 -8.519034695329821827e-02
-1.483960964416989370e+01 -2.247219033753402317e-01 -7.764029222633943295e-02
-1.483065393527178522e+01 -2.272415459441682051e-01 -6.999464822548140397e-02
-1.482169822637367318e+01 -2.295031976351049052e-01 -6.226233550001072925e-02
-1.481274251747556292e+01 -2.315041778345544865e-01 -5.445240264820280784e-02
-1.480378680857745088e+01 -2.332420959728977450e-01 -4.657401554269776506e-02
-1.479483109967933885e+01 -2.347148537924823863e-01 -3.863644687689237606e-02
-1.478587539078122859e+01 -2.359206481465944971e-01 -3.064906422749484258e-02
-1.477691968188311833e+01 -2.368579743691875406e-01 -2.262131634202759964e-02
-1.476796397298500807e+01 -2.375256299458531617e-01 -1.456271821298255401e-02
-1.475900826408689781e+01 -2.379227183623693898e-01 -6.482835999609401489e-03
-1.475005255518878577e+01 -2.380486526968653149e-01 1.608727259777692747e-03
-1.474109684629067374e+01 -2.379031578779412515e-01 9.702345507386456874e-03
-1.473214113739256348e+01 -2.374862721348762473e-01 1.778838399759032421e-02
-1.472318542849445144e+01 -2.367983491946736296e-01 2.585721435299839083e-02
-1.471422971959634296e+01 -2.358400600513578804e-01 3.389923018204975963e-02
-1.470527401069823092e+01 -2.346123929275827358e-01 4.190486290850271855e-02
-1.469631830180011889e+01 -2.331166530188784614e-01 4.986459710084922836e-02
-1.468736259290200685e+01 -2.313544625234159602e-01 5.776898500677071779e-02
-1.467840688400389837e+01 -2.293277603404743070e-01 6.560866138016645255e-02
-1.466945117510578811e+01 -2.270388017574993256e-01 7.337435928845527366e-02
-1.466049546620767607e+01 -2.244901566787242952e-01 8.105692592581943690e-02
-1.465153975730956404e+01 -2.216847033122601451e-01 8.864733683122086316e-02
-1.464258404841145200e+01 -2.186256185727681045e-01 9.613670726903854324e-02
-1.463362833951334352e+01 -2.153163701630944893e-01 1.035163020010653329e-01
-1.462467263061523148e+01 -2.117607126749064261e-01 1.107775472294051378e-01
-1.461571692171712122e+01 -2.079626860672456057e-01 1.179120459608647004e-01
-1.460676121281900919e+01 -2.039266123523565399e-01 1.249115922453766098e-01
-1.459780550392089893e+01 -1.996570859110648744e-01 1.317681796145991902e-01
-1.458884979502278689e+01 -1.951589572448855781e-01 1.384740049982941534e-01
-1.457989408612467663e+01 -1.904373183851682527e-01 1.450214729825993476e-01
-1.457093837722656637e+01 -1.854974975033271689e-01 1.514032033835092939e-01
-1.456198266832845611e+01 -1.803450579528365627e-01 1.576120415474316916e-01
-1.455302695943034408e+01 -1.749857899906480663e-01 1.636410675578120755e-01
-1.454407125053223204e+01 -1.694256942822827405e-01 1.694835991065253844e-01
-1.453511554163412178e+01 -1.636709677165223698e-01 1.751331894094076969e-01
-1.452615983273600975e+01 -1.577279984324957141e-01 1.805836286399369051e-01
-1.451720412383790126e+01 -1.516033673398971271e-01 1.858289509778890680e-01
-1.450824841493978923e+01 -1.453038482602098669e-01 1.908634414779301625e-01
-1.449929270604167719e+01 -1.388364000493608474e-01 1.956816391536317645e-01
-1.449033699714356516e+01 -1.322081519494638646e-01 2.002783351383877475e-01
-1.448138128824545667e+01 -1.254263905764319287e-01 2.046485695128830717e-01
-1.447242557934734641e+01 -1.184985538515747755e-01 2.087876359429280959e-01
-1.446346987044923438e+01 -1.114322305080217568e-01 2.126910937375459387e-01
-1.445451416155112234e+01 -1.042351596931223312e-01 2.163547750562475613e-01
-1.444555845265301031e+01 -9.691522348700315481e-02 2.197747814227548335e-01
-1.443660274375490182e+01 -8.948043310183938226e-02 2.229474758279070545e-01
-1.442764703485678979e+01 -8.193891789742495380e-02 2.258694803243463667e-01
-1.441869132595867953e+01 -7.429892401303798966e-02 2.285376847909778020e-01
-1.440973561706056749e+01 -6.656881660766096609e-02 2.309492599787039968e-01
-1.440077990816245723e+01 -5.875707210451511925e-02 2.331016605664074370e-01
-1.439182419926434520e+01 -5.087225785978781445e-02 2.349926156115743348e-01
-1.438286849036623494e+01 -4.292301293834648035e-02 2.366201184071295704e-01
-1.437391278146812645e+01 -3.491804284052777568e-02 2.379824260339590547e-01
-1.436495707257001442e+01 -2.686612446308689339e-02 2.390780659727080870e-01
-1.435600136367190238e+01 -1.877610625196622987e-02 2.399058400173562366e-01
-1.434704565477379035e+01 -1.065689488345307814e-02 2.404648212494670811e-01
-1.433808994587568009e+01 -2.517435116582813874e-03 2.407543483241979532e-01
-1.432913423697756805e+01 5.633304327890019392e-03 2.407740212039619354e-01
-1.432017852807945957e+01 1.378633392413709802e-02 2.405236973345020457e-01
-1.431122281918134753e+01 2.193264161790841812e-02 2.400034865387180860e-01
-1.430226711028323550e+01 3.006319495111425821e-02 2.392137466036706184e-01
-1.429331140138512346e+01 3.816894910434905780e-02 2.381550822386087618e-01
-1.428435569248701498e+01 4.624085782415211787e-02 2.368283447874043601e-01
-1.427539998358890472e+01 5.426988366473745745e-02 2.352346273565694701e-01
-1.426644427469079268e+01 6.224700658440400491e-02 2.333752563366899291e-01
-1.425748856579268065e+01 7.016323092218532120e-02 2.312517873369079324e-01
-1.424853285689456861e+01 7.800959003237165068e-02 2.288660102413565545e-01
-1.423957714799646013e+01 8.577714932140489967e-02 2.262199571851691571e-01
-1.423062143909834809e+01 9.345700957950670018e-02 2.233159032785405618e-01
-1.422166573020023783e+01 1.010403124335016445e-01 2.201563599991128994e-01
-1.421271002130212757e+01 1.085182496305471672e-01 2.167440730470004406e-01
-1.420375431240401554e+01 1.158820766826923754e-01 2.130820318592901164e-01
-1.419479860350590350e+01 1.231231274268909243e-01 2.091734816801576469e-01
-1.418584289460779324e+01 1.302328238015783568e-01 2.050219255419891695e-01
-1.417688718570968476e+01 1.372026806191857240e-01 2.006311197061077800e-01
-1.416793147681157272e+01 1.440243132360790324e-01 1.960050786752574603e-01
-1.415897576791346069e+01 1.506894546621647124e-01 1.911480941192384153e-01
-1.415002005901534865e+01 1.571899777929132436e-01 1.860647515545403585e-01
-1.414106435011723839e+01 1.635179126812880135e-01 1.807599295148970830e-01
-1.413210864121912813e+01 1.696654560590467598e-01 1.752387877910923375e-01
-1.412315293232101787e+01 1.756249798593152445e-01 1.695067637314006115e-01
-1.411419722342290584e+01 1.813890449441646624e-01 1.635695823159047657e-01
-1.410524151452479380e+01 1.869504196532462414e-01 1.574332672261850030e-01
-1.409628580562668176e+01 1.923020993704947224e-01 1.511041407883253196e-01
-1.408733009672857328e+01 1.974373233663477001e-01 1.445888141022751427e-01
-1.407837438783046302e+01 2.023495867911291324e-01 1.378941753434335393e-01
-1.406941867893235099e+01 2.070326501256443130e-01 1.310273812091432011e-01
-1.406046297003423895e+01 2.114805519267000666e-01 1.239958530493390776e-01
-1.405150726113612869e+01 2.156876255046573931e-01 1.168072763184186402e-01
-1.404255155223801843e+01 2.196485106735710791e-01 1.094695966310248042e-01
-1.403359584333990639e+01 2.233581541154678052e-01 1.019910053615128154e-01
-1.402464013444179791e+01 2.268118071764445298e-01 9.437991748791066393e-02
-1.401568442554368588e+01 2.300050356578176580e-01 8.664495330594568223e-02
-1.400672871664557384e+01 2.329337402110953636e-01 7.879493104331987408e-02
-1.399777300774746180e+01 2.355941690348731521e-01 7.083886407067731261e-02
-1.398881729884935154e+01 2.379829109934031572e-01 6.278595117177955542e-02
-1.397986158995124306e+01 2.400968788809476617e-01 5.464555752065050620e-02
-1.397090588105313103e+01 2.419333021242352222e-01 4.642719423736432760e-02
-1.396195017215501899e+01 2.434897354996131691e-01 3.814050283690994386e-02
-1.395299446325690695e+01 2.447640721644203377e-01 2.979524319449022157e-02
-1.394403875435879847e+01 2.457545461314952218e-01 2.140128173397103095e-02
-1.393508304546068644e+01 2.464597218911072640e-01 1.296858014758248134e-02
-1.392612733656257618e+01 2.468784815057832316e-01 4.507185516572628781e-03
-1.391717162766446414e+01 2.470100197453536650e-01 -3.972781550033225445e-03
-1.390821591876635210e+01 2.468538476948971272e-01 -1.246114459963035964e-02
-1.389926020986824007e+01 2.464097972714786033e-01 -2.094769158983295423e-02
-1.389030450097013158e+01 2.456780213499341892e-01 -2.942219017631585512e-02
-1.388134879207202133e+01 2.446589911459720601e-01 -3.787439657654749492e-02
-1.387239308317390929e+01 2.433534944027062608e-01 -4.629406428339193080e-02
-1.386343737427579903e+01 2.417626346789889247e-01 -5.467095752757045873e-02
-1.385448166537768699e+01 2.398878302281128860e-01 -6.299486822310121359e-02
-1.384552595647957673e+01 2.377308127309739338e-01 -7.125563332048891196e-02
-1.383657024758146470e+01 2.352936282716855398e-01 -7.944315181484458421e-02
-1.382761453868335622e+01 2.325786415408166996e-01 -8.754740145240141880e-02
-1.381865882978524418e+01 2.295885398401149580e-01 -9.555845382692050582e-02
-1.380970312088713214e+01 2.263263330179981492e-01 -1.034664874818266855e-01
-1.380074741198902011e+01 2.227953503229586074e-01 -1.112618009847346906e-01
-1.379179170309090985e+01 2.189992373180154051e-01 -1.189348279471769410e-01
-1.378283599419280137e+01 2.149419541004967960e-01 -1.264761542006628547e-01
-1.377388028529468933e+01 2.106277741110043622e-01 -1.338765355213578923e-01
-1.376492457639657729e+01 2.060612821387470817e-01 -1.411269137120040595e-01
-1.375596886749846526e+01 2.012473707926724642e-01 -1.482184299299558472e-01
-1.374701315860035677e+01 1.961912352388487379e-01 -1.551424359696119137e-01
-1.373805744970224474e+01 1.908983657010234758e-01 -1.618905054727421411e-01
-1.372910174080413448e+01 1.853745381707689599e-01 -1.684544460880795791e-01
-1.372014603190602244e+01 1.796258054437049057e-01 -1.748263113476285768e-01
-1.371119032300791041e+01 1.736584889362125239e-01 -1.809984104824619022e-01
-1.370223461410980015e+01 1.674791695135744440e-01 -1.869633157515168953e-01
-1.369327890521168989e+01 1.610946774108959201e-01 -1.927138685979137289e-01
-1.368432319631357963e+01 1.545120825090874617e-01 -1.982431860835082438e-01
-1.367536748741546759e+01 1.477386843526856119e-01 -2.035446669379499252e-01
-1.366641177851735733e+01 1.407820010655649878e-01 -2.086119954104748986e-01
-1.365745606961924530e+01 1.336497578794873242e-01 -2.134391433863485621e-01
-1.364850036072113504e+01 1.263498769678804978e-01 -2.180203726897055050e-01
-1.363954465182302300e+01 1.188904688843790691e-01 -2.223502369563378767e-01
-1.363058894292491452e+01 1.112798235558529886e-01 -2.264235816749639862e-01
-1.362163323402680248e+01 1.035264005512542135e-01 -2.302355433874250235e-01
-1.361267752512869045e+01 9.563882034139432886e-02 -2.337815493112532506e-01
-1.360372181623057841e+01 8.762585675024441023e-02 -2.370573172878482626e-01
-1.359476610733246815e+01 7.949642983498708682e-02 -2.400588551842522955e-01
-1.358581039843435967e+01 7.125959883682664309e-02 -2.427824596325758311e-01
-1.357685468953624763e+01 6.292455533786341093e-02 -2.452247154819151842e-01
-1.356789898063813560e+01 5.450061694311891802e-02 -2.473824963312101777e-01
-1.355894327174002356e+01 4.599722086885717903e-02 -2.492529649673423942e-01
-1.354998756284191508e+01 3.742391701981115371e-02 -2.508335737516138031e-01
-1.354103185394380304e+01 2.879036124609068298e-02 -2.521220660460206098e-01
-1.353207614504569278e+01 2.010630896917735277e-02 -2.531164786717670090e-01
-1.352312043614758075e+01 1.138160847341860085e-02 -2.538151446044481507e-01
-1.351416472724946871e+01 2.626193538496127220e-03 -2.542166957393853788e-01
-1.350520901835135845e+01 -6.149924295141526859e-03 -2.543200661348247738e-01
-1.349625330945324819e+01 -1.493666373753083261e-02 -2.541244955273244677e-01
-1.348729760055513793e+01 -2.372388243198239252e-02 -2.536295325717912719e-01
-1.347834189165702767e+01 -3.250138663685360474e-02 -2.528350378787959096e-01
-1.346938618275891564e+01 -4.125894152474816889e-02 -2.517411870762609194e-01
-1.346043047386080360e+01 -4.998628150231779893e-02 -2.503484736396870414e-01
-1.345147476496269334e+01 -5.867312047897957350e-02 -2.486577111374093096e-01
-1.344251905606458131e+01 -6.730916225996913527e-02 -2.466700345371924952e-01
-1.343356334716647282e+01 -7.588411110052503683e-02 -2.443869007060592846e-01
-1.342460763826836079e+01 -8.438768246789879468e-02 -2.418100887978002766e-01
-1.341565192937024875e+01 -9.280961410540414236e-02 -2.389417007305611185e-01
-1.340669622047213672e+01 -1.011396772495289920e-01 -2.357841610961430301e-01
-1.339774051157402823e+01 -1.093676876585993885e-01 -2.323402161086466078e-01
-1.338878480267591797e+01 -1.174835161899022429e-01 -2.286129321969486705e-01
-1.337982909377780594e+01 -1.254770992496378190e-01 -2.246056945913679770e-01
-1.337087338487969390e+01 -1.333384496569892941e-01 -2.203222056534385742e-01
-1.336191767598158187e+01 -1.410576675561479587e-01 -2.157664832346093131e-01
-1.335296196708347338e+01 -1.486249510169232735e-01 -2.109428595625366110e-01
-1.334400625818536135e+01 -1.560306068724592599e-01 -2.058559808415195425e-01
-1.333505054928725109e+01 -1.632650623209411511e-01 -2.005108073660721302e-01
-1.332609484038913905e+01 -1.703188772901292614e-01 -1.949126136483625427e-01
-1.331713913149102879e+01 -1.771827573316969162e-01 -1.890669882882625996e-01
-1.330818342259291853e+01 -1.838475667918521572e-01 -1.829798338780764533e-01
-1.329922771369480650e+01 -1.903043423660657207e-01 -1.766573672723774635e-01
-1.329027200479669446e+01 -1.965443075688862173e-01 -1.701061201105429355e-01
-1.328131629589858598e+01 -2.025588882472338093e-01 -1.633329391908518446e-01
-1.327236058700047394e+01 -2.083397286832708306e-01 -1.563449864380711263e-01
-1.326340487810236191e+01 -2.138787080697625853e-01 -1.491497382928187454e-01
-1.325444916920425165e+01 -2.191679577149257541e-01 -1.417549842680116690e-01
-1.324549346030613961e+01 -2.241998790459910074e-01 -1.341688244988562817e-01
-1.323653775140803113e+01 -2.289671618469534820e-01 -1.263996662068892496e-01
-1.322758204250991909e+01 -2.334628023077807424e-01 -1.184562189336089144e-01
-1.321862633361180706e+01 -2.376801208482092198e-01 -1.103474883926031241e-01
-1.320967062471369857e+01 -2.416127795787643140e-01 -1.020827687665259720e-01
-1.320071491581558654e+01 -2.452547991814635620e-01 -9.367163339131065469e-02
-1.319175920691747450e+01 -2.486005749036202805e-01 -8.512392409288283002e-02
-1.318280349801936424e+01 -2.516448914057773378e-01 -7.644973930648656102e-02
-1.317384778912125221e+01 -2.543829363302762547e-01 -6.765942066994089232e-02
-1.316489208022314017e+01 -2.568103124988448394e-01 -5.876353812630446399e-02
-1.315593637132503169e+01 -2.589230483668316096e-01 -4.977287408952831005e-02
-1.314698066242691965e+01 -2.607176063675563094e-01 -4.069840676941343521e-02
-1.313802495352880939e+01 -2.621908893909937754e-01 -3.155129254297043412e-02
-1.312906924463069913e+01 -2.633402457510736205e-01 -2.234284772380294368e-02
-1.312011353573258710e+01 -2.641634725830152575e-01 -1.308453015133685150e-02
-1.311115782683447684e+01 -2.646588175860133396e-01 -3.787920675408723049e-03
-1.310220211793636480e+01 -2.648249791698724653e-01 5.535295389614875057e-03
-1.309324640903825276e+01 -2.646611050653224217e-01 1.487334668841786348e-02
-1.308429070014014428e+01 -2.641667895774515440e-01 2.421439416425721913e-02
-1.307533499124203225e+01 -2.633420696003055950e-01 3.354654912052712490e-02
-1.306637928234392021e+01 -2.621874192104506895e-01 4.285789071921689702e-02
-1.305742357344580995e+01 -2.607037430566460090e-01 5.213648302081389657e-02
-1.304846786454769969e+01 -2.588923691990616116e-01 6.137039189411545859e-02
-1.303951215564958943e+01 -2.567550415775579076e-01 7.054770151365336028e-02
-1.303055644675147740e+01 -2.542939121526064383e-01 7.965653043310627623e-02
-1.302160073785336536e+01 -2.515115332721489239e-01 8.868504756437158021e-02
-1.301264502895525688e+01 -2.484108502571028554e-01 9.762148793612741848e-02
-1.300368932005714484e+01 -2.449951937647397437e-01 1.064541678361542038e-01
-1.299473361115903280e+01 -2.412682722281160874e-01 1.151714990370747427e-01
-1.298577790226092254e+01 -2.372341650167057447e-01 1.237620026385575778e-01
-1.297682219336281051e+01 -2.328973165914972054e-01 1.322143239067555265e-01
-1.296786648446470025e+01 -2.282625313659374933e-01 1.405172484250415688e-01
-1.295891077556658999e+01 -2.233349688418838908e-01 1.486597183557809565e-01
-1.294995506666847795e+01 -2.181201389101249111e-01 1.566308483147989816e-01
-1.294099935777036769e+01 -2.126238972904842262e-01 1.644199413820182365e-01
-1.293204364887225744e+01 -2.068524412505791665e-01 1.720165052614352208e-01
-1.292308793997414540e+01 -2.008123057230946362e-01 1.794102684217740717e-01
-1.291413223107603514e+01 -1.945103594353322640e-01 1.865911965674640072e-01
-1.290517652217792310e+01 -1.879538007342977657e-01 1.935495091261949796e-01
-1.289622081327981107e+01 -1.811501531254613440e-01 2.002756955234692160e-01
-1.288726510438170259e+01 -1.741072606063684414e-01 2.067605314984874154e-01
-1.287830939548359055e+01 -1.668332825978836587e-01 2.129950953334357189e-01
-1.286935368658547851e+01 -1.593366876644294050e-01 2.189707837432803283e-01
-1.286039797768736825e+01 -1.516262458960384862e-01 2.246793276993523658e-01
-1.285144226878925799e+01 -1.437110203246971807e-01 2.301128082834234811e-01
-1.284248655989114773e+01 -1.356003573469660717e-01 2.352636713162270798e-01
-1.283353085099303570e+01 -1.273038760187190366e-01 2.401247395812363961e-01
-1.282457514209492366e+01 -1.188314560722088103e-01 2.446892236568641577e-01
-1.281561943319681518e+01 -1.101932252320056288e-01 2.489507324052551984e-01
-1.280666372429870314e+01 -1.013995461084925831e-01 2.529032822962123395e-01
-1.279770801540059111e+01 -9.246100193310448356e-02 2.565413047760264909e-01
-1.278875230650248085e+01 -8.338838137423580654e-02 2.598596516032189441e-01
-1.277979659760436881e+01 -7.419266366713768435e-02 2.628535982824144468e-01
-1.277084088870625855e+01 -6.488500427011083260e-02 2.655188460903606384e-01
-1.276188517980814829e+01 -5.547672043459939140e-02 2.678515231046862399e-01
-1.275292947091003626e+01 -4.597927660912658199e-02 2.698481839507044233e-01
-1.274397376201192778e+01 -3.640427020380622436e-02 2.715058080295232878e-01
-1.273501805311381574e+01 -2.676341808933576163e-02 2.728217965992761340e-01
-1.272606234421570370e+01 -1.706854396092235410e-02 2.737939693061818835e-01
-1.271710663531759344e+01 -7.331566593344595109e-03 2.744205606544786735e-01
-1.270815092641948141e+01 2.435511230792017888e-03 2.747002162741264963e-01
-1.269919521752136937e+01 1.222061333164765722e-02 2.746319889379660317e-01
-1.269023950862326089e+01 2.201160023838035634e-02 2.742153349084973657e-01
-1.268128379972514885e+01 3.179627895950672828e-02 2.734501108448511575e-01
-1.267232809082703682e+01 4.156241282235708517e-02 2.723365713350831552e-01
-1.266337238192892833e+01 5.129773163680838993e-02 2.708753672344307861e-01
-1.265441667303081630e+01 6.098994227347401959e-02 2.690675446243957492e-01
-1.264546096413270604e+01 7.062673952608496120e-02 2.669145441887438297e-01
-1.263650525523459400e+01 8.019581712955782538e-02 2.644182011946156208e-01
-1.262754954633648197e+01 8.968487917949649613e-02 2.615807462515135629e-01
-1.261859383743837348e+01 9.908165245403044441e-02 2.584048066224832740e-01
-1.260963812854026145e+01 1.083738999790937185e-01 2.548934079567524713e-01
-1.260068241964214941e+01 1.175494355656407919e-01 2.510499764465330963e-01
-1.259172671074403915e+01 1.265961387211467226e-01 2.468783406838507277e-01
-1.258277100184592889e+01 1.355019699036081049e-01 2.423827329061677693e-01
-1.257381529294781686e+01 1.442549865663499409e-01 2.375677905578127136e-01
-1.256485958404970660e+01 1.528433602026906535e-01 2.324385583351064877e-01
-1.255590387515159456e+01 1.612553941555316117e-01 2.270004895964416458e-01
-1.254694816625348608e+01 1.694795418935337306e-01 2.212594463171935477e-01
-1.253799245735537404e+01 1.775044255310073427e-01 2.152216975292947088e-01
-1.252903674845726201e+01 1.853188543107550101e-01 2.088939166306896522e-01
-1.252008103955915175e+01 1.929118429342489005e-01 2.022831781676408536e-01
-1.251112533066103971e+01 2.002726296628682678e-01 1.953969543393478669e-01
-1.250216962176292945e+01 2.073906940317193359e-01 1.882431108872287262e-01
-1.249321391286481919e+01 2.142557744193842872e-01 1.808299022007742451e-01
-1.248425820396670716e+01 2.208578857907982085e-01 1.731659652791147919e-01
-1.247530249506859512e+01 2.271873372580838490e-01 1.652603117650695563e-01
-1.246634678617048664e+01 2.332347488625926279e-01 1.571223181501294475e-01
-1.245739107727237460e+01 2.389910673131542540e-01 1.487617152437185064e-01
-1.244843536837426257e+01 2.444475807598420758e-01 1.401885781073448911e-01
-1.243947965947615231e+01 2.495959330531162812e-01 1.314133167674276237e-01
-1.243052395057804027e+01 2.544281381071932246e-01 1.224466667866076081e-01
-1.242156824167993179e+01 2.589365947208041030e-01 1.132996786930544758e-01
-1.241261253278181975e+01 2.631141017437059193e-01 1.039837060094475074e-01
-1.240365682388370772e+01 2.669538727630804686e-01 9.451039197374909440e-02
-1.239470111498559923e+01 2.704495491984963973e-01 8.489165569471848749e-02
-1.238574540608748720e+01 2.735952119770582169e-01 7.513967904515231333e-02
-1.237678969718937516e+01 2.763853932561071147e-01 6.526689435526267236e-02
-1.236783398829126490e+01 2.788150893435059063e-01 5.528597145944059987e-02
-1.235887827939315287e+01 2.808797746817809915e-01 4.520980332952135444e-02
-1.234992257049504083e+01 2.825754157891128271e-01 3.505149046232167859e-02
-1.234096686159693235e+01 2.838984839812575545e-01 2.482432395563019881e-02
-1.233201115269882031e+01 2.848459662886448363e-01 1.454176769674843731e-02
-1.232305544380071005e+01 2.854153749679740892e-01 4.217440437619897169e-03
-1.231409973490259979e+01 2.856047567220821315e-01 -6.134902621625784071e-03
-1.230514402600448776e+01 2.854127023836409704e-01 -1.650138937890424304e-02
-1.229618831710637750e+01 2.848383566555780511e-01 -2.686805122137304880e-02
-1.228723260820826546e+01 2.838814266068682701e-01 -3.722084451970388008e-02
-1.227827689931015342e+01 2.825421877994637732e-01 -4.754567401332343568e-02
-1.226932119041204494e+01 2.808214877987755265e-01 -5.782841744248106569e-02
-1.226036548151393291e+01 2.787207474259770223e-01 -6.805494986346757869e-02
-1.225140977261582087e+01 2.762419607027690183e-01 -7.821116730552984952e-02
-1.224245406371771061e+01 2.733876942627661011e-01 -8.828301051586823212e-02
-1.223349835481960035e+01 2.701610854879357704e-01 -9.825648922081324510e-02
-1.222454264592149009e+01 2.665658384075786369e-01 -1.081177068528641760e-01
-1.221558693702337806e+01 2.626062170813262542e-01 -1.178528851586389259e-01
-1.220663122812526602e+01 2.582870364016752740e-01 -1.274483877022108691e-01
-1.219767551922715754e+01 2.536136510720444215e-01 -1.368907420270307762e-01
-1.218871981032904550e+01 2.485919437841913049e-01 -1.461666609480886392e-01
-1.217976410143093347e+01 2.432283126910479154e-01 -1.552630629434048060e-01
-1.217080839253282321e+01 2.375296582261097744e-01 -1.641670915650225715e-01
-1.216185268363471117e+01 2.315033692663696907e-01 -1.728661344823584634e-01
-1.215289697473660091e+01 2.251573078571578457e-01 -1.813478423174029741e-01
-1.214394126583849065e+01 2.184997922668908965e-01 -1.896001466661735857e-01
-1.213498555694037861e+01 2.115395793163394045e-01 -1.976112770118962081e-01
-1.212602984804226836e+01 2.042858468572189279e-01 -2.053697765008216380e-01
-1.211707413914415810e+01 1.967481762072542661e-01 -2.128645164540131085e-01
-1.210811843024604606e+01 1.889365342115910396e-01 -2.200847097648782058e-01
-1.209916272134793580e+01 1.808612558519383517e-01 -2.270199237049795871e-01
-1.209020701244982376e+01 1.725330278456198574e-01 -2.336600926775887210e-01
-1.208125130355171173e+01 1.639628726834438388e-01 -2.399955310730448321e-01
-1.207229559465360325e+01 1.551621328409193701e-01 -2.460169463047033322e-01
-1.206333988575549121e+01 1.461424549586750055e-01 -2.517154524921085268e-01
-1.205438417685737917e+01 1.369157742476656558e-01 -2.570825844229257529e-01
-1.204542846795926891e+01 1.274942994905633453e-01 -2.621103108947659965e-01
-1.203647275906115865e+01 1.178904985888013235e-01 -2.667910475354615119e-01
-1.202751705016304840e+01 1.081170844042271401e-01 -2.711176694309854196e-01
-1.201856134126493636e+01 9.818700018551324016e-02 -2.750835240414589711e-01
-1.200960563236682432e+01 8.811340402919967674e-02 -2.786824449669711989e-01
-1.200064992346871584e+01 7.790965289671222815e-02 -2.819087660301500819e-01
-1.199169421457060380e+01 6.758928681139672601e-02 -2.847573345821037827e-01
-1.198273850567249177e+01 5.716601302212290237e-02 -2.872235238532892532e-01
-1.197378279677438151e+01 4.665368953883876346e-02 -2.893032443488015026e-01
-1.196482708787626947e+01 3.606630770621389870e-02 -2.909929538937283122e-01
-1.195587137897815921e+01 2.541797383450081216e-02 -2.922896663583134380e-01
-1.194691567008004895e+01 1.472289002183473430e-02 -2.931909593017693050e-01
-1.193795996118193692e+01 3.995334314894025476e-03 -2.936949806972663501e-01
-1.192900425228382844e+01 -6.750359452690279406e-03 -2.938004546433023445e-01
-1.192004854338571640e+01 -1.749982168316536330e-02 -2.935066854908138234e-01
-1.191109283448760436e+01 -2.823866685535377646e-02 -2.928135596628809734e-01
-1.190213712558949410e+01 -3.895251350050268208e-02 -2.917215449901649493e-01
-1.189318141669138207e+01 -4.962700451722341227e-02 -2.902316879164457686e-01
-1.188422570779327181e+01 -6.024782774776529792e-02 -2.883456092454891873e-01
-1.187526999889516155e+01 -7.080073631409519730e-02 -2.860654989761516331e-01
-1.186631428999704951e+01 -8.127156797766503515e-02 -2.833941098170266182e-01
-1.185735858109893748e+01 -9.164626307705706076e-02 -2.803347486290123092e-01
-1.184840287220082899e+01 -1.019108811764592448e-01 -2.768912657287913581e-01
-1.183944716330271696e+01 -1.120516167547880720e-01 -2.730680426039880926e-01
-1.183049145440460670e+01 -1.220548139549550298e-01 -2.688699788191581952e-01
-1.182153574550649466e+01 -1.319069804066109186e-01 -2.643024787298010048e-01
-1.181258003660838263e+01 -1.415948003228294783e-01 -2.593714382064096213e-01
-1.180362432771027414e+01 -1.511051466302910373e-01 -2.540832313197727288e-01
-1.179466861881216211e+01 -1.604250917655120068e-01 -2.484446969013744400e-01
-1.178571290991405007e+01 -1.695419173946060287e-01 -2.424631248765030389e-01
-1.177675720101593981e+01 -1.784431236273799071e-01 -2.361462426514726043e-01
-1.176780149211782955e+01 -1.871164383189263258e-01 -2.295022024121905202e-01
-1.175884578321971752e+01 -1.955498272251619263e-01 -2.225395700567318613e-01
-1.174989007432160726e+01 -2.037315051990512271e-01 -2.152673158314168944e-01
-1.174093436542349522e+01 -2.116499479975494646e-01 -2.076948060300981280e-01
-1.173197865652538674e+01 -2.192939046422982263e-01 -1.998317950526228570e-01
-1.172302294762727470e+01 -2.266524107445236080e-01 -1.916884175387675027e-01
-1.171406723872916267e+01 -2.337148031205316667e-01 -1.832751805785777510e-01
-1.170511152983105241e+01 -2.404707359825327406e-01 -1.746029561057057256e-01
-1.169615582093294037e+01 -2.469101988998022579e-01 -1.656829734981262459e-01
-1.168720011203483011e+01 -2.530235359939034812e-01 -1.565268122185980992e-01
-1.167824440313671985e+01 -2.588014656897286159e-01 -1.471463941530710418e-01
-1.166928869423860782e+01 -2.642351008242407318e-01 -1.375539752036607777e-01
-1.166033298534049578e+01 -2.693159690042769561e-01 -1.277621359542580326e-01
-1.165137727644238730e+01 -2.740360331492597279e-01 -1.177837711499331447e-01
-1.164242156754427526e+01 -2.783877119326187421e-01 -1.076320775486691028e-01
-1.163346585864616500e+01 -2.823638997812287221e-01 -9.732054006800062995e-02
-1.162451014974805297e+01 -2.859579861492533848e-01 -8.686291653101800569e-02
-1.161555444084994093e+01 -2.891638740505408922e-01 -7.627322149870678636e-02
-1.160659873195183245e+01 -2.919759979188831234e-01 -6.556570940066357156e-02
-1.159764302305372041e+01 -2.943893406017947800e-01 -5.475485657519034433e-02
-1.158868731415560838e+01 -2.963994488948062389e-01 -4.385534181797107883e-02
-1.157973160525749989e+01 -2.980024472048538042e-01 -3.288202551810360391e-02
-1.157077589635938786e+01 -2.991950493754355067e-01 -2.184992772656463994e-02
-1.156182018746127582e+01 -2.999745688350325956e-01 -1.077420558474035707e-02
-1.155286447856316556e+01 -3.003389273143025062e-01 3.298695288019724749e-04
-1.154390876966505353e+01 -3.002866620194480363e-01 1.144693489072453468e-02
-1.153495306076694504e+01 -2.998169308677140488e-01 2.256155945395161080e-02
-1.152599735186883301e+01 -2.989295157062649144e-01 3.365826722245902902e-02
-1.151704164297072097e+01 -2.976248240091550756e-01 4.472156113721244969e-02
-1.150808593407261071e+01 -2.959038896347851444e-01 5.573594726382519182e-02
-1.149913022517450045e+01 -2.937683728721323106e-01 6.668595853137034013e-02
-1.149017451627638842e+01 -2.912205597848415151e-01 7.755617773938611181e-02
-1.148121880737827816e+01 -2.882633603395578503e-01 8.833126021764350910e-02
-1.147226309848016612e+01 -2.849003046033173336e-01 9.899595623659225574e-02
-1.146330738958205409e+01 -2.811355370648710994e-01 1.095351332290406404e-01
-1.145435168068394560e+01 -2.769738098566005835e-01 1.199337984092650466e-01
-1.144539597178583357e+01 -2.724204755020852575e-01 1.301771219629131449e-01
-1.143644026288772331e+01 -2.674814792996313972e-01 1.402504598542110292e-01
-1.142748455398961127e+01 -2.621633512259651799e-01 1.501393754171163053e-01
-1.141852884509150101e+01 -2.564731969038222537e-01 1.598296604047948766e-01
-1.140957313619339075e+01 -2.504186875915936916e-01 1.693073565226118071e-01
-1.140061742729527872e+01 -2.440080496370861107e-01 1.785587778634674383e-01
-1.139166171839716668e+01 -2.372500536482676781e-01 1.875705340788226816e-01
-1.138270600949905820e+01 -2.301540029417257216e-01 1.963295535018862448e-01
-1.137375030060094616e+01 -2.227297204586541901e-01 2.048231053893116438e-01
-1.136479459170283413e+01 -2.149875338700127092e-01 2.130388211848245894e-01
-1.135583888280472387e+01 -2.069382591760879075e-01 2.209647151928614828e-01
-1.134688317390661183e+01 -1.985931831020888438e-01 2.285892053016236880e-01
-1.133792746500850335e+01 -1.899640450034650041e-01 2.359011340654194044e-01
-1.132897175611039131e+01 -1.810630183803673410e-01 2.428897892635223099e-01
-1.132001604721227928e+01 -1.719026910277066111e-01 2.495449228465671521e-01
-1.131106033831416902e+01 -1.624960438264558271e-01 2.558567682323319992e-01
-1.130210462941605876e+01 -1.528564290478210963e-01 2.618160566259576383e-01
-1.129314892051794672e+01 -1.429975483763558652e-01 2.674140326892084363e-01
-1.128419321161983646e+01 -1.329334299728086310e-01 2.726424692064584043e-01
-1.127523750272172443e+01 -1.226784039724268804e-01 2.774936801417785537e-01
-1.126628179382361239e+01 -1.122470767327118368e-01 2.819605319526182763e-01
-1.125732608492550391e+01 -1.016543048657330972e-01 2.860364533268328069e-01
-1.124837037602739187e+01 -9.091516977462896221e-02 2.897154436230957031e-01
-1.123941466712928161e+01 -8.004495266855521374e-02 2.929920799115358077e-01
-1.123045895823116958e+01 -6.905910942827528376e-02 2.958615223759772928e-01
-1.122150324933305932e+01 -5.797324491219679743e-02 2.983195184322386950e-01
-1.121254754043494906e+01 -4.680308681212597827e-02 3.003624060760652359e-01
-1.120359183153683702e+01 -3.556445980858698175e-02 3.019871162758773764e-01
-1.119463612263872498e+01 -2.427326108238577265e-02 3.031911740212273609e-01
-1.118568041374061650e+01 -1.294543720403420334e-02 3.039726978063580498e-01
-1.117672470484250447e+01 -1.596961263568618793e-03 3.043303980967603795e-01
-1.116776899594439243e+01 9.756190378925970116e-03 3.042635761913192183e-01
-1.115881328704628217e+01 2.109806096340246379e-02 3.037721239190951938e-01
-1.114985757814817013e+01 3.241273497601833420e-02 3.028565232227097281e-01
-1.114090186925006165e+01 4.368435902222761458e-02 3.015178449334977584e-01
-1.113194616035194962e+01 5.489716290175422619e-02 2.997577467180865263e-01
-1.112299045145383758e+01 6.603548114652180168e-02 2.975784704588508300e-01
-1.111403474255572910e+01 7.708377430057203328e-02 2.949828399301736015e-01
-1.110507903365761706e+01 8.802664903288949516e-02 2.919742593154207033e-01
-1.109612332475950502e+01 9.884887736595655838e-02 2.885567116185811520e-01
-1.108716761586139476e+01 1.095354162057685377e-01 2.847347561002489535e-01
-1.107821190696328273e+01 1.200714275837930362e-01 2.805135246089717760e-01
-1.106925619806517247e+01 1.304422991825708034e-01 2.758987165842290423e-01
-1.106030048916706221e+01 1.406336648227985708e-01 2.708965932156334744e-01
-1.105134478026895017e+01 1.506314249605950617e-01 2.655139714903503867e-01
-1.104238907137083991e+01 1.604217671226693676e-01 2.597582172786089827e-01
-1.103343336247272966e+01 1.699911858004563292e-01 2.536372362912737710e-01
-1.102447765357461762e+01 1.793265016328084993e-01 2.471594631182871538e-01
-1.101552194467650736e+01 1.884148800423210146e-01 2.403338489480243700e-01
-1.100656623577839532e+01 1.972438489352583424e-01 2.331698478488365978e-01
-1.099761052688028329e+01 2.058013148643408063e-01 2.256774014635603565e-01
-1.098865481798217481e+01 2.140755776342503358e-01 2.178669224795251880e-01
-1.097969910908406277e+01 2.220553439323477429e-01 2.097492772075571776e-01
-1.097074340018595073e+01 2.297297402484957396e-01 2.013357669498336555e-01
-1.096178769128784047e+01 2.370883241953274378e-01 1.926381076186066410e-01
-1.095283198238973021e+01 2.441210933536450967e-01 1.836684080344772041e-01
-1.094387627349161995e+01 2.508184920114993055e-01 1.744391482516358671e-01
-1.093492056459350792e+01 2.571714165088210269e-01 1.649631589314649871e-01
-1.092596485569539588e+01 2.631712195860437253e-01 1.552536017823348824e-01
-1.091700914679728740e+01 2.688097142507073767e-01 1.453239503206331107e-01
-1.090805343789917536e+01 2.740791775687301257e-01 1.351879708773504329e-01
-1.089909772900106333e+01 2.789723551890853082e-01 1.248597049384957969e-01
-1.089014202010295307e+01 2.834824683813547130e-01 1.143534528673639666e-01
-1.088118631120484103e+01 2.876032249060395674e-01 1.036837567525357440e-01
-1.087223060230673077e+01 2.913288335866567880e-01 9.286537990057772141e-02
-1.086327489340862051e+01 2.946540214146604608e-01 8.191328240864764743e-02
-1.085431918451050848e+01 2.975740512968118590e-01 7.084259372404280719e-02
-1.084536347561239999e+01 3.000847379399842474e-01 5.966858361468101862e-02
-1.083640776671428796e+01 3.021824582234799439e-01 4.840663375557180403e-02
-1.082745205781617592e+01 3.038641511358822211e-01 3.707221302865847112e-02
-1.081849634891806566e+01 3.051273033020163172e-01 2.568085919019960986e-02
-1.080954064001995363e+01 3.059699199758659782e-01 1.424816847504211705e-02
-1.080058493112184159e+01 3.063904855416348383e-01 2.789793461113534555e-03
-1.079162922222373311e+01 3.063879199823321131e-01 -8.678551801589377834e-03
-1.078267351332562107e+01 3.059615396171006529e-01 -2.014108234966754604e-02
-1.077371780442750904e+01 3.051110323020750359e-01 -3.158193391950701173e-02
-1.076476209552940055e+01 3.038364567649490811e-01 -4.298516275055788705e-02
-1.075580638663128852e+01 3.021382715279865572e-01 -5.433475959978940895e-02
-1.074685067773317826e+01 3.000173935552436499e-01 -6.561468029768306731e-02
-1.073789496883506622e+01 2.974752814067865292e-01 -7.680889169826396468e-02
-1.072893925993695419e+01 2.945140319526928230e-01 -8.790142879213155847e-02
-1.071998355103884570e+01 2.911364745495264028e-01 -9.887645609390487145e-02
-1.071102784214073367e+01 2.873462446079348975e-01 -1.097183247495970571e-01
-1.070207213324262163e+01 2.831478219916388483e-01 -1.204116171220034059e-01
-1.069311642434451137e+01 2.785465268509942915e-01 -1.309411746325989667e-01
-1.068416071544640111e+01 2.735484740702185946e-01 -1.412921102285066288e-01
-1.067520500654828908e+01 2.681604954453715717e-01 -1.514498107311296748e-01
-1.066624929765017882e+01 2.623900443382884973e-01 -1.613999351738726051e-01
-1.065729358875206678e+01 2.562451008253784912e-01 -1.711284140133953469e-01
-1.064833787985395830e+01 2.497340948386787274e-01 -1.806214530173831101e-01
-1.063938217095584626e+01 2.428658591007981093e-01 -1.898655445068293257e-01
-1.063042646205773423e+01 2.356496159512385391e-01 -1.988474857633204806e-01
-1.062147075315962397e+01 2.280949947175277825e-01 -2.075544017140082409e-01
-1.061251504426151193e+01 2.202120706179028498e-01 -2.159737686254523670e-01
-1.060355933536340167e+01 2.120114139690987276e-01 -2.240934370008751675e-01
-1.059460362646529141e+01 2.035041373310947366e-01 -2.319016548943315659e-01
-1.058564791756717938e+01 1.947019286147320116e-01 -2.393870948646231456e-01
-1.057669220866906734e+01 1.856170621457633452e-01 -2.465388865215311365e-01
-1.056773649977095886e+01 1.762623838830593981e-01 -2.533466546507333050e-01
-1.055878079087284682e+01 1.666512712428774579e-01 -2.598005598685636519e-01
-1.054982508197473656e+01 1.567975730917774979e-01 -2.658913343450690081e-01
-1.054086937307662453e+01 1.467155384091938519e-01 -2.716103037034697798e-01
-1.053191366417851249e+01 1.364197431081319301e-01 -2.769493887461340065e-01
-1.052295795528040401e+01 1.259250251623141303e-01 -2.819010859208110897e-01
-1.051400224638229197e+01 1.152464367183147348e-01 -2.864584321804261591e-01
-1.050504653748417994e+01 1.043992175052926435e-01 -2.906149650281451002e-01
-1.049609082858606968e+01 9.339878866507411725e-02 -2.943646905963647753e-01
-1.048713511968795942e+01 8.226076207001539742e-02 -2.977020713362451554e-01
-1.047817941078984738e+01 7.100095696533563483e-02 -3.006220394301525323e-01
-1.046922370189173712e+01 5.963541382598680496e-02 -3.031200338449835940e-01
-1.046026799299362509e+01 4.818039589821296320e-02 -3.051920520441500084e-01
-1.045131228409551660e+01 3.665237255436426533e-02 -3.068347035517475230e-01
-1.044235657519740457e+01 2.506798405783202885e-02 -3.080452525679064912e-01
-1.043340086629929253e+01 1.344399211308342813e-02 -3.088216408837282656e-01
-1.042444515740118227e+01 1.797223777432764135e-03 -3.091624886043953802e-01
-1.041548944850307024e+01 -9.855482190437764994e-03 -3.090670769023963760e-01
-1.040653373960495998e+01 -2.149731866099637359e-02 -3.085353223226509067e-01
-1.039757803070684972e+01 -3.311153930471730233e-02 -3.075677533175597000e-01
-1.038862232180873768e+01 -4.468147475454806172e-02 -3.061654967306149389e-01
-1.037966661291062564e+01 -5.619054067034664340e-02 -3.043302770772132737e-01
-1.037071090401251716e+01 -6.762224426695660762e-02 -3.020644263332147306e-01
-1.036175519511440513e+01 -7.896019557030374558e-02 -2.993708983680687385e-01
-1.035279948621629487e+01 -9.018812750028663838e-02 -2.962532812418807726e-01
-1.034384377731818283e+01 -1.012899252641583508e-01 -2.927158019933356892e-01
-1.033488806842007257e+01 -1.122496622946909800e-01 -2.887633212245432346e-01
-1.032593235952196231e+01 -1.230516386016507202e-01 -2.844013183909007703e-01
-1.031697665062385028e+01 -1.336804172250744271e-01 -2.796358720761769612e-01
-1.030802094172573824e+01 -1.441208554013176379e-01 -2.744736401493669820e-01
-1.029906523282762976e+01 -1.543581292028387564e-01 -2.689218427708803816e-01
-1.029010952392951772e+01 -1.643777522938018321e-01 -2.629882487016859671e-01
-1.028115381503140568e+01 -1.741655903772105218e-01 -2.566811637579503591e-01
-1.027219810613329543e+01 -1.837078733812805842e-01 -2.500094195897881177e-01
-1.026324239723518339e+01 -1.929912074376048114e-01 -2.429823609244009530e-01
-1.025428668833707491e+01 -2.020025879887009101e-01 -2.356098302326806726e-01
-1.024533097943896287e+01 -2.107294146126065248e-01 -2.279021500782777987e-01
-1.023637527054085083e+01 -2.191595071319017152e-01 -2.198701041718227056e-01
-1.022741956164274058e+01 -2.272811217184305399e-01 -2.115249180914839100e-01
-1.021846385274463032e+01 -2.350829658651642506e-01 -2.028782401667924562e-01
-1.020950814384651828e+01 -2.425542115423123812e-01 -1.939421228232163508e-01
-1.020055243494840802e+01 -2.496845063804579712e-01 -1.847290048398504136e-01
-1.019159672605029598e+01 -2.564639832881644987e-01 -1.752516945090279443e-01
-1.018264101715218395e+01 -2.628832690674865469e-01 -1.655233530126856145e-01
-1.017368530825407547e+01 -2.689334924541027516e-01 -1.555574776798625825e-01
-1.016472959935596343e+01 -2.746062919373786770e-01 -1.453678851864049215e-01
-1.015577389045785317e+01 -2.798938236591957951e-01 -1.349686942405597112e-01
-1.014681818155974113e+01 -2.847887697368761684e-01 -1.243743076506202416e-01
-1.013786247266163087e+01 -2.892843470738631906e-01 -1.135993944725393612e-01
-1.012890676376352062e+01 -2.933743161259190768e-01 -1.026588723270246278e-01
-1.011995105486540858e+01 -2.970529890699097897e-01 -9.156788918021470380e-02
-1.011099534596729654e+01 -3.003152367897812258e-01 -8.034180421014755491e-02
-1.010203963706918806e+01 -3.031564942012547337e-01 -6.899616789628786051e-02
-1.009308392817107602e+01 -3.055727642049425596e-01 -5.754670156258685776e-02
-1.008412821927296399e+01 -3.075606209577525507e-01 -4.600927651879316987e-02
-1.007517251037485373e+01 -3.091172128893184823e-01 -3.439989290802625277e-02
-1.006621680147674169e+01 -3.102402653820018341e-01 -2.273465851919611105e-02
-1.005726109257863321e+01 -3.109280825759498934e-01 -1.102976777381020450e-02
-1.004830538368052117e+01 -3.111795479755460336e-01 6.985192394831870634e-04
-1.003934967478240914e+01 -3.109941237917996371e-01 1.243389777192328328e-02
-1.003039396588430066e+01 -3.103718488832579170e-01 2.416003921596471954e-02
-1.002143825698618862e+01 -3.093133353067717972e-01 3.586061159917972030e-02
-1.001248254808807658e+01 -3.078197639149982123e-01 4.751929962988261230e-02
-1.000352683918996632e+01 -3.058928795568562897e-01 5.911982425729302160e-02
-9.994571130291854288e+00 -3.035349858624611374e-01 7.064596203861631118e-02
-9.985615421393742253e+00 -3.007489396731365949e-01 8.208156412446217243e-02
-9.976659712495633769e+00 -2.975381455528025576e-01 9.341057441271971573e-02
-9.967704003597521734e+00 -2.939065504347245783e-01 1.046170471487717496e-01
-9.958748294699411474e+00 -2.898586382072051437e-01 1.156851647439278985e-01
-9.949792585801301215e+00 -2.853994242705187867e-01 1.265992559906604087e-01
-9.940836876903189179e+00 -2.805344503379568200e-01 1.373438142131056527e-01
-9.931881168005078919e+00 -2.752697796415136677e-01 1.479035150325994641e-01
-9.922925459106966883e+00 -2.696119925363862357e-01 1.582632337829761038e-01
-9.913969750208854848e+00 -2.635681827378225095e-01 1.684080627826821663e-01
-9.905014041310746364e+00 -2.571459547054515959e-01 1.783233293381873419e-01
-9.896058332412634329e+00 -2.503534222472349469e-01 1.879946153438568079e-01
-9.887102623514522293e+00 -2.431992078097093835e-01 1.974077783437044598e-01
-9.878146914616412033e+00 -2.356924414342387863e-01 2.065489736338127491e-01
-9.869191205718301774e+00 -2.278427585320561277e-01 2.154046768965018899e-01
-9.860235496820191514e+00 -2.196602968533059308e-01 2.239617071770443057e-01
-9.851279787922079478e+00 -2.111556928001802613e-01 2.322072502741979461e-01
-9.842324079023967442e+00 -2.023400763047197848e-01 2.401288824540061262e-01
-9.833368370125858959e+00 -1.932250645461378036e-01 2.477145945001839600e-01
-9.824412661227746923e+00 -1.838227545592104606e-01 2.549528160978008495e-01
-9.815456952329634888e+00 -1.741457138772025126e-01 2.618324400945329922e-01
-9.806501243431524628e+00 -1.642069693032130462e-01 2.683428464876043140e-01
-9.797545534533412592e+00 -1.540199941529523664e-01 2.744739264524613254e-01
-9.788589825635302333e+00 -1.435986935365374806e-01 2.802161060793981195e-01
-9.779634116737192073e+00 -1.329573873441952658e-01 2.855603688259749640e-01
-9.770678407839080037e+00 -1.221107911978973060e-01 2.904982760401940700e-01
-9.761722698940969778e+00 -1.110739956493785874e-01 2.950219855826184956e-01
-9.752766990042859518e+00 -9.986244371244415441e-02 2.991242687393371180e-01
-9.743811281144747483e+00 -8.849190676271939671e-02 3.027985254264460857e-01
-9.734855572246637223e+00 -7.697845894449399651e-02 3.060387977918286317e-01
-9.725899863348525187e+00 -6.533845070052744786e-02 3.088397816723823519e-01
-9.716944154450413151e+00 -5.358848196570420441e-02 3.111968349793414745e-01
-9.707988445552304668e+00 -4.174537475447902962e-02 3.131059834378243090e-01
-9.699032736654192632e+00 -2.982614501115577951e-02 3.145639245073487134e-01
-9.690077027756080597e+00 -1.784797450427916266e-02 3.155680292341335180e-01
-9.681121318857970337e+00 -5.828183190619718596e-03 3.161163421745515900e-01
-9.672165609959860078e+00 6.215798272777834851e-03 3.162075800135770720e-01
-9.663209901061749818e+00 1.826645576698909118e-02 3.158411287308647286e-01
-9.654254192163637782e+00 3.030621828603705104e-02 3.150170390921946395e-01
-9.645298483265525746e+00 4.231748389344029693e-02 3.137360208312000576e-01
-9.636342774367417263e+00 5.428264527744327411e-02 3.119994362328244453e-01
-9.627387065469305227e+00 6.618411498985930785e-02 3.098092936783583551e-01
-9.618431356571193191e+00 7.800435049783481511e-02 3.071682414340621836e-01
-9.609475647673082932e+00 8.972587900103624892e-02 3.040795619051338550e-01
-9.600519938774970896e+00 1.013313221420178156e-01 3.005471659601928192e-01
-9.591564229876860637e+00 1.128034210929412945e-01 2.965755867368269905e-01
-9.582608520978750377e+00 1.241250619256875215e-01 2.921699730401626782e-01
-9.573652812080638341e+00 1.352793009279531777e-01 2.873360828019942415e-01
-9.564697103182529858e+00 1.462493900925463108e-01 2.820802770762587119e-01
-9.555741394284417822e+00 1.570188031717284771e-01 2.764095146997987973e-01
-9.546785685386305786e+00 1.675712622667303586e-01 2.703313470455929179e-01
-9.537829976488195527e+00 1.778907646410470000e-01 2.638539121194918846e-01
-9.528874267590083491e+00 1.879616096936889413e-01 2.569859278733213626e-01
-9.519918558691973232e+00 1.977684262016471128e-01 2.497366849471888417e-01
-9.510962849793862972e+00 2.072961996986809607e-01 2.421160387491086974e-01
-9.502007140895750936e+00 2.165302997047369449e-01 2.341344007680823125e-01
-9.493051431997638900e+00 2.254565069169080505e-01 2.258027291547671789e-01
-9.484095723099530417e+00 2.340610405657454207e-01 2.171325181784715397e-01
-9.475140014201418381e+00 2.423305854869270137e-01 2.081357860634453771e-01
-9.466184305303308122e+00 2.502523181131500185e-01 1.988250610654155592e-01
-9.457228596405196086e+00 2.578139312078737699e-01 1.892133657937346281e-01
-9.448272887507084050e+00 2.650036577170583052e-01 1.793141997235462304e-01
-9.439317178608975567e+00 2.718102935561915734e-01 1.691415202442173304e-01
-9.430361469710863531e+00 2.782232188481692514e-01 1.587097222948111730e-01
-9.421405760812751495e+00 2.842324174856253327e-01 1.480336163650674552e-01
-9.412450051914641236e+00 2.898284948940814676e-01 1.371284051425394612e-01
-9.403494343016530976e+00 2.950026937410507588e-01 1.260096590734456345e-01
-9.394538634118418940e+00 2.997469073512602500e-01 1.146932908660819456e-01
-9.385582925220308681e+00 3.040536907983302783e-01 1.031955290814120241e-01
-9.376627216322196645e+00 3.079162699856827223e-01 9.153289109618982511e-02
-9.367671507424088162e+00 3.113285487978380006e-01 7.972215578350175247e-02
-9.358715798525976126e+00 3.142851140869001303e-01 6.778033610006511944e-02
-9.349760089627864090e+00 3.167812385000706166e-01 5.572465164697729817e-02
-9.340804380729753831e+00 3.188128813409101814e-01 4.357250169117200117e-02
-9.331848671831641795e+00 3.203766877042037997e-01 3.134143902197800147e-02
-9.322892962933531535e+00 3.214699862497868432e-01 1.904914459101169494e-02
-9.313937254035421276e+00 3.220907860523882227e-01 6.713402730175806361e-03
-9.304981545137309240e+00 3.222377727851768459e-01 -5.647922979721700133e-03
-9.296025836239197204e+00 3.219103043144149745e-01 -1.801691312795814653e-02
-9.287070127341088721e+00 3.211084057451245033e-01 -3.037561523123250007e-02
-9.278114418442976685e+00 3.198327641369405061e-01 -4.270606595125227972e-02
-9.269158709544866426e+00 3.180847232990329232e-01 -5.499031295107464912e-02
-9.260203000646754390e+00 3.158662788002031263e-01 -6.721043635360128554e-02
-9.251247291748642354e+00 3.131800732429958489e-01 -7.934856983784915885e-02
-9.242291582850533871e+00 3.100293919083695893e-01 -9.138692173523560447e-02
-9.233335873952421835e+00 3.064181584609437237e-01 -1.033077965537593512e-01
-9.224380165054309799e+00 3.023509304772877271e-01 -1.150936167819023165e-01
-9.215424456156201316e+00 2.978328951084597276e-01 -1.267269447958768447e-01
-9.206468747258089280e+00 2.928698650162874784e-01 -1.381905053114848292e-01
-9.197513038359977244e+00 2.874682742690269910e-01 -1.494672085300353115e-01
-9.188557329461866985e+00 2.816351736873156653e-01 -1.605401735774789063e-01
-9.179601620563754949e+00 2.753782253424020277e-01 -1.713927520846069419e-01
-9.170645911665646466e+00 2.687056961640444386e-01 -1.820085520374044308e-01
-9.161690202767534430e+00 2.616264507348313728e-01 -1.923714618517073927e-01
-9.152734493869422394e+00 2.541499437731093991e-01 -2.024656748201344447e-01
-9.143778784971312135e+00 2.462862125481530273e-01 -2.122757135452570387e-01
-9.134823076073201875e+00 2.380458679157441138e-01 -2.217864535226034550e-01
-9.125867367175089839e+00 2.294400833063524880e-01 -2.309831460480141763e-01
-9.116911658276979580e+00 2.204805826667174118e-01 -2.398514409584120155e-01
-9.107955949378867544e+00 2.111796271658132884e-01 -2.483774093367993596e-01
-9.099000240480755508e+00 2.015500002883626740e-01 -2.565475660176848027e-01
-9.090044531582647025e+00 1.916049924511966374e-01 -2.643488913582684452e-01
-9.081088822684534989e+00 1.813583856397853744e-01 -2.717688517839287887e-01
-9.072133113786424730e+00 1.708244376126853148e-01 -2.787954186430150472e-01
-9.063177404888312694e+00 1.600178657683530015e-01 -2.854170848612333500e-01
-9.054221695990202434e+00 1.489538307402400452e-01 -2.916228796292623104e-01
-9.045265987092092175e+00 1.376479192452302880e-01 -2.974023820119439665e-01
-9.036310278193980139e+00 1.261161259455004513e-01 -3.027457342095047910e-01
-9.027354569295868103e+00 1.143748344802706512e-01 -3.076436553512053584e-01
-9.018398860397759620e+00 1.024407978622502852e-01 -3.120874571497539995e-01
-9.009443151499647584e+00 9.033111831138120051e-02 -3.160690626528450675e-01
-9.000487442601535548e+00 7.806322659272647846e-02 -3.195810284324947514e-01
-8.991531733703425289e+00 6.565486118749749855e-02 -3.226165687978602148e-01
-8.982576024805313253e+00 5.312404774919166073e-02 -3.251695789009798609e-01
-8.973620315907204770e+00 4.048907874283101671e-02 -3.272346538102204883e-01
-8.964664607009092734e+00 2.776849259569896117e-02 -3.288071025780175960e-01
-8.955708898110980698e+00 1.498105188132081191e-02 -3.298829580574821341e-01
-8.946753189212870438e+00 2.145720403943522127e-03 -3.304589838477393071e-01
-8.937797480314760179e+00 -1.071836103280544676e-02 -3.305326798531161847e-01
-8.928841771416648143e+00 -2.359190021995243025e-02 -3.301022881916059748e-01
-8.919886062518537884e+00 -3.645547995018230680e-02 -3.291668006078687370e-01
-8.910930353620425848e+00 -4.928958487437664487e-02 -3.277259674795887645e-01
-8.901974644722313812e+00 -6.207462903626070200e-02 -3.257803083080786921e-01
-8.893018935824205329e+00 -7.479098498711153620e-02 -3.233311237656139592e-01
-8.884063226926093293e+00 -8.741901549488512169e-02 -3.203805095280529702e-01
-8.875107518027983033e+00 -9.993910794220939309e-02 -3.169313716730371988e-01
-8.866151809129870998e+00 -1.123317109982646667e-01 -3.129874420118123335e-01
-8.857196100231760738e+00 -1.245773728858523832e-01 -3.085532902531200050e-01
-8.848240391333650479e+00 -1.366567798434185077e-01 -3.036343295003583465e-01
-8.839284682435538443e+00 -1.485507931303152174e-01 -2.982368127434843474e-01
-8.830328973537426407e+00 -1.602404837544130212e-01 -2.923678200831309471e-01
-8.821373264639317924e+00 -1.717071651003524990e-01 -2.860352385045358825e-01
-8.812417555741205888e+00 -1.829324237593032421e-01 -2.792477377726585996e-01
-8.803461846843093852e+00 -1.938981490326980028e-01 -2.720147461585272763e-01
-8.794506137944983593e+00 -2.045865618039157396e-01 -2.643464283884516264e-01
-8.785550429046873333e+00 -2.149802427906961355e-01 -2.562536666125934115e-01
-8.776594720148763074e+00 -2.250621597417020725e-01 -2.477480435451657470e-01
-8.767639011250651038e+00 -2.348156936275755668e-01 -2.388418260644796509e-01
-8.758683302352539002e+00 -2.442246644307122516e-01 -2.295479482713393415e-01
-8.749727593454430519e+00 -2.532733572684104928e-01 -2.198799941359634580e-01
-8.740771884556318483e+00 -2.619465493899693631e-01 -2.098521802339794740e-01
-8.731816175658206447e+00 -2.702295379227008798e-01 -1.994793387419155628e-01
-8.722860466760096187e+00 -2.781081676564071126e-01 -1.887769001474694230e-01
-8.713904757861984152e+00 -2.855688580887053574e-01 -1.777608746698390585e-01
-8.704949048963873892e+00 -2.925986291309529141e-01 -1.664478311571274127e-01
-8.695993340065763633e+00 -2.991851250089478942e-01 -1.548548722086609541e-01
-8.687037631167651597e+00 -3.053166361096367742e-01 -1.429996049793972324e-01
-8.678081922269541337e+00 -3.109821188645542911e-01 -1.309001084119044422e-01
-8.669126213371431078e+00 -3.161712138913095882e-01 -1.185748988011078170e-01
-8.660170504473319042e+00 -3.208742627751595133e-01 -1.060428961510204021e-01
-8.651214795575208782e+00 -3.250823245062736122e-01 -9.332339324448088447e-02
-8.642259086677096747e+00 -3.287871929742665622e-01 -8.043602778734475212e-02
-8.633303377778984711e+00 -3.319814163070857194e-01 -6.740075619230775916e-02
-8.624347668880876228e+00 -3.346583179253308504e-01 -5.423782658193743167e-02
-8.615391959982764192e+00 -3.368120185129904187e-01 -4.096774953299046201e-02
-8.606436251084652156e+00 -3.384374574035110550e-01 -2.761126704609440791e-02
-8.597480542186541896e+00 -3.395304120646119306e-01 -1.418932100000825335e-02
-8.588524833288431637e+00 -3.400875157481892397e-01 -7.230216629264497527e-04
-8.579569124390321377e+00 -3.401062737087863774e-01 1.276638400901672181e-02
-8.570613415492209342e+00 -3.395850778027055816e-01 2.625754526010248141e-02
-8.561657706594097306e+00 -3.385232192914688909e-01 3.972904274815172720e-02
-8.552701997695988823e+00 -3.369208994730555906e-01 5.315942631811231001e-02
-8.543746288797876787e+00 -3.347792371731645455e-01 6.652725437534018349e-02
-8.534790579899764751e+00 -3.321002724297125730e-01 7.981113333478759286e-02
-8.525834871001654491e+00 -3.288869670483597352e-01 9.298975602693154707e-02
-8.516879162103542455e+00 -3.251432029967566972e-01 1.060419389069848783e-01
-8.507923453205432196e+00 -3.208737782515883041e-01 1.189466588368873201e-01
-8.498967744307321937e+00 -3.160843990896721190e-01 1.316830904129011603e-01
-8.490012035409209901e+00 -3.107816688837986008e-01 1.442306437499604743e-01
-8.481056326511101418e+00 -3.049730745539259713e-01 1.565690016390320349e-01
-8.472100617612989382e+00 -2.986669713472119847e-01 1.686781552241455873e-01
-8.463144908714877346e+00 -2.918725656378596267e-01 1.805384378434120585e-01
-8.454189199816767086e+00 -2.845998951203078664e-01 1.921305570143478081e-01
-8.445233490918655050e+00 -2.768598061589225834e-01 2.034356243660492836e-01
-8.436277782020543015e+00 -2.686639293098879167e-01 2.144351834341599317e-01
-8.427322073122434531e+00 -2.600246543558867307e-01 2.251112357432508704e-01
-8.418366364224322496e+00 -2.509551050374052572e-01 2.354462653015686191e-01
-8.409410655326210460e+00 -2.414691131881098740e-01 2.454232614845143212e-01
-8.400454946428101977e+00 -2.315811920850074090e-01 2.550257404653655802e-01
-8.391499237529989941e+00 -2.213065089933908547e-01 2.642377649138112905e-01
-8.382543528631879681e+00 -2.106608573346075985e-01 2.730439620562256087e-01
-8.373587819733767645e+00 -1.996606292086912926e-01 2.814295408401177867e-01
-8.364632110835655610e+00 -1.883227887813722357e-01 2.893803084897137445e-01
-8.355676401937547126e+00 -1.766648465177547978e-01 2.968826866285443344e-01
-8.346720693039435091e+00 -1.647048342046689151e-01 3.039237277628656364e-01
-8.337764984141323055e+00 -1.524612804456476345e-01 3.104911324548499940e-01
-8.328809275243212795e+00 -1.399531860849967668e-01 3.165732668434716457e-01
-8.319853566345102536e+00 -1.271999995805617456e-01 3.221591807393944240e-01
-8.310897857446990500e+00 -1.142215924925946424e-01 3.272386265344605083e-01
-8.301942148548880240e+00 -1.010382349933528490e-01 3.318020785261820427e-01
-8.292986439650768205e+00 -8.767057119447398128e-02 3.358407526716245539e-01
-8.284030730752659721e+00 -7.413959363907997313e-02 3.393466271741392704e-01
-8.275075021854547686e+00 -6.046661629800729326e-02 3.423124635696013773e-01
-8.266119312956435650e+00 -4.667324637461756076e-02 3.447318275176102786e-01
-8.257163604058325390e+00 -3.278135556262094102e-02 3.465991090604518821e-01
-8.248207895160213354e+00 -1.881305050052010930e-02 3.479095424386302593e-01
-8.239252186262103095e+00 -4.790641742055313894e-03 3.486592251313812563e-01
-8.230296477363992835e+00 9.263388909159986015e-03 3.488451354508757540e-01
-8.221340768465880799e+00 2.332642245535387210e-02 3.484651482591332172e-01
-8.212385059567768764e+00 3.737573793872162042e-02 3.475180486333473984e-01
-8.203429350669660280e+00 5.138854876178902686e-02 3.460035435733902487e-01
-8.194473641771548245e+00 6.534203953825737377e-02 3.439222719663487249e-01
-8.185517932873437985e+00 7.921340301795122552e-02 3.412758123631209894e-01
-8.176562223975325949e+00 9.297987741722227306e-02 3.380666882149018782e-01
-8.167606515077213913e+00 1.066187843897614812e-01 3.342983708859205705e-01
-8.158650806179105430e+00 1.201075673976476493e-01 3.299752804453629507e-01
-8.149695097280993394e+00 1.334238301589023012e-01 3.251027839470124747e-01
-8.140739388382881359e+00 1.465453749240184789e-01 3.196871912641097158e-01
-8.131783679484771099e+00 1.594502402108005923e-01 3.137357491578453561e-01
-8.122827970586660840e+00 1.721167377803853316e-01 3.072566339541069613e-01
-8.113872261688548804e+00 1.845234889066314499e-01 3.002589420853702951e-01
-8.104916552790438544e+00 1.966494597872786299e-01 2.927526781943486922e-01
-8.095960843892326508e+00 2.084739960536645398e-01 2.847487414395439842e-01
-8.087005134994218025e+00 2.199768567834492761e-01 2.762589103022666803e-01
-8.078049426096105989e+00 2.311382482827573637e-01 2.672958261005483616e-01
-8.069093717197993954e+00 2.419388573017005328e-01 2.578729756552520236e-01
-8.060138008299883694e+00 2.523598831943036358e-01 2.480046729462402066e-01
-8.051182299401771658e+00 2.623830691296532569e-01 2.377060393874517730e-01
-8.042226590503661399e+00 2.719907330506785015e-01 2.269929828254384496e-01
-8.033270881605551139e+00 2.811657987346352638e-01 2.158821753171768498e-01
-8.024315172707439103e+00 2.898918265202540256e-01 2.043910296996022946e-01
-8.015359463809327067e+00 2.981530435068215912e-01 1.925376749429256462e-01
-8.006403754911218584e+00 3.059343735317253121e-01 1.803409302935470027e-01
-7.997448046013106548e+00 3.132214669603396451e-01 1.678202783287662259e-01
-7.988492337114996289e+00 3.200007301063328979e-01 1.549958369374744294e-01
-7.979536628216885141e+00 3.262593542886206843e-01 1.418883298482384037e-01
-7.970580919318773105e+00 3.319853444707280277e-01 1.285190553943990621e-01
-7.961625210420663734e+00 3.371675471802275115e-01 1.149098536735487230e-01
-7.952669501522551698e+00 3.417956774667345043e-01 1.010830722343488836e-01
-7.943713792624439662e+00 3.458603448194625396e-01 8.706153016475493001e-02
-7.934758083726330291e+00 3.493530778102872936e-01 7.286848068418967650e-02
-7.925802374828218255e+00 3.522663469842202688e-01 5.852757228250961286e-02
-7.916846665930107108e+00 3.545935856791482821e-01 4.406280829331624821e-02
-7.907890957031996848e+00 3.563292089832027498e-01 2.949850508636586710e-02
-7.898935248133885700e+00 3.574686307476110936e-01 1.485924918793178097e-02
-7.889979539235776329e+00 3.580082780497746420e-01 1.698536882859807561e-04
-7.881023830337664293e+00 3.579456029703322884e-01 -1.454468585586343038e-02
-7.872068121439552257e+00 3.572790921815721665e-01 -2.925923605364623425e-02
-7.863112412541442886e+00 3.560082745232270307e-01 -4.394857076300183463e-02
-7.854156703643330850e+00 3.541337260919655838e-01 -5.858741654854763420e-02
-7.845200994745218814e+00 3.516570728986448957e-01 -7.315049818261600001e-02
-7.836245285847109443e+00 3.485809918990770973e-01 -8.761258394120736981e-02
-7.827289576948998295e+00 3.449092104959284866e-01 -1.019485311512105391e-01
-7.818333868050886259e+00 3.406465039568075670e-01 -1.161333320814527670e-01
-7.809378159152776888e+00 3.357986907419285849e-01 -1.301421594428829043e-01
-7.800422450254664852e+00 3.303726261066951553e-01 -1.439504111597618707e-01
-7.791466741356555481e+00 3.243761941659805137e-01 -1.575337553094515175e-01
-7.782511032458443445e+00 3.178182982464413664e-01 -1.708681755567421356e-01
-7.773555323560331409e+00 3.107088494249212185e-01 -1.839300158275054831e-01
-7.764599614662222038e+00 3.030587536027547491e-01 -1.966960239489950468e-01
-7.755643905764110002e+00 2.948798971371249245e-01 -2.091433953068607965e-01
-7.746688196865998854e+00 2.861851309755059081e-01 -2.212498169030493733e-01
-7.737732487967888595e+00 2.769882535981350591e-01 -2.329935110775850082e-01
-7.728776779069777447e+00 2.673039923342617197e-01 -2.443532786344070340e-01
-7.719821070171665411e+00 2.571479825323960133e-01 -2.553085419377764120e-01
-7.710865361273556040e+00 2.465367449271182454e-01 -2.658393879195096177e-01
-7.701909652375444004e+00 2.354876612222251697e-01 -2.759266100690870305e-01
-7.692953943477334633e+00 2.240189471173517077e-01 -2.855517486742062405e-01
-7.683998234579222597e+00 2.121496228123525007e-01 -2.946971296143325314e-01
-7.675042525681110561e+00 1.998994818539537588e-01 -3.033459023894140016e-01
-7.666086816783001190e+00 1.872890586280733793e-01 -3.114820771628202256e-01
-7.657131107884889154e+00 1.743395942772199558e-01 -3.190905600486197979e-01
-7.648175398986778006e+00 1.610730004563592221e-01 -3.261571865356527877e-01
-7.639219690088667747e+00 1.475118202358056407e-01 -3.326687533615045878e-01
-7.630263981190556599e+00 1.336791862442646972e-01 -3.386130480823678068e-01
-7.621308272292444563e+00 1.195987767339275476e-01 -3.439788752306340291e-01
-7.612352563394335192e+00 1.052947699100211104e-01 -3.487560792111006891e-01
-7.603396854496223156e+00 9.079179663478877116e-02 -3.529355644833991890e-01
-7.594441145598113785e+00 7.611489180203148686e-02 -3.565093131459226572e-01
-7.585485436700001749e+00 6.128944471670590144e-02 -3.594703996464849172e-01
-7.576529727801889713e+00 4.634114898559301560e-02 -3.618130023010562857e-01
-7.567574018903780342e+00 3.129595275517724207e-02 -3.635324117488027973e-01
-7.558618310005668306e+00 1.618000980142619491e-02 -3.646250365559637885e-01
-7.549662601107557158e+00 1.019630939724486046e-03 -3.650884057999155829e-01
-7.540706892209446899e+00 -1.415876476608624035e-02 -3.649211684838243874e-01
-7.531751183311335751e+00 -2.932869859017719905e-02 -3.641230897297060287e-01
-7.522795474413223715e+00 -4.446368036470033785e-02 -3.626950439637527390e-01
-7.513839765515114344e+00 -5.953725644318934307e-02 -3.606390057248051173e-01
-7.504884056617002308e+00 -7.452305702448268343e-02 -3.579580384620176803e-01
-7.495928347718892937e+00 -8.939484235506749144e-02 -3.546562814513641859e-01
-7.486972638820780901e+00 -1.041265475228369541e-01 -3.507389352729047838e-01
-7.478016929922668865e+00 -1.186923257873236381e-01 -3.462122463741434952e-01
-7.469061221024559494e+00 -1.330665905414934458e-01 -3.410834909102751222e-01
-7.460105512126447458e+00 -1.472240556929159117e-01 -3.353609579388204809e-01
-7.451149803228336310e+00 -1.611397743477503419e-01 -3.290539322566632396e-01
-7.442194094330226939e+00 -1.747891766537347513e-01 -3.221726771609940143e-01
-7.433238385432114903e+00 -1.881481077961066339e-01 -3.147284171394508223e-01
-7.424282676534002867e+00 -2.011928662048771688e-01 -3.067333201791221930e-01
-7.415326967635893496e+00 -2.139002416464469980e-01 -2.982004794158795158e-01
-7.406371258737781460e+00 -2.262475533062184851e-01 -2.891438943296217312e-01
-7.397415549839672089e+00 -2.382126882209289753e-01 -2.795784519982580929e-01
-7.388459840941560053e+00 -2.497741400144987134e-01 -2.695199086532674704e-01
-7.379504132043448905e+00 -2.609110477376511139e-01 -2.589848713858113882e-01
-7.370548423145338646e+00 -2.716032345653619506e-01 -2.479907795243002644e-01
-7.361592714247227498e+00 -2.818312461091732057e-01 -2.365558849446375844e-01
-7.352637005349115462e+00 -2.915763885321060456e-01 -2.246992306113221038e-01
-7.343681296451006091e+00 -3.008207667170814670e-01 -2.124406269742792897e-01
-7.334725587552894055e+00 -3.095473223626297732e-01 -1.998006262192162930e-01
-7.325769878654782019e+00 -3.177398716317296201e-01 -1.868004943597496303e-01
-7.316814169756672648e+00 -3.253831419596375785e-01 -1.734621809625969124e-01
-7.307858460858560612e+00 -3.324628075950954442e-01 -1.598082865157220700e-01
-7.298902751960451241e+00 -3.389655233071892093e-01 -1.458620277874938531e-01
-7.289947043062339205e+00 -3.448789558490537588e-01 -1.316472012116609025e-01
-7.280991334164228057e+00 -3.501918130906770954e-01 -1.171881438289869293e-01
-7.272035625266117798e+00 -3.548938704961934199e-01 -1.025096916568876831e-01
-7.263079916368006650e+00 -3.589759944850392515e-01 -8.763713611227884337e-02
-7.254124207469894614e+00 -3.624301628562309197e-01 -7.259617888090312554e-02
-7.245168498571785243e+00 -3.652494824740198376e-01 -5.741288514002487742e-02
-7.236212789673673207e+00 -3.674282038605329315e-01 -4.211363526556156228e-02
-7.227257080775561171e+00 -3.689617323857135034e-01 -2.672507544556144282e-02
-7.218301371877451800e+00 -3.698466359540299453e-01 -1.127406787256104818e-02
-7.209345662979339764e+00 -3.700806489705713576e-01 4.212358647254366671e-03
-7.200389954081230393e+00 -3.696626725381140233e-01 1.970705742634369997e-02
-7.191434245183118357e+00 -3.685927714179516590e-01 3.518281189460172736e-02
-7.182478536285007209e+00 -3.668721685747466377e-01 5.061238279670061263e-02
-7.173522827386896950e+00 -3.645032377478151786e-01 6.596855493572913176e-02
-7.164567118488785802e+00 -3.614894944739135973e-01 8.122418347283914819e-02
-7.155611409590673766e+00 -3.578355859972763842e-01 9.635223936666015287e-02
-7.146655700692564395e+00 -3.535472797948628898e-01 1.113258539794128865e-01
-7.137699991794452359e+00 -3.486314506021323534e-01 1.261183629995077382e-01
-7.128744282896340323e+00 -3.430960665092727124e-01 1.407033497540894074e-01
-7.119788573998230952e+00 -3.369501744837278823e-01 1.550546882256098880e-01
-7.110832865100118916e+00 -3.302038853748429648e-01 1.691465861135150184e-01
-7.101877156202009544e+00 -3.228683582942743491e-01 1.829536278379871872e-01
-7.092921447303897509e+00 -3.149557841550695847e-01 1.964508169334855670e-01
-7.083965738405786361e+00 -3.064793686441033560e-01 2.096136176884794977e-01
-7.075010029507676990e+00 -2.974533146995321786e-01 2.224179971645617315e-01
-7.066054320609564954e+00 -2.878928043562882788e-01 2.348404686949918385e-01
-7.057098611711452918e+00 -2.778139803823295173e-01 2.468581364262965594e-01
-7.048142902813343547e+00 -2.672339274058896375e-01 2.584487401125021289e-01
-7.039187193915231511e+00 -2.561706514048692207e-01 2.695907001941318937e-01
-7.030231485017119475e+00 -2.446430571969387124e-01 2.802631633723477456e-01
-7.021275776119010104e+00 -2.326709238404229829e-01 2.904460482751999861e-01
-7.012320067220898956e+00 -2.202748773696568962e-01 3.001200903155452071e-01
-7.003364358322788696e+00 -2.074763607133368326e-01 3.092668850089443366e-01
-6.994408649424677549e+00 -1.942976014451808231e-01 3.178689297250483770e-01
-6.985452940526565513e+00 -1.807615781148051715e-01 3.259096643896356449e-01
-6.976497231628456142e+00 -1.668919848633430292e-01 3.333735114052071569e-01
-6.967541522730344106e+00 -1.527131931432199885e-01 3.402459143248638962e-01
-6.958585813832232070e+00 -1.382502100707465043e-01 3.465133746945012749e-01
-6.949630104934122699e+00 -1.235286342266575799e-01 3.521634865948071180e-01
-6.940674396036010663e+00 -1.085746096766325858e-01 3.571849684546952730e-01
-6.931718687137899515e+00 -9.341477815899437709e-02 3.615676920140126760e-01
-6.922762978239789255e+00 -7.807622918632417530e-02 3.653027086470587714e-01
-6.913807269341678108e+00 -6.258644819905856416e-02 3.683822730986481830e-01
-6.904851560443567848e+00 -4.697326333284854161e-02 3.707998642128222944e-01
-6.895895851545456701e+00 -3.126479127969000738e-02 3.725502021940935160e-01
-6.886940142647344665e+00 -1.548938254905034978e-02 3.736292622840033939e-01
-6.877984433749235293e+00 3.244338106438291380e-04 3.740342848880668369e-01
-6.869028724851123258e+00 1.614800618145902783e-02 3.737637823647831370e-01
-6.860073015953011222e+00 3.195261687788387983e-02 3.728175425169169555e-01
-6.851117307054901850e+00 4.770953906398040650e-02 3.711966286556485639e-01
-6.842161598156789815e+00 6.339009388386604438e-02 3.689033764481572941e-01
-6.833205889258678667e+00 7.896570707632391550e-02 3.659413877407215465e-01
-6.824250180360568407e+00 9.440796445897789435e-02 3.623155215026298559e-01
-6.815294471462457260e+00 1.096886664977205911e-01 3.580318822340902707e-01
-6.806338762564347000e+00 1.247798823994268197e-01 3.530978061841262283e-01
-6.797383053666235853e+00 1.396540034815359210e-01 3.475218456746351214e-01
-6.788427344768123817e+00 1.542837956479141681e-01 3.413137516879864997e-01
-6.779471635870014445e+00 1.686424511691128891e-01 3.344844545979860362e-01
-6.770515926971902410e+00 1.827036393683216797e-01 3.270460427309364593e-01
-6.761560218073790374e+00 1.964415555516641487e-01 3.190117387194954524e-01
-6.752604509175681002e+00 2.098309684115464979e-01 3.103958740395901250e-01
-6.743648800277568967e+00 2.228472667239382587e-01 3.012138618929849354e-01
-6.734693091379457819e+00 2.354665053119237295e-01 2.914821680085212807e-01
-6.725737382481347559e+00 2.476654495582678861e-01 2.812182789447742470e-01
-6.716781673583236412e+00 2.594216182988158259e-01 2.704406679854464701e-01
-6.707825964685127040e+00 2.707133252686362845e-01 2.591687592941488982e-01
-6.698870255787015005e+00 2.815197193699490730e-01 2.474228911928098851e-01
-6.689914546888902969e+00 2.918208240085026772e-01 2.352242789473407703e-01
-6.680958837990793597e+00 3.015975753791169112e-01 2.225949765682775916e-01
-6.672003129092681561e+00 3.108318593830098897e-01 2.095578368055224239e-01
-6.663047420194569526e+00 3.195065469241182288e-01 1.961364689916322013e-01
-6.654091711296460154e+00 3.276055273274441348e-01 1.823551949503213199e-01
-6.645136002398349007e+00 3.351137395919607798e-01 1.682390032838991800e-01
-6.636180293500236971e+00 3.420172008124493512e-01 1.538135023950295832e-01
-6.627224584602127599e+00 3.483030311320585715e-01 1.391048723991182012e-01
-6.618268875704015564e+00 3.539594755281515459e-01 1.241398157571072108e-01
-6.609313166805906192e+00 3.589759228704666461e-01 1.089455067574331137e-01
-6.600357457907794156e+00 3.633429221448877255e-01 9.354954054524612650e-02
-6.591401749009682121e+00 3.670521965034024281e-01 7.797988209425833761e-02
-6.582446040111572749e+00 3.700966562757216916e-01 6.226481465466677384e-02
-6.573490331213460713e+00 3.724704109585854628e-01 4.643288750119035913e-02
-6.564534622315349566e+00 3.741687797192645992e-01 3.051286347767020665e-02
-6.555578913417239306e+00 3.751883001711505683e-01 1.453366665162098524e-02
-6.546623204519128159e+00 3.755267345286522618e-01 -1.475669717450276905e-03
-6.537667495621016123e+00 3.751830719610804721e-01 -1.748605490898489517e-02
-6.528711786722906751e+00 3.741575273569450188e-01 -3.346839239157146234e-02
-6.519756077824794716e+00 3.724515376856166182e-01 -4.939363166290453716e-02
-6.510800368926685344e+00 3.700677562174808921e-01 -6.523282057791816857e-02
-6.501844660028573308e+00 3.670100446988381893e-01 -8.095715796248445506e-02
-6.492888951130461272e+00 3.632834646678710366e-01 -9.653804578521482660e-02
-6.483933242232351901e+00 3.588942691588682399e-01 -1.119471400657697790e-01
-6.474977533334239865e+00 3.538498950407814037e-01 -1.271564002878839139e-01
-6.466021824436128718e+00 3.481589551357444634e-01 -1.421381373602648435e-01
-6.457066115538018458e+00 3.418312291396397584e-01 -1.568650601595703853e-01
-6.448110406639907310e+00 3.348776528889139681e-01 -1.713103212209619863e-01
-6.439154697741795275e+00 3.273103053474762936e-01 -1.854475623378973870e-01
-6.430198988843685903e+00 3.191423923233778215e-01 -1.992509605444125198e-01
-6.421243279945573867e+00 3.103882262630039413e-01 -2.126952747903664842e-01
-6.412287571047464496e+00 3.010632023812163105e-01 -2.257558935081111218e-01
-6.403331862149352460e+00 2.911837724851790710e-01 -2.384088820537039743e-01
-6.394376153251240424e+00 2.807674180916824858e-01 -2.506310286363700457e-01
-6.385420444353131053e+00 2.698326232853108797e-01 -2.623998883365569745e-01
-6.376464735455019017e+00 2.583988462266268438e-01 -2.736938251853936466e-01
-6.367509026556907870e+00 2.464864878967858719e-01 -2.844920527092803519e-01
-6.358553317658797610e+00 2.341168571370072227e-01 -2.947746738017938961e-01
-6.349597608760686462e+00 2.213121316644180714e-01 -3.045227198997274565e-01
-6.340641899862574427e+00 2.080953157351180249e-01 -3.137181879067498236e-01
-6.331686190964465055e+00 1.944901959117146528e-01 -3.223440733636165900e-01
-6.322730482066353019e+00 1.805212960592255944e-01 -3.303843997842463298e-01
-6.313774773168243648e+00 1.662138316749341427e-01 -3.378242444433425806e-01
-6.304819064270131612e+00 1.515936632708368981e-01 -3.446497610268894340e-01
-6.295863355372019576e+00 1.366872487161083782e-01 -3.508481999925633921e-01
-6.286907646473910205e+00 1.215215943124173248e-01 -3.564079273167229944e-01
-6.277951937575799057e+00 1.061242045974978149e-01 -3.613184415210772826e-01
-6.268996228677687022e+00 9.052303172251242869e-02 -3.655703880957773544e-01
-6.260040519779577650e+00 7.474642502951525658e-02 -3.691555710370942323e-01
-6.251084810881465614e+00 5.882308049605679962e-02 -3.720669622900412699e-01
-6.242129101983353578e+00 4.278199026848056308e-02 -3.742987092945475602e-01
-6.233173393085244207e+00 2.665239314648051513e-02 -3.758461402516630190e-01
-6.224217684187132171e+00 1.046372597174282867e-02 -3.767057677548557026e-01
-6.215261975289022800e+00 -5.754424613434154338e-03 -3.768752917180527295e-01
-6.206306266390910764e+00 -2.197237025354528694e-02 -3.763536016937517048e-01
-6.197350557492799616e+00 -3.816036891213579751e-02 -3.751407785730860311e-01
-6.188394848594689357e+00 -5.428867306182939140e-02 -3.732380959878426330e-01
-6.179439139696578209e+00 -7.032757810119215358e-02 -3.706480215898899644e-01
-6.170483430798466173e+00 -8.624747090264826832e-02 -3.673742181229715520e-01
-6.161527721900356802e+00 -1.020188785290796485e-01 -3.634215442276082508e-01
-6.152572013002244766e+00 -1.176125173265499535e-01 -3.587960550406723570e-01
-6.143616304104132730e+00 -1.329993426662795797e-01 -3.535050024383040723e-01
-6.134660595206023359e+00 -1.481505996302654449e-01 -3.475568346856483526e-01
-6.125704886307911323e+00 -1.630378747689735786e-01 -3.409611951577616318e-01
-6.116749177409801952e+00 -1.776331488076218768e-01 -3.337289196657018953e-01
-6.107793468511689916e+00 -1.919088502243483929e-01 -3.258720320937486536e-01
-6.098837759613578768e+00 -2.058379099039709392e-01 -3.174037379819159566e-01
-6.089882050715468509e+00 -2.193938168425319524e-01 -3.083384153175313669e-01
-6.080926341817357361e+00 -2.325506743647464403e-01 -2.986916018768963066e-01
-6.071970632919245325e+00 -2.452832563005593880e-01 -2.884799790987877532e-01
-6.063014924021135954e+00 -2.575670627687356440e-01 -2.777213525430815011e-01
-6.054059215123023918e+00 -2.693783751489261524e-01 -2.664346289104258525e-01
-6.045103506224911882e+00 -2.806943099856338275e-01 -2.546397899298178946e-01
-6.036147797326802511e+00 -2.914928718445330413e-01 -2.423578629125077433e-01
-6.027192088428690475e+00 -3.017530046934670529e-01 -2.296108871311108579e-01
-6.018236379530581104e+00 -3.114546410117370323e-01 -2.164218758474854287e-01
-6.009280670632469068e+00 -3.205787482278166234e-01 -2.028147743677221893e-01
-6.000324961734357920e+00 -3.291073723083505764e-01 -1.888144143691473376e-01
-5.991369252836247661e+00 -3.370236781611364307e-01 -1.744464652437755225e-01
-5.982413543938136513e+00 -3.443119864823054876e-01 -1.597373833926067632e-01
-5.973457835040024477e+00 -3.509578070027925545e-01 -1.447143595634720614e-01
-5.964502126141915106e+00 -3.569478684639130206e-01 -1.294052639549203021e-01
-5.955546417243803070e+00 -3.622701451585977894e-01 -1.138385890907762377e-01
-5.946590708345691034e+00 -3.669138793909817453e-01 -9.804339114966330315e-02
-5.937634999447581663e+00 -3.708696000639252754e-01 -8.204923057863534874e-02
-5.928679290549469627e+00 -3.741291381125001481e-01 -6.588611213212208773e-02
-5.919723581651360256e+00 -3.766856386491483910e-01 -4.958442438482243975e-02
-5.910767872753248220e+00 -3.785335695737793160e-01 -3.317487903811695837e-02
-5.901812163855137072e+00 -3.796687274400150636e-01 -1.668845042200985118e-02
-5.892856454957027701e+00 -3.800882410797778443e-01 -1.563156045850318287e-04
-5.883900746058915665e+00 -3.797905725140625632e-01 1.639020493654178359e-02
-5.874945037160803629e+00 -3.787755152977523854e-01 3.291970633243948563e-02
-5.865989328262694258e+00 -3.770441913789687738e-01 4.940075790817908402e-02
-5.857033619364582222e+00 -3.745990468128062023e-01 6.580196123225409699e-02
-5.848077910466470186e+00 -3.714438461621321075e-01 8.209200779251550617e-02
-5.839122201568360815e+00 -3.675836659786874128e-01 9.823973625608019289e-02
-5.830166492670249667e+00 -3.630248874496527223e-01 1.142141894252238082e-01
-5.821210783772139408e+00 -3.577751879983969152e-01 1.299846711452257442e-01
-5.812255074874028260e+00 -3.518435319046213650e-01 1.455208032994394218e-01
-5.803299365975916224e+00 -3.452401599151347922e-01 1.607925828385176337e-01
-5.794343657077806853e+00 -3.379765773657589789e-01 1.757704388619349134e-01
-5.785387948179694817e+00 -3.300655404239796753e-01 1.904252899276645539e-01
-5.776432239281582781e+00 -3.215210407584526697e-01 2.047286011935431360e-01
-5.767476530383473410e+00 -3.123582883901482865e-01 2.186524411657307376e-01
-5.758520821485361374e+00 -3.025936919331415065e-01 2.321695385657145394e-01
-5.749565112587250226e+00 -2.922448363301377583e-01 2.452533390187688067e-01
-5.740609403689139967e+00 -2.813304584514428330e-01 2.578780608772416327e-01
-5.731653694791028819e+00 -2.698704202480332603e-01 2.700187505651437947e-01
-5.722697985892918560e+00 -2.578856790927373521e-01 2.816513375364347871e-01
-5.713742276994807412e+00 -2.453982548392060759e-01 2.927526879024964224e-01
-5.704786568096695376e+00 -2.324311929254217757e-01 3.033006561551026548e-01
-5.695830859198586005e+00 -2.190085233735901138e-01 3.132741346825356765e-01
-5.686875150300473969e+00 -2.051552161524548834e-01 3.226531004083929566e-01
-5.677919441402361933e+00 -1.908971336988727341e-01 3.314186582743791076e-01
-5.668963732504252562e+00 -1.762609814720252910e-01 3.395530819494465002e-01
-5.660008023606140526e+00 -1.612742566776539932e-01 3.470398523515896838e-01
-5.651052314708029378e+00 -1.459651943524206685e-01 3.538636939137567716e-01
-5.642096605809919119e+00 -1.303627103763688178e-01 3.600106076176185499e-01
-5.633140896911807971e+00 -1.144963423388549173e-01 3.654678999807626227e-01
-5.624185188013697712e+00 -9.839618946755478157e-02 3.702242079070520719e-01
-5.615229479115586564e+00 -8.209285190523933629e-02 3.742695197841039989e-01
-5.606273770217474528e+00 -6.561736917475148589e-02 3.775951932098932651e-01
-5.597318061319365157e+00 -4.900115801905884083e-02 3.801939694008391046e-01
-5.588362352421253121e+00 -3.227595018484743367e-02 3.820599844222338226e-01
-5.579406643523141085e+00 -1.547373075257479740e-02 3.831887772317234542e-01
-5.570450934625031714e+00 1.373322733254137050e-03 3.835772943591064243e-01
-5.561495225726919678e+00 1.823290048376655786e-02 3.832238917837482162e-01
-5.552539516828808530e+00 3.507262028415834149e-02 3.821283347599774283e-01
-5.543583807930698271e+00 5.186008699936183602e-02 3.802917955945525064e-01
-5.534628099032587123e+00 6.856295170923561166e-02 3.777168491822415208e-01
-5.525672390134477752e+00 8.514897016782087269e-02 3.744074666158493381e-01
-5.516716681236365716e+00 1.015860601565595212e-01 3.703690073382441827e-01
-5.507760972338253680e+00 1.178423578757291090e-01 3.656082099101629068e-01
-5.498805263440144309e+00 1.338862739388076428e-01 3.601331814186942148e-01
-5.489849554542032273e+00 1.496865494920115724e-01 3.539533856117839106e-01
-5.480893845643920237e+00 1.652123127036280448e-01 3.470796296164906924e-01
-5.471938136745810866e+00 1.804331353217387413e-01 3.395240490147525270e-01
-5.462982427847699718e+00 1.953190888899141997e-01 3.313000911115889235e-01
-5.454026718949587682e+00 2.098408005468977156e-01 3.224224964084044243e-01
-5.445071010051478311e+00 2.239695085583026379e-01 3.129072782186751445e-01
-5.436115301153366275e+00 2.376771175619392384e-01 3.027716998787693958e-01
-5.427159592255256904e+00 2.509362532569484605e-01 2.920342490637650723e-01
-5.418203883357144868e+00 2.637203162734188533e-01 2.807146093411426180e-01
-5.409248174459032832e+00 2.760035350189872783e-01 2.688336293005857414e-01
-5.400292465560923461e+00 2.877610175555829208e-01 2.564132894624286951e-01
-5.391336756662811425e+00 2.989688026014253874e-01 2.434766669237216907e-01
-5.382381047764700277e+00 3.096039090360365176e-01 2.300478974048738301e-01
-5.373425338866590018e+00 3.196443831892942233e-01 2.161521342189378359e-01
-5.364469629968478870e+00 3.290693439397602282e-01 2.018155042509290065e-01
-5.355513921070366834e+00 3.378590258095852117e-01 1.870650614528944489e-01
-5.346558212172257463e+00 3.459948198772818673e-01 1.719287381962219530e-01
-5.337602503274145427e+00 3.534593124537376285e-01 1.564352951305794381e-01
-5.328646794376036055e+00 3.602363217726645694e-01 1.406142699389629214e-01
-5.319691085477924020e+00 3.663109324840804759e-01 1.244959246551516213e-01
-5.310735376579811984e+00 3.716695276091702693e-01 1.081111912799768565e-01
-5.301779667681702612e+00 3.762998184015390879e-01 9.149161584112555645e-02
-5.292823958783590577e+00 3.801908722647141525e-01 7.466930147527159334e-02
-5.283868249885479429e+00 3.833331383263761105e-01 5.767685114260544949e-02
-5.274912540987369169e+00 3.857184712018198458e-01 4.054730979613112990e-02
-5.265956832089258022e+00 3.873401534421278547e-01 2.331410536558142788e-02
-5.257001123191145986e+00 3.881929160827669034e-01 6.010988762512566204e-03
-5.248045414293036615e+00 3.882729569584641993e-01 -1.132802633789624543e-02
-5.239089705394924579e+00 3.875779572051665234e-01 -2.866872393235858976e-02
-5.230133996496815207e+00 3.861070959933273761e-01 -4.597674688567332524e-02
-5.221178287598703172e+00 3.838610635179494079e-01 -6.321765909427030927e-02
-5.212222578700591136e+00 3.808420726285727254e-01 -8.035700864748757111e-02
-5.203266869802481764e+00 3.770538688102438862e-01 -9.736039235893453880e-02
-5.194311160904369729e+00 3.725017379971976017e-01 -1.141935217086667426e-01
-5.185355452006258581e+00 3.671925119360007206e-01 -1.308222900503940023e-01
-5.176399743108148321e+00 3.611345706370855391e-01 -1.472128411642361079e-01
-5.167444034210037174e+00 3.543378415572163709e-01 -1.633316389178063877e-01
-5.158488325311925138e+00 3.468137954966498127e-01 -1.791455377311042818e-01
-5.149532616413815767e+00 3.385754389530745145e-01 -1.946218538419820787e-01
-5.140576907515703731e+00 3.296373020811607102e-01 -2.097284369055550657e-01
-5.131621198617591695e+00 3.200154217197843098e-01 -2.244337413616918908e-01
-5.122665489719482323e+00 3.097273198914822778e-01 -2.387068975114804148e-01
-5.113709780821370288e+00 2.987919783215152170e-01 -2.525177823102777719e-01
-5.104754071923260916e+00 2.872298091209015136e-01 -2.658370895006519907e-01
-5.095798363025149769e+00 2.750626215347451442e-01 -2.786363985565090129e-01
-5.086842654127037733e+00 2.623135842247326655e-01 -2.908882420479391162e-01
-5.077886945228928361e+00 2.490071822765468623e-01 -3.025661704378028172e-01
-5.068931236330816326e+00 2.351691688096889665e-01 -3.136448132156015589e-01
-5.059975527432704290e+00 2.208265122775540934e-01 -3.240999364995154064e-01
-5.051019818534594918e+00 2.060073410174695363e-01 -3.339084975915559972e-01
-5.042064109636482883e+00 1.907408859878949592e-01 -3.430486961518457445e-01
-5.033108400738370847e+00 1.750574216010894746e-01 -3.515000217356992751e-01
-5.024152691840261475e+00 1.589882039857629936e-01 -3.592432981239802592e-01
-5.015196982942150328e+00 1.425654066281530907e-01 -3.662607245926979282e-01
-5.006241274044040068e+00 1.258220543089992038e-01 -3.725359137037406176e-01
-4.997285565145928921e+00 1.087919563356511410e-01 -3.780539255691870437e-01
-4.988329856247816885e+00 9.150963935561431950e-02 -3.828012989806464095e-01
-4.979374147349707513e+00 7.401027933079588894e-02 -3.867660798539143130e-01
-4.970418438451595478e+00 5.632963258708083981e-02 -3.899378477888781336e-01
-4.961462729553483442e+00 3.850396651767999667e-02 -3.923077412854747981e-01
-4.952507020655374070e+00 2.056999022668151364e-02 -3.938684810858977259e-01
-4.943551311757262035e+00 2.564784848413650606e-03 -3.946143912988738234e-01
-4.934595602859150887e+00 -1.547426681479975759e-02 -3.945414189837412322e-01
-4.925639893961040627e+00 -3.350955165107920991e-02 -3.936471527498419110e-01
-4.916684185062929480e+00 -5.150329884657878915e-02 -3.919308403058331391e-01
-4.907728476164819220e+00 -6.941765391802547092e-02 -3.893934047649096897e-01
-4.898772767266708072e+00 -8.721475400773950892e-02 -3.860374592495211532e-01
-4.889817058368596037e+00 -1.048568043279316658e-01 -3.818673192366798252e-01
-4.880861349470486665e+00 -1.223061560835944084e-01 -3.768890126533835927e-01
-4.871905640572374629e+00 -1.395253860320991857e-01 -3.711102878735521027e-01
-4.862949931674262594e+00 -1.564773775103797948e-01 -3.645406190462841534e-01
-4.853994222776153222e+00 -1.731254029467035604e-01 -3.571912077198163837e-01
-4.845038513878041186e+00 -1.894332079430363081e-01 -3.490749802177566807e-01
-4.836082804979930039e+00 -2.053650966799146771e-01 -3.402065807700587197e-01
-4.827127096081819779e+00 -2.208860181486914653e-01 -3.306023599952304104e-01
-4.818171387183708632e+00 -2.359616524785844716e-01 -3.202803578759288450e-01
-4.809215678285598372e+00 -2.505584967450320555e-01 -3.092602807898407469e-01
-4.800259969387487224e+00 -2.646439501572353525e-01 -2.975634726062593716e-01
-4.791304260489375189e+00 -2.781863981909488137e-01 -2.852128797931879345e-01
-4.782348551591265817e+00 -2.911552949733888229e-01 -2.722330105435442071e-01
-4.773392842693153781e+00 -3.035212435840610734e-01 -2.586498880179575188e-01
-4.764437133795041746e+00 -3.152560737548594227e-01 -2.444909978854040156e-01
-4.755481424896932374e+00 -3.263329160148236707e-01 -2.297852303695829268e-01
-4.746525715998820338e+00 -3.367262714979124549e-01 -2.145628167950048848e-01
-4.737570007100709191e+00 -3.464120768418935681e-01 -1.988552610878866478e-01
-4.728614298202599819e+00 -3.553677640718799768e-01 -1.826952669495891801e-01
-4.719658589304487784e+00 -3.635723156703625225e-01 -1.661166611598651199e-01
-4.710702880406378412e+00 -3.710063143839844590e-01 -1.491543138806068480e-01
-4.701747171508266376e+00 -3.776519871961388497e-01 -1.318440570759648878e-01
-4.692791462610154340e+00 -3.834932437671930705e-01 -1.142226013610223717e-01
-4.683835753712044969e+00 -3.885157097858910613e-01 -9.632745094865333146e-02
-4.674880044813932933e+00 -3.927067550483792635e-01 -7.819681733730808604e-02
-4.665924335915820897e+00 -3.960555164159926811e-01 -5.986953311899717578e-02
-4.656968627017711526e+00 -3.985529165034126242e-01 -4.138496620594806635e-02
-4.648012918119600378e+00 -4.001916786788517477e-01 -2.278293427640930638e-02
-4.639057209221488343e+00 -4.009663384807338193e-01 -4.103620025141432003e-03
-4.630101500323378971e+00 -4.008732514978838313e-01 1.461251226661834483e-02
-4.621145791425266935e+00 -3.999105984473269593e-01 3.332479916960722627e-02
-4.612190082527157564e+00 -3.980783883674212653e-01 5.199246000122839662e-02
-4.603234373629045528e+00 -3.953784601833871815e-01 7.057467816218318535e-02
-4.594278664730933492e+00 -3.918144827894198823e-01 8.903068195903227067e-02
-4.585322955832824121e+00 -3.873919538788135331e-01 1.073198252557535370e-01
-4.576367246934712085e+00 -3.821181975494262750e-01 1.254016683827807455e-01
-4.567411538036600938e+00 -3.760023605935948199e-01 1.432360597204252461e-01
-4.558455829138490678e+00 -3.690554074882156366e-01 1.607832182475300020e-01
-4.549500120240379530e+00 -3.612901137831565634e-01 1.780038171519282286e-01
-4.540544411342267495e+00 -3.527210569969129184e-01 1.948590681881131048e-01
-4.531588702444158123e+00 -3.433646042629104889e-01 2.113108065062650753e-01
-4.522632993546046087e+00 -3.332388966227317062e-01 2.273215762613517155e-01
-4.513677284647936716e+00 -3.223638298624977860e-01 2.428547173483935062e-01
-4.504721575749824680e+00 -3.107610312439152422e-01 2.578744530218951003e-01
-4.495765866851712644e+00 -2.984538315827336974e-01 2.723459776523373677e-01
-4.486810157953603273e+00 -2.854672324664865313e-01 2.862355439312149197e-01
-4.477854449055491237e+00 -2.718278683686790043e-01 2.995105497738552169e-01
-4.468898740157380089e+00 -2.575639633634341230e-01 3.121396252214844735e-01
-4.459943031259269830e+00 -2.427052817758762471e-01 3.240927177771719125e-01
-4.450987322361158682e+00 -2.272830719518183495e-01 3.353411740690422915e-01
-4.442031613463046646e+00 -2.113300033750478146e-01 3.458578173555218460e-01
-4.433075904564937275e+00 -1.948800984977281103e-01 3.556170210900992390e-01
-4.424120195666825239e+00 -1.779686604157472152e-01 3.645947786486949949e-01
-4.415164486768715868e+00 -1.606321966443653992e-01 3.727687692995483304e-01
-4.406208777870603832e+00 -1.429083385967909181e-01 3.801184199715042511e-01
-4.397253068972491796e+00 -1.248357565265130753e-01 3.866249616109360132e-01
-4.388297360074382425e+00 -1.064540709736265106e-01 3.922714792914003823e-01
-4.379341651176270389e+00 -8.780376219124493009e-02 3.970429561512517358e-01
-4.370385942278159241e+00 -6.892607794733256188e-02 4.009263114687530716e-01
-4.361430233380048982e+00 -4.986293990139362142e-02 4.039104336552306607e-01
-4.352474524481937834e+00 -3.065684916630263476e-02 4.059862089520902551e-01
-4.343518815583825798e+00 -1.135079160149485809e-02 4.071465451676967162e-01
-4.334563106685716427e+00 8.011856710423360256e-03 4.073863897812449730e-01
-4.325607397787604391e+00 2.738742366613985610e-02 4.067027435496473609e-01
-4.316651688889495020e+00 4.673203540938575262e-02 4.050946710450524790e-01
-4.307695979991382984e+00 6.600171090284308317e-02 4.025633082617233183e-01
-4.298740271093270948e+00 8.515245657123909906e-02 3.991118666341139654e-01
-4.289784562195161577e+00 1.041403609740191583e-01 3.947456332771180354e-01
-4.280828853297050429e+00 1.229216896717110485e-01 3.894719680909646264e-01
-4.271873144398938393e+00 1.414529801771712836e-01 3.833002983037288036e-01
-4.262917435500829022e+00 1.596911369176082229e-01 3.762421103264559363e-01
-4.253961726602716986e+00 1.775935265419577580e-01 3.683109384306635370e-01
-4.245006017704604950e+00 1.951180739653635421e-01 3.595223498759013703e-01
-4.236050308806495579e+00 2.122233594332922912e-01 3.498939263069048011e-01
-4.227094599908383543e+00 2.288687164420125653e-01 3.394452413285609094e-01
-4.218138891010274172e+00 2.450143297589608971e-01 3.281978340355993229e-01
-4.209183182112162136e+00 2.606213330270748529e-01 3.161751779656963302e-01
-4.200227473214050988e+00 2.756519059629629620e-01 3.034026449234791811e-01
-4.191271764315940729e+00 2.900693707934219323e-01 2.899074634256113558e-01
-4.182316055417829581e+00 3.038382875576012832e-01 2.757186716253050562e-01
-4.173360346519717545e+00 3.169245482511904299e-01 2.608670649097894478e-01
-4.164404637621608174e+00 3.292954695196486647e-01 2.453851385429958454e-01
-4.155448928723496138e+00 3.409198830441727557e-01 2.293070249849181175e-01
-4.146493219825384102e+00 3.517682224727088358e-01 2.126684252555322285e-01
-4.137537510927274731e+00 3.618126063157589001e-01 1.955065346569917484e-01
-4.128581802029162695e+00 3.710269171464906091e-01 1.778599635869109186e-01
-4.119626093131053324e+00 3.793868771520231276e-01 1.597686536697277004e-01
-4.110670384232941288e+00 3.868701192198874539e-01 1.412737894501056579e-01
-4.101714675334830140e+00 3.934562529089248861e-01 1.224177063135784144e-01
-4.092758966436719881e+00 3.991269252165505765e-01 1.032437949818301726e-01
-4.083803257538608733e+00 4.038658762687881709e-01 8.379640245324403158e-02
-4.074847548640496697e+00 4.076589897214591973e-01 6.412072963238531209e-02
-4.065891839742387326e+00 4.104943375856646703e-01 4.426272654658413436e-02
-4.056936130844275290e+00 4.123622198464345634e-01 2.426898584336472514e-02
-4.047980421946163254e+00 4.132551990316263857e-01 4.186634680400173544e-03
-4.039024713048053883e+00 4.131681295733015680e-01 -1.593677474976676681e-02
-4.030069004149941847e+00 4.120981823024763013e-01 -3.605337571487102211e-02
-4.021113295251832476e+00 4.100448642371684049e-01 -5.611509830432973717e-02
-4.012157586353720440e+00 4.070100334679563336e-01 -7.607378136320817885e-02
-4.003201877455609292e+00 4.029979092789433559e-01 -9.588128528559317076e-02
-3.994246168557499477e+00 3.980150780521181098e-01 -1.154896062826610004e-01
-3.985290459659387885e+00 3.920704952269837840e-01 -1.348509917905217070e-01
-3.976334750761275849e+00 3.851754828092256999e-01 -1.539180567343186867e-01
-3.967379041863166478e+00 3.773437216729618737e-01 -1.726439012474587364e-01
-3.958423332965054442e+00 3.685912382603225845e-01 -1.909822294709294377e-01
-3.949467624066942850e+00 3.589363856795436125e-01 -2.088874681576056713e-01
-3.940511915168833035e+00 3.483998191379047982e-01 -2.263148850618487418e-01
-3.931556206270721443e+00 3.370044650128110608e-01 -2.432207078153998669e-01
-3.922600497372611628e+00 3.247754826543690077e-01 -2.595622428134264914e-01
-3.913644788474500036e+00 3.117402189551939928e-01 -2.752979932513898165e-01
-3.904689079576388444e+00 2.979281564766474988e-01 -2.903877764011204565e-01
-3.895733370678278629e+00 2.833708551955513300e-01 -3.047928397687997282e-01
-3.886777661780167037e+00 2.681018868979361258e-01 -3.184759746223824184e-01
-3.877821952882055001e+00 2.521567612045145790e-01 -3.314016254905463588e-01
-3.868866243983945630e+00 2.355728433433549596e-01 -3.435359949400313417e-01
-3.859910535085833594e+00 2.183892648280222892e-01 -3.548471430975569385e-01
-3.850954826187722002e+00 2.006468279367150942e-01 -3.653050811856753954e-01
-3.841999117289612631e+00 1.823879046421728045e-01 -3.748818586528496200e-01
-3.833043408391500595e+00 1.636563306820960628e-01 -3.835516441690183798e-01
-3.824087699493391224e+00 1.444972949243040483e-01 -3.912908005415159929e-01
-3.815131990595279188e+00 1.249572242085092155e-01 -3.980779528252496591e-01
-3.806176281697167596e+00 1.050836645857673446e-01 -4.038940489858293126e-01
-3.797220572799057781e+00 8.492515997119723381e-02 -4.087224130155815427e-01
-3.788264863900946189e+00 6.453112886250154945e-02 -4.125487906014773665e-01
-3.779309155002834153e+00 4.395173966937315768e-02 -4.153613877076792749e-01
-3.770353446104724782e+00 2.323778504645647100e-02 -4.171509025900060341e-01
-3.761397737206613190e+00 2.440555499283216401e-03 -4.179105513911196002e-01
-3.752442028308501154e+00 -1.838828709391947605e-02 -4.176360872465793572e-01
-3.743486319410391783e+00 -3.919683539815802670e-02 -4.163258131401834650e-01
-3.734530610512279747e+00 -5.993306204186815700e-02 -4.139805892081055982e-01
-3.725574901614170376e+00 -8.054494513830781632e-02 -4.106038354381663091e-01
-3.716619192716058340e+00 -1.009805939931700397e-01 -4.062015301359424013e-01
-3.707663483817946748e+00 -1.211883746337098361e-01 -4.007822037395025738e-01
-3.698707774919836933e+00 -1.411170350593873302e-01 -3.943569277991198496e-01
-3.689752066021725341e+00 -1.607158301897439745e-01 -3.869392996583707611e-01
-3.680796357123613749e+00 -1.799346464083003139e-01 -3.785454232859021273e-01
-3.671840648225503934e+00 -1.987241260174608115e-01 -3.691938861769908931e-01
-3.662884939327392342e+00 -2.170357922531669648e-01 -3.589057318493731330e-01
-3.653929230429280306e+00 -2.348221749541275494e-01 -3.477044270647612900e-01
-3.644973521531170935e+00 -2.520369363406494423e-01 -3.356158232919647100e-01
-3.636017812633058899e+00 -2.686349965113611904e-01 -3.226681128632115092e-01
-3.627062103734949527e+00 -2.845726585488519977e-01 -3.088917799379604090e-01
-3.618106394836837936e+00 -2.998077329493646914e-01 -2.943195450896758381e-01
-3.609150685938725900e+00 -3.142996608463318742e-01 -2.789863021960556910e-01
-3.600194977040616529e+00 -3.280096354672804582e-01 -2.629290474482879891e-01
-3.591239268142504493e+00 -3.409007211864083509e-01 -2.461868008879526948e-01
-3.582283559244392901e+00 -3.529379693576297217e-01 -2.288005204553140992e-01
-3.573327850346283086e+00 -3.640885297996524494e-01 -2.108130080727675937e-01
-3.564372141448171494e+00 -3.743217567243888877e-01 -1.922688073031038336e-01
-3.555416432550059458e+00 -3.836093085456341867e-01 -1.732140926860729624e-01
-3.546460723651950087e+00 -3.919252413100396404e-01 -1.536965515821990813e-01
-3.537505014753838495e+00 -3.992460949891931121e-01 -1.337652592150226638e-01
-3.528549305855728679e+00 -4.055509718027535682e-01 -1.134705471989414377e-01
-3.519593596957617088e+00 -4.108216056099632807e-01 -9.286386642770215472e-02
-3.510637888059505052e+00 -4.150424212196585638e-01 -7.199764557757563910e-02
-3.501682179161395680e+00 -4.182005832207770224e-01 -5.092514612661788037e-02
-3.492726470263283645e+00 -4.202860345298856659e-01 -2.970031504674320103e-02
-3.483770761365172053e+00 -4.212915248696276760e-01 -8.377636387643798074e-03
-3.474815052467062682e+00 -4.212126295672433685e-01 1.298801763453059574e-02
-3.465859343568950646e+00 -4.200477589853042759e-01 3.434153550351147499e-02
-3.456903634670839054e+00 -4.177981584815373406e-01 5.562771443281423756e-02
-3.447947925772729239e+00 -4.144678992024468100e-01 7.679140684475105338e-02
-3.438992216874617647e+00 -4.100638607306170136e-01 9.777766458867638566e-02
-3.430036507976507831e+00 -4.045957065324123358e-01 1.185318800925118932e-01
-3.421080799078396240e+00 -3.980758529930677470e-01 1.389999238851902519e-01
-3.412125090180284204e+00 -3.905194327030523382e-01 1.591282786150591544e-01
-3.403169381282174832e+00 -3.819442523150121671e-01 1.788641701824270347e-01
-3.394213672384063241e+00 -3.723707454966546093e-01 1.981556958906212362e-01
-3.385257963485951205e+00 -3.618219221504445637e-01 2.169519488198765889e-01
-3.376302254587841833e+00 -3.503233149643851241e-01 2.352031387689600406e-01
-3.367346545689729798e+00 -3.379029233984375824e-01 2.528607116311455405e-01
-3.358390836791618206e+00 -3.245911545176993762e-01 2.698774683736990254e-01
-3.349435127893508390e+00 -3.104207603145646699e-01 2.862076832200747267e-01
-3.340479418995396799e+00 -2.954267714290496061e-01 3.018072206770461841e-01
-3.331523710097286983e+00 -2.796464269514836176e-01 3.166336514108160638e-01
-3.322568001199175391e+00 -2.631190995860731574e-01 3.306463666975221205e-01
-3.313612292301063800e+00 -2.458862151272873664e-01 3.438066913086448850e-01
-3.304656583402953984e+00 -2.279911657613662990e-01 3.560779949762329366e-01
-3.295700874504844613e+00 -2.094792177837639380e-01 3.674258023148156971e-01
-3.286745165606732577e+00 -1.903974143391847784e-01 3.778179005186433348e-01
-3.277789456708620985e+00 -1.707944728730441675e-01 3.872244440189994696e-01
-3.268833747810508950e+00 -1.507206763164355146e-01 3.956180554728310761e-01
-3.259878038912397358e+00 -1.302277569969683968e-01 4.029739223221539546e-01
-3.250922330014285322e+00 -1.093687726234717633e-01 4.092698878451799249e-01
-3.241966621116178171e+00 -8.819797436371384913e-02 4.144865352279412107e-01
-3.233010912218066579e+00 -6.677066792321033339e-02 4.186072634848825857e-01
-3.224055203319954543e+00 -4.514306902134802152e-02 4.216183550949976766e-01
-3.215099494421842952e+00 -2.337215417496069092e-02 4.235090355402742479e-01
-3.206143785523730916e+00 -1.515506963430814742e-03 4.242715244773317407e-01
-3.197188076625623765e+00 2.036883977387157416e-02 4.239010776734260522e-01
-3.188232367727511729e+00 4.222256459228051345e-02 4.223960184495648140e-01
-3.179276658829400137e+00 6.398721997648842974e-02 4.197577578628216011e-01
-3.170320949931288546e+00 8.560439650039719517e-02 4.159908036725392111e-01
-3.161365241033176510e+00 1.070158879013274472e-01 4.111027583598144686e-01
-3.152409532135064918e+00 1.281638555912938682e-01 4.051043065348057803e-01
-3.143453823236957323e+00 1.489909915061096157e-01 3.980091923505903462e-01
-3.134498114338845731e+00 1.694406785481746003e-01 3.898341874281005537e-01
-3.125542405440733695e+00 1.894571476073529104e-01 3.805990495700213860e-01
-3.116586696542622104e+00 2.089856305174679074e-01 3.703264727418480451e-01
-3.107630987644510068e+00 2.279725092221234206e-01 3.590420287512772202e-01
-3.098675278746402917e+00 2.463654614084209160e-01 3.467741007738860959e-01
-3.089719569848291325e+00 2.641136019930462320e-01 3.335538090353453167e-01
-3.080763860950179289e+00 2.811676197185508097e-01 3.194149297528289799e-01
-3.071808152052067697e+00 2.974799087218659155e-01 3.043938087277822113e-01
-3.062852443153955662e+00 3.130046953498912266e-01 2.885292701102371016e-01
-3.053896734255844070e+00 3.276981609054280264e-01 2.718625201086460885e-01
-3.044941025357736475e+00 3.415185608257612082e-01 2.544370456542267567e-01
-3.035985316459624883e+00 3.544263401609915043e-01 2.362985083311344436e-01
-3.027029607561513291e+00 3.663842451129883937e-01 2.174946336954005077e-01
-3.018073898663401256e+00 3.773574302579752460e-01 1.980750959304047598e-01
-3.009118189765289664e+00 3.873135611463111028e-01 1.780913975122216664e-01
-3.000162480867182069e+00 3.962229125075336644e-01 1.575967437801621684e-01
-2.991206771969070477e+00 4.040584621504328955e-01 1.366459130478075157e-01
-2.982251063070958441e+00 4.107959802011803552e-01 1.152951223268511710e-01
-2.973295354172846849e+00 4.164141131370319715e-01 9.360188802585107937e-02
-2.964339645274734814e+00 4.208944619051842029e-01 7.162488138986206065e-02
-2.955383936376623222e+00 4.242216532755280767e-01 4.942377869507320193e-02
-2.946428227478516071e+00 4.263834038179007413e-01 2.705910657296690600e-02
-2.937472518580404035e+00 4.273705763012749514e-01 4.592083214499984023e-03
-2.928516809682292443e+00 4.271772284255183627e-01 -1.791554402019191611e-02
-2.919561100784180407e+00 4.258006535147821348e-01 -4.040166438939746252e-02
-2.910605391886068816e+00 4.232414122465154582e-01 -6.280397284945939129e-02
-2.901649682987961221e+00 4.195033544517785540e-01 -8.506014186997466753e-02
-2.892693974089849629e+00 4.145936307861496917e-01 -1.071079950660394076e-01
-2.883738265191738037e+00 4.085226944371769808e-01 -1.288856820573811290e-01
-2.874782556293626001e+00 4.013042927692507811e-01 -1.503318541153592924e-01
-2.865826847395514410e+00 3.929554488346130858e-01 -1.713858398213691514e-01
-2.856871138497402374e+00 3.834964329351751022e-01 -1.919878201028854259e-01
-2.847915429599295223e+00 3.729507242891090257e-01 -2.120790024297887766e-01
-2.838959720701183187e+00 3.613449623499686014e-01 -2.316017934884825880e-01
-2.830004011803071595e+00 3.487088874412677120e-01 -2.504999693186760190e-01
-2.821048302904959559e+00 3.350752712631059338e-01 -2.687188424115479202e-01
-2.812092594006847968e+00 3.204798379955660637e-01 -2.862054253131173231e-01
-2.803136885108740817e+00 3.049611761708029833e-01 -3.029085897988887388e-01
-2.794181176210628781e+00 2.885606414316791990e-01 -3.187792210011595739e-01
-2.785225467312517189e+00 2.713222508277465805e-01 -3.337703665997206470e-01
-2.776269758414405153e+00 2.532925693195253736e-01 -3.478373810828002677e-01
-2.767314049516293561e+00 2.345205881231708367e-01 -3.609380644698469975e-01
-2.758358340618181526e+00 2.150575943858187566e-01 -3.730327944944752949e-01
-2.749402631720074375e+00 1.949570332127258387e-01 -3.840846513342265345e-01
-2.740446922821962339e+00 1.742743638732865419e-01 -3.940595344825970070e-01
-2.731491213923850747e+00 1.530669111450153053e-01 -4.029262721374178846e-01
-2.722535505025739155e+00 1.313937114374630344e-01 -4.106567237370509216e-01
-2.713579796127627120e+00 1.093153527738610215e-01 -4.172258752729084419e-01
-2.704624087229519969e+00 8.689380849050755418e-02 -4.226119262788014530e-01
-2.695668378331407933e+00 6.419226592981107371e-02 -4.267963678928876625e-01
-2.686712669433296341e+00 4.127495157816746946e-02 -4.297640517840976560e-01
-2.677756960535184305e+00 1.820695288695045599e-02 -4.315032501530968734e-01
-2.668801251637072713e+00 -4.945963743636933550e-03 -4.320057072557240696e-01
-2.659845542738960678e+00 -2.811753871521073533e-02 -4.312666820184725691e-01
-2.650889833840853527e+00 -5.124120776152040618e-02 -4.292849806630144593e-01
-2.641934124942741935e+00 -7.425029233263662209e-02 -4.260629788298097020e-01
-2.632978416044629899e+00 -9.707819140223117316e-02 -4.216066333489213447e-01
-2.624022707146518307e+00 -1.196585744734229850e-01 -4.159254838359462969e-01
-2.615066998248406271e+00 -1.419255752338368370e-01 -4.090326438809773757e-01
-2.606111289350299121e+00 -1.638139849119600866e-01 -4.009447814117766962e-01
-2.597155580452187085e+00 -1.852594444795156448e-01 -3.916820879584840820e-01
-2.588199871554075493e+00 -2.061986350413232971e-01 -3.812682367440343167e-01
-2.579244162655963901e+00 -2.265694655313378048e-01 -3.697303299166669888e-01
-2.570288453757851865e+00 -2.463112569199746305e-01 -3.570988355630378419e-01
-2.561332744859740274e+00 -2.653649229130124465e-01 -3.434075145298634002e-01
-2.552377035961632679e+00 -2.836731470230503538e-01 -3.286933365052036038e-01
-2.543421327063521087e+00 -3.011805548221472839e-01 -3.129963858187349013e-01
-2.534465618165409051e+00 -3.178338802218490522e-01 -2.963597582158374877e-01
-2.525509909267297459e+00 -3.335821258167354086e-01 -2.788294491470623138e-01
-2.516554200369185423e+00 -3.483767176700128254e-01 -2.604542337217164438e-01
-2.507598491471078272e+00 -3.621716543164233415e-01 -2.412855386396441093e-01
-2.498642782572966681e+00 -3.749236494185006485e-01 -2.213773062037901473e-01
-2.489687073674854645e+00 -3.865922675275511589e-01 -2.007858506767105644e-01
-2.480731364776743053e+00 -3.971400524948380806e-01 -1.795697076622844723e-01
-2.471775655878631017e+00 -4.065326483512378686e-01 -1.577894769469260494e-01
-2.462819946980519425e+00 -4.147389129341779168e-01 -1.355076589636689255e-01
-2.453864238082411831e+00 -4.217310244705392286e-01 -1.127884856482051362e-01
-2.444908529184300239e+00 -4.274845807294526123e-01 -8.969774629445681491e-02
-2.435952820286188647e+00 -4.319786903118162380e-01 -6.630260795397589779e-02
-2.426997111388076611e+00 -4.351960557803194463e-01 -4.267143029306619956e-02
-2.418041402489965019e+00 -4.371230479417602122e-01 -1.887357552300784544e-02
-2.409085693591857424e+00 -4.377497707487029155e-01 5.020786166989856143e-03
-2.400129984693745833e+00 -4.370701168986089180e-01 2.894087525507611086e-02
-2.391174275795633797e+00 -4.350818139984400368e-01 5.281550523929318813e-02
-2.382218566897522205e+00 -4.317864606791311233e-01 7.657328880346706002e-02
-2.373262857999410169e+00 -4.271895520181575590e-01 1.001428476431691778e-01
-2.364307149101298577e+00 -4.213004936268697209e-01 1.234530249701287080e-01
-2.355351440203191427e+00 -4.141326038698483480e-01 1.464330999993354587e-01
-2.346395731305079391e+00 -4.057031039352481661e-01 1.690130040107474807e-01
-2.337440022406967799e+00 -3.960330954901156719e-01 1.911235369478594681e-01
-2.328484313508855763e+00 -3.851475257190610235e-01 2.126965835967151996e-01
-2.319528604610744171e+00 -3.730751396536438058e-01 2.336653287325306250e-01
-2.310572895712636576e+00 -3.598484195261113516e-01 2.539644702705579626e-01
-2.301617186814524985e+00 -3.455035108333558980e-01 2.735304296209318253e-01
-2.292661477916413393e+00 -3.300801351447316123e-01 2.923015588649144902e-01
-2.283705769018301357e+00 -3.136214899970070080e-01 3.102183437447143532e-01
-2.274750060120189765e+00 -2.961741359430546394e-01 3.272236006054272117e-01
-2.265794351222077729e+00 -2.777878707545738957e-01 3.432626653625847069e-01
-2.256838642323970578e+00 -2.585155917360316136e-01 3.582835737432593648e-01
-2.247882933425858543e+00 -2.384131476812648975e-01 3.722372335235313856e-01
-2.238927224527746951e+00 -2.175391808378894787e-01 3.850775887615407456e-01
-2.229971515629634915e+00 -1.959549582814888169e-01 3.967617743377907513e-01
-2.221015806731523323e+00 -1.737241935796797199e-01 4.072502591558490592e-01
-2.212060097833416172e+00 -1.509128611804029518e-01 4.165069773886944660e-01
-2.203104388935304137e+00 -1.275890049348449296e-01 4.244994480755663324e-01
-2.194148680037192545e+00 -1.038225407143215512e-01 4.311988839660413353e-01
-2.185192971139080509e+00 -7.968505334830443265e-02 4.365802899516691427e-01
-2.176237262240968917e+00 -5.524958881285801926e-02 4.406225502969693952e-01
-2.167281553342856881e+00 -3.059044273816462906e-02 4.433085040262875753e-01
-2.158325844444749730e+00 -5.782946279249260614e-03 4.446250089617317935e-01
-2.149370135546637695e+00 1.909675004170666504e-02 4.445629954235862380e-01
-2.140414426648526103e+00 4.397189443372969547e-02 4.431175102385842557e-01
-2.131458717750414511e+00 6.876535353057064426e-02 4.402877511728238158e-01
-2.122503008852302475e+00 9.339983312817826122e-02 4.360770919309859273e-01
-2.113547299954195324e+00 1.177980998937370460e-01 4.304930982591850808e-01
-2.104591591056083288e+00 1.418832040332704825e-01 4.235475358881187202e-01
-2.095635882157971697e+00 1.655787031428646028e-01 4.152563701385025285e-01
-2.086680173259859661e+00 1.888088880595255037e-01 4.056397559566228272e-01
-2.077724464361748069e+00 2.114990105881936200e-01 3.947220180586124560e-01
-2.068768755463636033e+00 2.335755119845318584e-01 3.825316218633441068e-01
-2.059813046565528882e+00 2.549662519030924668e-01 3.691011347440866786e-01
-2.050857337667417291e+00 2.756007385710860791e-01 3.544671761485313488e-01
-2.041901628769305255e+00 2.954103602294014808e-01 3.386703556618734234e-01
-2.032945919871193663e+00 3.143286167188077407e-01 3.217551982653361620e-01
-2.023990210973081627e+00 3.322913499302259099e-01 3.037700556032660315e-01
-2.015034502074974476e+00 3.492369712535152160e-01 2.847670027310079677e-01
-2.006078793176862440e+00 3.651066860689495264e-01 2.648017202501820044e-01
-1.997123084278750849e+00 3.798447167882507691e-01 2.439333611681185898e-01
-1.988167375380639035e+00 3.933985208162418257e-01 2.222244033555169640e-01
-1.979211666482527221e+00 4.057189998308846635e-01 1.997404880852415854e-01
-1.970255957584415407e+00 4.167607011797628824e-01 1.765502412629707807e-01
-1.961300248686308256e+00 4.264820096505137492e-01 1.527250763381693410e-01
-1.952344539788196442e+00 4.348453279755468137e-01 1.283389855062110896e-01
-1.943388830890084629e+00 4.418172461763096304e-01 1.034683214083123720e-01
-1.934433121991972815e+00 4.473686949551385350e-01 7.819156199330101753e-02
-1.925477413093861001e+00 4.514750803482751595e-01 5.258905800422848664e-02
-1.916521704195753628e+00 4.541164018136464309e-01 2.674277165836508319e-02
-1.907565995297641814e+00 4.552773516752668947e-01 7.360088831791101582e-04
-1.898610286399530001e+00 4.549473972461410831e-01 -2.534685732081424711e-02
-1.889654577501418187e+00 4.531208477567968962e-01 -5.142066950140299075e-02
-1.880698868603306595e+00 4.497968986813775660e-01 -7.739976861687106191e-02
-1.871743159705194781e+00 4.449796559643495186e-01 -1.031982746361955194e-01
-1.862787450807087408e+00 4.386781502244703201e-01 -1.287303649061956878e-01
-1.853831741908975594e+00 4.309063355304658116e-01 -1.539105513535437564e-01
-1.844876033010863781e+00 4.216830679358360978e-01 -1.786539577668604384e-01
-1.835920324112751967e+00 4.110320690767526597e-01 -2.028765956421470784e-01
-1.826964615214640153e+00 3.989818752933189661e-01 -2.264956354556599827e-01
-1.818008906316533002e+00 3.855657715067576374e-01 -2.494296751859060579e-01
-1.809053197418421188e+00 3.708217127917085576e-01 -2.715990095616117039e-01
-1.800097488520309374e+00 3.547922340594322765e-01 -2.929258958528059287e-01
-1.791141779622197561e+00 3.375243482489339031e-01 -3.133348112301025390e-01
-1.782186070724085747e+00 3.190694346911945312e-01 -3.327527039955266996e-01
-1.773230361825973933e+00 2.994831178907538249e-01 -3.511092409717023743e-01
-1.764274652927866560e+00 2.788251375297362555e-01 -3.683370490959128052e-01
-1.755318944029754746e+00 2.571592074313876486e-01 -3.843719519635200865e-01
-1.746363235131642933e+00 2.345528599698974981e-01 -3.991532051015044824e-01
-1.737407526233531341e+00 2.110772785514022920e-01 -4.126237293540387929e-01
-1.728451817335419527e+00 1.868071185665838019e-01 -4.247303379738889273e-01
-1.719496108437312154e+00 1.618203116156811117e-01 -4.354239574959883341e-01
-1.710540399539200340e+00 1.361978548049106730e-01 -4.446598457585732578e-01
-1.701584690641088526e+00 1.100235908088482983e-01 -4.523978029934381806e-01
-1.692628981742976713e+00 8.338397559129055725e-02 -4.586023692946404329e-01
-1.683673272844864899e+00 5.636782655713080958e-02 -4.632430110979223747e-01
-1.674717563946753085e+00 2.906605267487076191e-02 -4.662942991506939250e-01
-1.665761855048645934e+00 1.571373045307327809e-03 -4.677360720262876970e-01
-1.656806146150534120e+00 -2.602197755892541112e-02 -4.675535809249278252e-01
-1.647850437252422306e+00 -5.361856041162391812e-02 -4.657376173795677587e-01
-1.638894728354310493e+00 -8.112205858118964885e-02 -4.622846246108972545e-01
-1.629939019456198679e+00 -1.084356117338909214e-01 -4.571967889818780439e-01
-1.620983310558091306e+00 -1.354621592823164467e-01 -4.504821075384852214e-01
-1.612027601659979492e+00 -1.621047921183340623e-01 -4.421544311974051067e-01
-1.603071892761867678e+00 -1.882671113613592073e-01 -4.322334851550260204e-01
-1.594116183863755865e+00 -2.138535907028484839e-01 -4.207448658106202610e-01
-1.585160474965644273e+00 -2.387699392702984369e-01 -4.077200115152199156e-01
-1.576204766067532459e+00 -2.629234638745950869e-01 -3.931961466687463047e-01
-1.567249057169425086e+00 -2.862234287161132817e-01 -3.772162008855248216e-01
-1.558293348271313272e+00 -3.085814090730784609e-01 -3.598287044518448941e-01
-1.549337639373201458e+00 -3.299116366716692839e-01 -3.410876604681971069e-01
-1.540381930475089645e+00 -3.501313358269535492e-01 -3.210523942546604226e-01
-1.531426221576977831e+00 -3.691610491749012790e-01 -2.997873812299614582e-01
-1.522470512678870680e+00 -3.869249514092902298e-01 -2.773620547424108240e-01
-1.513514803780758866e+00 -4.033511500948969708e-01 -2.538505958863556677e-01
-1.504559094882647052e+00 -4.183719734970236526e-01 -2.293317076487610684e-01
-1.495603385984535239e+00 -4.319242455187340957e-01 -2.038883744746013416e-01
-1.486647677086423425e+00 -4.439495474269600228e-01 -1.776076070189422373e-01
-1.477691968188311611e+00 -4.543944658375321799e-01 -1.505801723313446305e-01
-1.468736259290204238e+00 -4.632108269031500747e-01 -1.229003110789639724e-01
-1.459780550392092424e+00 -4.703559169105209770e-01 -9.466544316579120211e-02
-1.450824841493980610e+00 -4.757926892365571536e-01 -6.597586188613795144e-02
-1.441869132595869019e+00 -4.794899572259816445e-01 -3.693441627891988488e-02
-1.432913423697757205e+00 -4.814225726520990900e-01 -7.646181018379346814e-03
-1.423957714799645391e+00 -4.815715898866395617e-01 2.178188640044942739e-02
-1.415002005901538018e+00 -4.799244149858260533e-01 5.124130031088071358e-02
-1.406046297003426204e+00 -4.764749375406754917e-01 8.062241253100209393e-02
-1.397090588105314390e+00 -4.712236434803194762e-01 1.098147889058177368e-01
-1.388134879207202577e+00 -4.641777078701331272e-01 1.387075963388988697e-01
-1.379179170309090763e+00 -4.553510669850756587e-01 1.671899994878001949e-01
-1.370223461410983612e+00 -4.447644687349036619e-01 1.951515671799148310e-01
-1.361267752512871798e+00 -4.324454995420126124e-01 2.224826887564236300e-01
-1.352312043614759984e+00 -4.184285851390226463e-01 2.490749984677206874e-01
-1.343356334716648171e+00 -4.027549638866196879e-01 2.748218045210879534e-01
-1.334400625818536357e+00 -3.854726323654886766e-01 2.996185202745821896e-01
-1.325444916920424543e+00 -3.666362624798512604e-01 3.233630965013474801e-01
-1.316489208022317170e+00 -3.463070886887587019e-01 3.459564531886623051e-01
-1.307533499124205356e+00 -3.245527649527895631e-01 3.673029077252273900e-01
-1.298577790226093542e+00 -3.014471925792573392e-01 3.873105959642355600e-01
-1.289622081327981951e+00 -2.770703202359373063e-01 4.058918837851527850e-01
-1.280666372429870137e+00 -2.515079160164985783e-01 4.229637687307152838e-01
-1.271710663531762764e+00 -2.248513104504330506e-01 4.384482722436148228e-01
-1.262754954633650950e+00 -1.971971098874620576e-01 4.522728206226440673e-01
-1.253799245735539136e+00 -1.686468815269811516e-01 4.643706092476485581e-01
-1.244843536837427322e+00 -1.393068129581154779e-01 4.746809440661162172e-01
-1.235887827939315509e+00 -1.092873492173960931e-01 4.831495572186295107e-01
-1.226932119041203695e+00 -7.870280973987521522e-02 4.897288981598079682e-01
-1.217976410143096544e+00 -4.767098683973317041e-02 4.943784041495726256e-01
-1.209020701244984730e+00 -1.631272663774562676e-02 4.970647516349263606e-01
-1.200064992346872916e+00 1.524850692631011563e-02 4.977620865540113848e-01
-1.191109283448761103e+00 4.688708424445731798e-02 4.964522305757280707e-01
-1.182153574550649289e+00 7.847567716918474323e-02 4.931248589408292471e-01
-1.173197865652541916e+00 1.098857396762032146e-01 4.877776451553911263e-01
-1.164242156754430102e+00 1.409880007465380558e-01 4.804163728600998051e-01
-1.155286447856318288e+00 1.716529673201565298e-01 4.710550208154616891e-01
-1.146330738958206696e+00 2.017514346464941433e-01 4.597158257575642004e-01
-1.137375030060094883e+00 2.311550032150591905e-01 4.464293224905778734e-01
-1.128419321161983069e+00 2.597366022581299450e-01 4.312343570082706745e-01
-1.119463612263875696e+00 2.873710189742902932e-01 4.141780681212921533e-01
-1.110507903365763882e+00 3.139354347346841601e-01 3.953158343954106813e-01
-1.101552194467652068e+00 3.393099699583974060e-01 3.747111846934537693e-01
-1.092596485569540254e+00 3.633782323845234918e-01 3.524356723789843215e-01
-1.083640776671428441e+00 3.860278593623862053e-01 3.285687143994545090e-01
-1.074685067773321290e+00 4.071510502131491793e-01 3.031973948039847766e-01
-1.065729358875209476e+00 4.266450896345748700e-01 2.764162301610050831e-01
-1.056773649977097662e+00 4.444128632776235266e-01 2.483268956508046521e-01
-1.047817941078985848e+00 4.603633657078716190e-01 2.190379125026564178e-01
-1.038862232180874035e+00 4.744121970351610762e-01 1.886642970331523506e-01
-1.029906523282762221e+00 4.864820405109434032e-01 1.573271719811931424e-01
-1.020950814384654848e+00 4.965031153409034115e-01 1.251533432525987755e-01
-1.011995105486543034e+00 5.044136022233360883e-01 9.227484569685580340e-02
-1.003039396588431220e+00 5.101600404780958220e-01 5.882845899774524767e-02
-9.940836876903195174e-01 5.136976969843660701e-01 2.495519299724599169e-02
-9.851279787922077036e-01 5.149909051608863031e-01 -9.200256240454261075e-03
-9.761722698941004417e-01 5.140133678108568249e-01 -4.349007563238833918e-02
-9.672165609959886279e-01 5.107484192734429440e-01 -7.776392652538170747e-02
-9.582608520978768141e-01 5.051892479413891968e-01 -1.118695572800933735e-01
-9.493051431997650003e-01 4.973390803671914884e-01 -1.456534340574542064e-01
-9.403494343016532975e-01 4.872113262943612022e-01 -1.789613849461988149e-01
-9.313937254035414837e-01 4.748296851626591097e-01 -2.116392548241485538e-01
-9.224380165054341107e-01 4.602282139673980477e-01 -2.435335709457287223e-01
-9.134823076073222969e-01 4.434513547694294844e-01 -2.744922189674711688e-01
-9.045265987092105942e-01 4.245539216541552863e-01 -3.043651273927250878e-01
-8.955708898110987803e-01 4.036010478025471859e-01 -3.330049570425750449e-01
-8.866151809129869665e-01 3.806680914908372459e-01 -3.602677930575654552e-01
-8.776594720148797046e-01 3.558404985135160681e-01 -3.860138390281774856e-01
-8.687037631167678908e-01 3.292136201038130539e-01 -4.101081125529715266e-01
-8.597480542186560770e-01 3.008924875951807798e-01 -4.324211391954179140e-01
-8.507923453205442632e-01 2.709915440862437075e-01 -4.528296411108712616e-01
-8.418366364224324494e-01 2.396343305330378426e-01 -4.712172187866685014e-01
-8.328809275243206356e-01 2.069531230281318190e-01 -4.874750250304444310e-01
-8.239252186262133737e-01 1.730885200232320231e-01 -5.015024273669279609e-01
-8.149695097281015599e-01 1.381889806533908582e-01 -5.132076540851296942e-01
-8.060138008299897461e-01 1.024103151653169286e-01 -5.225084223970374309e-01
-7.970580919318779323e-01 6.591512517237185786e-02 -5.293325462284899086e-01
-7.881023830337662295e-01 2.887219104947124498e-02 -5.336185150373514707e-01
-7.791466741356588566e-01 -8.544192243922584321e-03 -5.353160368349270115e-01
-7.701909652375470428e-01 -4.615492652249605920e-02 -5.343865463522105008e-01
-7.612352563394353400e-01 -8.377686627692011723e-02 -5.308036748752210654e-01
-7.522795474413235262e-01 -1.212236265088355025e-01 -5.245536665379496588e-01
-7.433238385432117123e-01 -1.583064449545027730e-01 -5.156357363182181297e-01
-7.343681296450998985e-01 -1.948350747725472454e-01 -5.040623835194009139e-01
-7.254124207469926366e-01 -2.306186961399900315e-01 -4.898596523341323672e-01
-7.164567118488808228e-01 -2.654668668321047975e-01 -4.730673087164539714e-01
-7.075010029507690090e-01 -2.991905092851651071e-01 -4.537389355290136206e-01
-6.985452940526571952e-01 -3.316029081270752132e-01 -4.319419708382185585e-01
-6.895895851545453814e-01 -3.625207132300147794e-01 -4.077576813144363488e-01
-6.806338762564381195e-01 -3.917649581052339847e-01 -3.812810477298357870e-01
-6.716781673583263057e-01 -4.191620841676454434e-01 -3.526205771952184986e-01
-6.627224584602144919e-01 -4.445449393515592540e-01 -3.218980646389013600e-01
-6.537667495621026781e-01 -4.677537487912382108e-01 -2.892482715978961227e-01
-6.448110406639909753e-01 -4.886370917620788124e-01 -2.548184971285141209e-01
-6.358553317658791615e-01 -5.070528737698991595e-01 -2.187680999534670212e-01
-6.268996228677717886e-01 -5.228692434035426828e-01 -1.812680009555348859e-01
-6.179439139696599748e-01 -5.359654657692394242e-01 -1.425000969067873879e-01
-6.089882050715482720e-01 -5.462328046892706013e-01 -1.026565713758833265e-01
-6.000324961734364582e-01 -5.535753946816726057e-01 -6.193916586953328307e-02
-5.910767872753246444e-01 -5.579110449328521515e-01 -2.055840701047141963e-02
-5.821210783772173825e-01 -5.591719861436430516e-01 2.126724699188546619e-02
-5.731653694791055687e-01 -5.573055884377697833e-01 6.331231367226874962e-02
-5.642096605809937548e-01 -5.522750394467392798e-01 1.053452313990979328e-01
-5.552539516828819410e-01 -5.440600052532068576e-01 1.471293865100207765e-01
-5.462982427847701272e-01 -5.326572791392786277e-01 1.884242351375410851e-01
-5.373425338866583134e-01 -5.180813128611040375e-01 2.289864596663322149e-01
-5.283868249885510515e-01 -5.003645887441031670e-01 2.685711158606355897e-01
-5.194311160904392377e-01 -4.795579795805113288e-01 3.069328364160857081e-01
-5.104754071923274239e-01 -4.557311586320819119e-01 3.438271826193904923e-01
-5.015196982942156101e-01 -4.289728848997205746e-01 3.790120802867058547e-01
-4.925639893961038518e-01 -3.993911022450761239e-01 4.122492006745997473e-01
-4.836082804979965344e-01 -3.671130166554351648e-01 4.433053243081242489e-01
-4.746525715998847761e-01 -3.322851246699182193e-01 4.719538452197573064e-01
-4.656968627017729623e-01 -2.950729914959080435e-01 4.979764013445216464e-01
-4.567411538036611485e-01 -2.556609276116979523e-01 5.211644576154624842e-01
-4.477854449055493902e-01 -2.142518227772740869e-01 5.413208267309850275e-01
-4.388297360074375764e-01 -1.710667998729575867e-01 5.582612722752868795e-01
-4.298740271093302590e-01 -1.263443408049878813e-01 5.718161849713991884e-01
-4.209183182112185007e-01 -8.033935250644635984e-02 5.818322110558366012e-01
-4.119626093131066868e-01 -3.332250980948776864e-02 5.881738246287044891e-01
-4.030069004149948730e-01 1.442064297219644055e-02 5.907248900182534568e-01
-3.940511915168831147e-01 6.259105647964199881e-02 5.893901966326847708e-01
-3.850954826187757973e-01 1.108775481445814781e-01 5.840969492608638625e-01
-3.761397737206639835e-01 1.589581700899709849e-01 5.747961745876415396e-01
-3.671840648225521697e-01 2.065019228831403153e-01 5.614640068698001363e-01
-3.582283559244404114e-01 2.531706029562992288e-01 5.441029769071474842e-01
-3.492726470263285976e-01 2.986205382201288505e-01 5.227433250622653960e-01
-3.403169381282167838e-01 3.425045033841744857e-01 4.974440790491337916e-01
-3.313612292301095219e-01 3.844740132697415658e-01 4.682938314254708745e-01
-3.224055203319977081e-01 4.241818757008090079e-01 4.354115433081246489e-01
-3.134498114338858943e-01 4.612848034839708289e-01 3.989474985323390732e-01
-3.044941025357741360e-01 4.954459090166234425e-01 3.590840142095658716e-01
-2.955383936376623222e-01 5.263373264232347193e-01 3.160355794313947642e-01
-2.865826847395550048e-01 5.536433932496584998e-01 2.700486570643698681e-01
-2.776269758414431910e-01 5.770640367157339190e-01 2.214015306485292434e-01
-2.686712669433314327e-01 5.963176992726864079e-01 1.704040954395903418e-01
-2.597155580452196189e-01 6.111440002673189653e-01 1.173971270851313087e-01
-2.507598491471078050e-01 6.213066541841762991e-01 6.275105629113915395e-02
-2.418041402489960467e-01 6.265967545297345120e-01 6.864808530013422928e-03
-2.328484313508887293e-01 6.268363847259478261e-01 -4.983530867683141907e-02
-2.238927224527769155e-01 6.218822160279672273e-01 -1.068972297214633993e-01
-2.149370135546651295e-01 6.116287140971482517e-01 -1.638453405500130966e-01
-2.059813046565533434e-01 5.960114422005738932e-01 -2.201829087705023391e-01
-1.970255957584415574e-01 5.750108326512811674e-01 -2.753948379173493666e-01
-1.880698868603342400e-01 5.486557922374745155e-01 -3.289512171358739412e-01
-1.791141779622224262e-01 5.170270240193738376e-01 -3.803115417385603547e-01
-1.701584690641106401e-01 4.802606123108966174e-01 -4.289292645200568632e-01
-1.612027601659988540e-01 4.385514621850928885e-01 -4.742570699745973228e-01
-1.522470512678870680e-01 3.921558170578431368e-01 -5.157533570925303401e-01
-1.432913423697752542e-01 3.413930827887564079e-01 -5.528896864641625886e-01
-1.343356334716679368e-01 2.866472389532873644e-01 -5.851588520576116448e-01
-1.253799245735561507e-01 2.283670926724065131e-01 -6.120837135838094190e-01
-1.164242156754443647e-01 1.670644823014715563e-01 -6.332267642360199789e-01
-1.074685067773325647e-01 1.033103457353720944e-01 -6.481997496358233857e-01
-9.851279787922077869e-02 3.772899389612301840e-02 -6.566725230174985661e-01
-8.955708898111346128e-02 -2.900917291613342580e-02 -6.583804536721312717e-01
-8.060138008300166135e-02 -9.619599181841419211e-02 -6.531298169562891331e-01
-7.164567118488987529e-02 -1.630939374370005412e-01 -6.408011961298386572e-01
-6.268996228677807536e-02 -2.289438936104442324e-01 -6.213515700004792475e-01
-5.373425338866628237e-02 -2.929721921599073298e-01 -5.948158958588793954e-01
-4.477854449055448938e-02 -3.543970744244235860e-01 -5.613088752344875809e-01
-3.582283559244717891e-02 -4.124349152918498906e-01 -5.210271866743866331e-01
-2.686712669433538245e-02 -4.663065482747439927e-01 -4.742518932451129099e-01
-1.791141779622358945e-02 -5.152436429545854679e-01 -4.213507290976188924e-01
-8.955708898111794727e-03 -5.584950694497632373e-01 -3.627806562373390720e-01
0.000000000000000000e+00 -5.953339231528108622e-01 -2.990914678767817581e-01
8.955708898107313937e-03 -6.250666265608616490e-01 -2.309307029843042369e-01
1.791141779621910693e-02 -6.470456064881960900e-01 -1.590490963969506122e-01
2.686712669433090339e-02 -6.606865121827211196e-01 -8.430470961041976186e-02
3.582283559244269638e-02 -6.654898359457604995e-01 -7.663458265885136553e-03
4.477854449055448938e-02 -6.610653133207685661e-01 6.980555235049232254e-02
5.373425338866628237e-02 -6.471566085660304113e-01 1.469403554425592062e-01
6.268996228677359284e-02 -6.236642768185096664e-01 2.225021272669180927e-01
7.164567118488539277e-02 -5.906659525758994889e-01 2.951972173682090306e-01
8.060138008299719270e-02 -5.484327757100162515e-01 3.637056465090576785e-01
8.955708898110897875e-02 -4.974403220454157726e-01 4.267156023876355064e-01
9.851279787922077869e-02 -4.383719969372053549e-01 4.829620794272958539e-01
1.074685067773280822e-01 -3.721137205854525010e-01 5.312668978165746569e-01
1.164242156754398821e-01 -2.997401883852717774e-01 5.705771500916312355e-01
1.253799245735516821e-01 -2.224939721642346380e-01 5.999990050671677455e-01
1.343356334716634681e-01 -1.417592853725598567e-01 6.188237163031538035e-01
1.432913423697752542e-01 -5.903308001919421732e-02 6.265441250355922032e-01
1.522470512678870680e-01 2.410319796114409469e-02 6.228637252958776349e-01
1.612027601659943854e-01 1.060091254971951558e-01 6.077042067599597308e-01
1.701584690641061715e-01 1.850098546425653634e-01 5.812175260825365175e-01
1.791141779622179575e-01 2.594252121005486966e-01 5.438038615706896062e-01
1.880698868603297436e-01 3.276085213378921446e-01 4.961305323458733429e-01
1.970255957584415574e-01 3.879957473557265613e-01 4.391436036287205691e-01
2.059813046565488748e-01 4.391608169657956751e-01 3.740650775333199674e-01
2.149370135546606608e-01 4.798711068873197094e-01 3.023729802107670839e-01
2.238927224527724469e-01 5.091379496141447136e-01 2.257666067236471785e-01
2.328484313508842329e-01 5.262592469806085527e-01 1.461214092270641252e-01
2.418041402489960467e-01 5.308531955038785499e-01 6.543661292393489204e-02
2.507598491471078050e-01 5.228822303113983549e-01 -1.422324626301544985e-02
2.597155580452151225e-01 5.026657230912382479e-01 -9.079134338122900327e-02
2.686712669433269363e-01 4.708811119198305639e-01 -1.622634843841476160e-01
2.776269758414387501e-01 4.285551661582575611e-01 -2.267626582450770478e-01
2.865826847395505084e-01 3.770469029313244791e-01 -2.826026366650336574e-01
2.955383936376623222e-01 3.180206913181778949e-01 -3.283513480484127056e-01
3.044941025357696396e-01 2.534052542307381195e-01 -3.628947502447839590e-01
3.134498114338814534e-01 1.853344740764585330e-01 -3.855003862526037439e-01
3.224055203319932117e-01 1.160681890645293285e-01 -3.958760914444504064e-01
3.313612292301050255e-01 4.789207727424062838e-02 -3.942131607332974297e-01
3.403169381282167838e-01 -1.700416755022789508e-02 -3.811977012470643689e-01
3.492726470263285976e-01 -7.666495644760497330e-02 -3.579739425520108154e-01
3.582283559244359150e-01 -1.295020490530651713e-01 -3.260509430557571586e-01
3.671840648225477288e-01 -1.743865050903807834e-01 -2.871583171572480997e-01
3.761397737206594871e-01 -2.106649307942330407e-01 -2.430756501408063153e-01
3.850954826187713009e-01 -2.380910439189361238e-01 -1.954778963830425265e-01
3.940511915168831147e-01 -2.566997392791955934e-01 -1.458409863107156812e-01
4.030069004149904321e-01 -2.666733712084722319e-01 -9.542851315956819847e-02
4.119626093131021904e-01 -2.682427597690731913e-01 -4.534490725919480131e-02
4.209183182112140043e-01 -2.616381547531776985e-01 3.379163055592501654e-03
4.298740271093258181e-01 -2.470851992915551187e-01 4.969699400142629786e-02
4.388297360074375764e-01 -2.248421954786033461e-01 9.246639317342454645e-02
4.477854449055493902e-01 -1.952837040459015905e-01 1.303970458779048214e-01
4.567411538036567076e-01 -1.590280898574294444e-01 1.620529238699129349e-01
4.656968627017684659e-01 -1.170796778396620275e-01 1.859364212393377069e-01
4.746525715998802797e-01 -7.093199891685335323e-02 2.006535763249932547e-01
4.836082804979920935e-01 -2.258154588637099544e-02 2.051207610172645079e-01
4.925639893961038518e-01 2.556602215394244981e-02 1.987527842822865431e-01
5.015196982942111692e-01 7.087479278107045033e-02 1.815889180255459701e-01
5.104754071923229830e-01 1.106991455077859510e-01 1.543505378761678426e-01
5.194311160904347968e-01 1.426092275361839912e-01 1.184441548027894836e-01
5.283868249885466106e-01 1.646010631357012199e-01 7.591302418539337682e-02
5.373425338866583134e-01 1.752757387661839361e-01 2.932494559467711120e-02
5.462982427847701272e-01 1.739671155842878181e-01 -1.840933351654900491e-02
5.552539516828775001e-01 1.607991513844318487e-01 -6.426631986286791831e-02
5.642096605809893139e-01 1.366673088238071210e-01 -1.053463393524061709e-01
5.731653694791010167e-01 1.031558201752506981e-01 -1.390780988827058917e-01
5.821210783772128305e-01 6.241393501509354819e-02 -1.633778131998586680e-01
5.910767872753246444e-01 1.701151389915814965e-02 -1.767703797672414145e-01
6.000324961734319063e-01 -3.022104815690440302e-02 -1.784805716430479805e-01
6.089882050715437201e-01 -7.637558053139476000e-02 -1.684877980145919607e-01
6.179439139696555339e-01 -1.186717667615217880e-01 -1.475232837536028241e-01
6.268996228677673477e-01 -1.546632551393092303e-01 -1.169910418348690390e-01
6.358553317658791615e-01 -1.824048562499207549e-01 -7.882019877846317690e-02
6.448110406639909753e-01 -2.005496679074106059e-01 -3.528203567553962056e-02
6.537667495620982372e-01 -2.083737972414045070e-01 1.119499004232248074e-02
6.627224584602100510e-01 -2.057492418796377232e-01 5.819394240045454997e-02
6.716781673583218648e-01 -1.930844801867435123e-01 1.034510280131396565e-01
6.806338762564335676e-01 -1.712396094803551039e-01 1.449599760864306031e-01
6.895895851545453814e-01 -1.414216127027853043e-01 1.810344674161897260e-01
6.985452940526527543e-01 -1.050751932717115256e-01 2.103363792851367375e-01
7.075010029507645681e-01 -6.378555088603268808e-02 2.318859708420189514e-01
7.164567118488762709e-01 -1.919703552122819373e-02 2.450627191325021881e-01
7.254124207469880847e-01 2.705617935555030065e-02 2.495904765389259927e-01
7.343681296450998985e-01 7.340540656476461645e-02 2.454992630377116625e-01
7.433238385432117123e-01 1.183814473278241297e-01 2.330720230492537848e-01
7.522795474413189742e-01 1.606280010140117842e-01 2.127975051266731421e-01
7.612352563394307881e-01 1.989077890620855604e-01 1.853430259038726102e-01
7.701909652375426019e-01 2.321156772076109487e-01 1.515416612221872350e-01
7.791466741356544157e-01 2.593014279571472236e-01 1.123777675676788379e-01
7.881023830337662295e-01 2.796938983696791725e-01 6.895971583698595753e-02
7.970580919318734914e-01 2.927177198195305419e-01 2.248108915816410952e-02
8.060138008299853052e-01 2.979991002471220618e-01 -2.581975240683144490e-02
8.149695097280971190e-01 2.953624133676857055e-01 -7.469238712980351413e-02
8.239252186262089328e-01 2.848221265612776443e-01 -1.228966493420062950e-01
8.328809275243206356e-01 2.665753713916482193e-01 -1.692191731579842928e-01
8.418366364224324494e-01 2.409968503821079411e-01 -2.124928355626427567e-01
8.507923453205398223e-01 2.086313668439734037e-01 -2.516238190662826169e-01
8.597480542186516361e-01 1.701776319140953508e-01 -2.856208581274737313e-01
8.687037631167633389e-01 1.264633515425360177e-01 -3.136167349446326025e-01
8.776594720148751527e-01 7.841867534609052448e-02 -3.348782775948146995e-01
8.866151809129869665e-01 2.705468074723103855e-02 -3.488088891411411652e-01
8.955708898110942284e-01 -2.655265018629168750e-02 -3.549491073275372055e-01
9.045265987092060422e-01 -8.127630144640569931e-02 -3.529776398681807037e-01
9.134823076073178560e-01 -1.359514303028421245e-01 -3.427126473208175206e-01
9.224380165054296699e-01 -1.893863894180612406e-01 -3.241132718128436618e-01
9.313937254035414837e-01 -2.403704702128310611e-01 -2.972833956444462800e-01
9.403494343016532975e-01 -2.876806328133442170e-01 -2.624801541967569651e-01
9.493051431997605594e-01 -3.300920906188922199e-01 -2.201276575591982476e-01
9.582608520978723732e-01 -3.663970884737945966e-01 -1.708333179303820615e-01
9.672165609959841870e-01 -3.954334550759855960e-01 -1.154018913917580491e-01
9.761722698940958898e-01 -4.161213606305599888e-01 -5.484194310217869323e-02
9.851279787922077036e-01 -4.275042423850666795e-01 9.638213189302849079e-03
9.940836876903150765e-01 -4.287893655093550915e-01 7.664394149378374321e-02
1.003039396588426779e+00 -4.193854895049546894e-01 1.446135667306162609e-01
1.011995105486538593e+00 -3.989377477880086675e-01 2.118417614972599450e-01
1.020950814384650407e+00 -3.673609023616588032e-01 2.765091201360699857e-01
1.029906523282762221e+00 -3.248712266303553919e-01 3.367220599440740592e-01
1.038862232180874035e+00 -2.720150349231669207e-01 3.905656518117174847e-01
1.047817941078981407e+00 -2.096895375894334557e-01 4.361680208103513312e-01
1.056773649977093221e+00 -1.391510724564261059e-01 4.717716258451069566e-01
1.065729358875204813e+00 -6.200716603481426503e-02 4.958064782426117589e-01
1.074685067773316627e+00 1.980937440787475592e-02 5.069623441323825030e-01
1.083640776671428441e+00 1.040849301899862273e-01 5.042578382935226644e-01
1.092596485569535814e+00 1.883872367183371810e-01 4.871028700138825829e-01
1.101552194467647627e+00 2.701423140777911569e-01 4.553497473804813955e-01
1.110507903365759441e+00 3.467217174583566708e-01 4.093291339021781217e-01
1.119463612263871255e+00 4.155358826192154242e-01 3.498683387601448369e-01
1.128419321161983069e+00 4.741303289583229108e-01 2.782896767755861367e-01
1.137375030060094883e+00 5.202812701934641515e-01 1.963871575828256277e-01
1.146330738958202033e+00 5.520864238919050981e-01 1.063820350948356530e-01
1.155286447856313847e+00 5.680476476954801068e-01 1.086020887395083324e-02
1.164242156754425661e+00 5.671433465380786298e-01 -8.730558147028295857e-02
1.173197865652537475e+00 5.488875062730000920e-01 -1.850473816788085479e-01
1.182153574550649289e+00 5.133699992096311115e-01 -2.792055251765915291e-01
1.191109283448756662e+00 4.612737113928678800e-01 -3.666394117158483512e-01
1.200064992346868475e+00 3.938683143637238815e-01 -4.443399734128567480e-01
1.209020701244980289e+00 3.129838465038576323e-01 -5.095400957863720492e-01
1.217976410143091881e+00 2.209665684088008564e-01 -5.598212292374442622e-01
1.226932119041203695e+00 1.206159875490332156e-01 -5.932142922542209540e-01
1.235887827939315509e+00 1.509981464356706209e-02 -6.082907300732345313e-01
1.244843536837422882e+00 -9.215375690968725941e-02 -6.042371615948908259e-01
1.253799245735534695e+00 -1.975817766983761770e-01 -5.809070581697509672e-01
1.262754954633646509e+00 -2.976227284215040569e-01 -5.388452958771641210e-01
1.271710663531758323e+00 -3.888562997499801499e-01 -4.792835723192866992e-01
1.280666372429870137e+00 -4.681409475620341154e-01 -4.041054507429862608e-01
1.289622081327977288e+00 -5.327430441902661906e-01 -3.157805736576340672e-01
1.298577790226089101e+00 -5.804507062957796615e-01 -2.172699691402159017e-01
1.307533499124200915e+00 -6.096661930729868617e-01 -1.119078275615123519e-01
1.316489208022312729e+00 -6.194723482544652882e-01 -3.267212399252364483e-03
1.325444916920424543e+00 -6.096697642080695090e-01 1.049833654754138007e-01
1.334400625818536357e+00 -5.807822086478645618e-01 2.092276480772399527e-01
1.343356334716643730e+00 -5.340281095766917785e-01 3.060497139776595654e-01
1.352312043614755543e+00 -4.712564678721476441e-01 3.923754032731543995e-01
1.361267752512867135e+00 -3.948494392841304657e-01 4.655944178426802416e-01
1.370223461410978949e+00 -3.076004086844308372e-01 5.236499418041401510e-01
1.379179170309090763e+00 -2.125803704542524875e-01 5.650909598707133386e-01
1.388134879207198136e+00 -1.130038312105721698e-01 5.890930032220454970e-01
1.397090588105309950e+00 -1.210050242896795573e-02 5.954564115956351156e-01
1.406046297003421763e+00 8.700511987020344284e-02 5.845853734956891756e-01
1.415002005901533577e+00 1.814049299037895635e-01 5.574432125343975475e-01
1.423957714799645391e+00 2.685052662575265203e-01 5.154786420201655783e-01
1.432913423697757205e+00 3.461044980496529866e-01 4.605256094211800932e-01
1.441869132595864356e+00 4.124419345263452552e-01 3.946892019893790682e-01
1.450824841493976169e+00 4.662141282857238944e-01 3.202345083953886951e-01
1.459780550392087983e+00 5.065618518297251294e-01 2.394925403675106368e-01
1.468736259290199797e+00 5.330366795926320123e-01 1.547899939023583971e-01
1.477691968188311611e+00 5.455587189791534231e-01 6.840094219371821438e-02
1.486647677086418984e+00 5.443766800018108309e-01 -1.748823494251436697e-02
1.495603385984530798e+00 5.300372729480065104e-01 -1.008108134074658935e-01
1.504559094882642611e+00 5.033634266047879446e-01 -1.796543625499883723e-01
1.513514803780754203e+00 4.654339419768201980e-01 -2.522976212224933845e-01
1.522470512678866017e+00 4.175554678160400268e-01 -3.172456971385588242e-01
1.531426221576977831e+00 3.612216366408390056e-01 -3.732600028261944813e-01
1.540381930475085204e+00 2.980602409035154055e-01 -4.193805250735708201e-01
1.549337639373197018e+00 2.297739710478381991e-01 -4.549374676197655010e-01
1.558293348271308831e+00 1.580822206721873846e-01 -4.795487072649065596e-01
1.567249057169420645e+00 8.467083508044956353e-02 -4.931021493931244115e-01
1.576204766067532459e+00 1.115397877594229842e-02 -4.957272175968643335e-01
1.585160474965639610e+00 -6.095132658433179140e-02 -4.877627664363469728e-01
1.594116183863751424e+00 -1.302404178374317878e-01 -4.697271354446235780e-01
1.603071892761863237e+00 -1.954297278206384436e-01 -4.422922947832387264e-01
1.612027601659975051e+00 -2.553625102704341621e-01 -4.062614600415360155e-01
1.620983310558086865e+00 -3.090137015284872279e-01 -3.625489680468777509e-01
1.629939019456198679e+00 -3.554946291132198288e-01 -3.121619055695811218e-01
1.638894728354306052e+00 -3.940571579678507907e-01 -2.561839428322815748e-01
1.647850437252417866e+00 -4.240963917038387265e-01 -1.957620321638845196e-01
1.656806146150529457e+00 -4.451519885997148318e-01 -1.320960232607454321e-01
1.665761855048641271e+00 -4.569101316283085135e-01 -6.643019939941388619e-02
1.674717563946753085e+00 -4.592087795409104944e-01 -4.438285318573973229e-05
1.683673272844860458e+00 -4.520464432067198834e-01 6.575849915182178929e-02
1.692628981742972272e+00 -4.355914642919567759e-01 1.296704270129857006e-01
1.701584690641084086e+00 -4.101881756608907192e-01 1.904014787872767289e-01
1.710540399539195899e+00 -3.763586142738272744e-01 2.467059152939011790e-01
1.719496108437307713e+00 -3.348003123012039950e-01 2.974089467100459738e-01
1.728451817335419527e+00 -2.863802373088003561e-01 3.414334587376463004e-01
1.737407526233526678e+00 -2.321238904835061789e-01 3.778268208531431749e-01
1.746363235131638492e+00 -1.731987155369812958e-01 4.057870321013435921e-01
1.755318944029750305e+00 -1.108918088555459203e-01 4.246866229633516343e-01
1.764274652927862119e+00 -4.658226879541595145e-02 4.340933006892104817e-01
1.773230361825973933e+00 1.829135049957478221e-02 4.337864235607267194e-01
1.782186070724081306e+00 8.226690881251702558e-02 4.237671294181493131e-01
1.791141779622193120e+00 1.438946292577306107e-01 4.042600947555785584e-01
1.800097488520304934e+00 2.017700182690503607e-01 3.757077960448690912e-01
1.809053197418416525e+00 2.545633870533263177e-01 3.387607834561132680e-01
1.818008906316528339e+00 3.010481876556171943e-01 2.942664226684125750e-01
1.826964615214640153e+00 3.401297578443729375e-01 2.432547518402826681e-01
1.835920324112747526e+00 3.708731009338120388e-01 1.869185163301760599e-01
1.844876033010859340e+00 3.925269901224049951e-01 1.265872924330804783e-01
1.853831741908971154e+00 4.045437541445148777e-01 6.369894914142761044e-02
1.862787450807082967e+00 4.065966404214102492e-01 -2.285336132733510768e-04
1.871743159705194781e+00 3.985964933454956283e-01 -6.362513388136087356e-02
1.880698868603301932e+00 3.807071123960232839e-01 -1.249003622778822320e-01
1.889654577501413746e+00 3.533562023270790942e-01 -1.824827090374693539e-01
1.898610286399525560e+00 3.172376493067795566e-01 -2.348683851114322652e-01
1.907565995297637373e+00 2.733012137265355412e-01 -2.806761308302183067e-01
1.916521704195749187e+00 2.227269868495900529e-01 -3.187015267864961032e-01
1.925477413093861001e+00 1.668842616197332707e-01 -3.479631177308121215e-01
1.934433121991968374e+00 1.072787929516193089e-01 -3.677336103734221706e-01
1.943388830890080188e+00 4.549686235062183615e-02 -3.775530112157146623e-01
1.952344539788191780e+00 -1.684508545825087744e-02 -3.772260889777470094e-01
1.961300248686303593e+00 -7.814060611834601489e-02 -3.668106904871958895e-01
1.970255957584415407e+00 -1.368234451469237389e-01 -3.466036710577511948e-01
1.979211666482522780e+00 -1.913909195802938057e-01 -3.171285152996828893e-01
1.988167375380634594e+00 -2.404245695547264083e-01 -2.791258028411530145e-01
1.997123084278746408e+00 -2.826118345777846041e-01 -2.335457814977089097e-01
2.006078793176857999e+00 -3.167719067763468677e-01 -1.815411472520176983e-01
2.015034502074970035e+00 -3.418878788004044433e-01 -1.244574064346561648e-01
2.023990210973081627e+00 -3.571450574599179251e-01 -6.381788052832161606e-02
2.032945919871189222e+00 -3.619725445552828269e-01 -1.300089483145169854e-03
2.041901628769300814e+00 -3.560832459289311469e-01 6.130016400515320846e-02
2.050857337667412850e+00 -3.395068368508559198e-01 1.221195812642258127e-01
2.059813046565524441e+00 -3.126109329890516819e-01 1.792914381569389592e-01
2.068768755463636033e+00 -2.761073370661513149e-01 2.310164112276375525e-01
2.077724464361743628e+00 -2.310417837651891348e-01 2.756326493430105162e-01
2.086680173259855220e+00 -1.787668449513251101e-01 3.116810903825803503e-01
2.095635882157967256e+00 -1.208990693853103787e-01 3.379647452617196568e-01
2.104591591056078848e+00 -5.926314945757533981e-02 3.535993750181992690e-01
2.113547299954190883e+00 4.172596003960563418e-03 3.580514454278063141e-01
2.122503008852302475e+00 6.736491244012864088e-02 3.511613337039216076e-01
2.131458717750409626e+00 1.282658191140306769e-01 3.331530453081767429e-01
2.140414426648521662e+00 1.848943603926893886e-01 3.046318953513647010e-01
2.149370135546633254e+00 2.354101244784598812e-01 2.665687915603621727e-01
2.158325844444745290e+00 2.781854249610317131e-01 2.202679688472342079e-01
2.167281553342856881e+00 3.118700072024474523e-01 1.673173047183456330e-01
2.176237262240964476e+00 3.354429666481723027e-01 1.095243302020849907e-01
2.185192971139076068e+00 3.482494601860000594e-01 4.884232448417947375e-02
2.194148680037188104e+00 3.500211662911159594e-01 -1.270968593698075695e-02
2.203104388935299696e+00 3.408791370608829085e-01 -7.312799663335038669e-02
2.212060097833411731e+00 3.213180729617596820e-01 -1.304996724810085218e-01
2.221015806731523323e+00 2.921734637164286608e-01 -1.830671114190032533e-01
2.229971515629630474e+00 2.545761388200888931e-01 -2.292803042966993221e-01
2.238927224527742510e+00 2.098998175578422887e-01 -2.678384942529813961e-01
2.247882933425854102e+00 1.597052110310973883e-01 -2.977235462480499750e-01
2.256838642323966138e+00 1.056814031720173519e-01 -3.182253355551635243e-01
2.265794351222077729e+00 4.958457328320617363e-02 -3.289567799279282667e-01
2.274750060120185324e+00 -6.824499373365879376e-03 -3.298558357696234622e-01
2.283705769018296916e+00 -6.184145944539197470e-02 -3.211743980914708030e-01
2.292661477916408508e+00 -1.138746455056269258e-01 -3.034561062821404809e-01
2.301617186814520544e+00 -1.614929500055629352e-01 -2.775041081006857646e-01
2.310572895712632135e+00 -2.034625949853592908e-01 -2.443388641870549993e-01
2.319528604610744171e+00 -2.387728863771956256e-01 -2.051481695784275472e-01
2.328484313508851322e+00 -2.666529004645560863e-01 -1.612343034400903763e-01
2.337440022406963358e+00 -2.865800072969387213e-01 -1.139633163170976349e-01
2.346395731305074950e+00 -2.982788103673779112e-01 -6.471962498778006945e-02
2.355351440203186986e+00 -3.017089131090360254e-01 -1.486744942134510077e-02
2.364307149101298577e+00 -2.970429803954448000e-01 3.428030230947227280e-02
2.373262857999405728e+00 -2.846401674828725192e-01 8.148602714121477852e-02
2.382218566897517764e+00 -2.650208963013043206e-01 1.256056185490189436e-01
2.391174275795629356e+00 -2.388465967174049354e-01 1.656025430805099230e-01
2.400129984693741392e+00 -2.069041861581601416e-01 2.005595103381887789e-01
2.409085693591852984e+00 -1.700923231297745974e-01 2.296897332857414653e-01
2.418041402489965019e+00 -1.294062681144189098e-01 2.523494865871332427e-01
2.426997111388072170e+00 -8.591958731757284862e-02 2.680519680232084645e-01
2.435952820286183762e+00 -4.076246302872660321e-02 2.764802552766771337e-01
2.444908529184295798e+00 4.902471091495908331e-03 2.774962008041553796e-01
2.453864238082407390e+00 4.990535294708482728e-02 2.711434466771405205e-01
2.462819946980519425e+00 9.309429481747770463e-02 2.576453269878179464e-01
2.471775655878626576e+00 1.333603852969114656e-01 2.373997896019272857e-01
2.480731364776738612e+00 1.696631985827373734e-01 2.109724929806646998e-01
2.489687073674850204e+00 2.010575243870401374e-01 1.790872702016023665e-01
2.498642782572962240e+00 2.267207556300461224e-01 1.426122809626644838e-01
2.507598491471073832e+00 2.459788774010703005e-01 1.025409421404210736e-01
2.516554200369185423e+00 2.583285978461473675e-01 5.996787283895384929e-02
2.525509909267293018e+00 2.634538290781356928e-01 1.606056967803732097e-02
2.534465618165404610e+00 2.612358047128136573e-01 -2.797226108297551708e-02
2.543421327063516646e+00 2.517571864597122899e-01 -7.091433052605890242e-02
2.552377035961628238e+00 2.353009695221373321e-01 -1.115757576804920354e-01
2.561332744859740274e+00 2.123444967048688792e-01 -1.488263378353478772e-01
2.570288453757847424e+00 1.835482373927947164e-01 -1.816275741950281186e-01
2.579244162655959016e+00 1.497390998435290665e-01 -2.090628567850509045e-01
2.588199871554071052e+00 1.118886837650759219e-01 -2.303647885589508726e-01
2.597155580452182644e+00 7.108731922080682719e-02 -2.449386100823879864e-01
2.606111289350294680e+00 2.851464502398655051e-02 -2.523810021292847150e-01
2.615066998248406271e+00 -1.459298559992773178e-02 -2.524940532890617151e-01
2.624022707146513866e+00 -5.697823342500191179e-02 -2.452943434158970371e-01
2.632978416044625458e+00 -9.740114218771633858e-02 -2.310164116178104465e-01
2.641934124942737494e+00 -1.346787062483434660e-01 -2.101089167269157565e-01
2.650889833840849086e+00 -1.677234534738016314e-01 -1.832218851137210613e-01
2.659845542738960678e+00 -1.955787564508347509e-01 -1.511850884103934645e-01
2.668801251637068273e+00 -2.174489455752448563e-01 -1.149796380199269025e-01
2.677756960535179864e+00 -2.327229389805761106e-01 -7.570564964076920145e-02
2.686712669433291900e+00 -2.409910196991784104e-01 -3.454802533703776185e-02
2.695668378331403492e+00 -2.420550592036569970e-01 7.258895419682601623e-03
2.704624087229515528e+00 -2.359323879355307574e-01 4.846770262627511650e-02
2.713579796127627120e+00 -2.228532163723702941e-01 8.785477612148419324e-02
2.722535505025734270e+00 -2.032518329788080558e-01 1.242563101087060667e-01
2.731491213923846306e+00 -1.777524613601052239e-01 1.566020368269461505e-01
2.740446922821957898e+00 -1.471507413821395993e-01 1.839458214020154303e-01
2.749402631720069934e+00 -1.123912459671432135e-01 2.054927541189636164e-01
2.758358340618181526e+00 -7.454114213364647357e-02 2.206221930315379609e-01
2.767314049516289121e+00 -3.476033849560794531e-02 2.289060546631883908e-01
2.776269758414400712e+00 5.731343362391299982e-03 2.301218650941607435e-01
2.785225467312512748e+00 4.568930856225713460e-02 2.242603571180341870e-01
2.794181176210624340e+00 8.388067741664310961e-02 2.115276655698283548e-01
2.803136885108736376e+00 1.191212414458708152e-01 1.923423033852893205e-01
2.812092594006847968e+00 1.503126070331170794e-01 1.673267112996591477e-01
2.821048302904955118e+00 1.764792554708135841e-01 1.372926016882334566e-01
2.830004011803067154e+00 1.968042188466739562e-01 1.032193188888407970e-01
2.838959720701178746e+00 2.106612212289744879e-01 6.622479499375602541e-02
2.847915429599290782e+00 2.176411569398182255e-01 2.752881563323383504e-02
2.856871138497402374e+00 2.175707829884564459e-01 -1.159105849233677855e-02
2.865826847395509969e+00 2.105213374129653869e-01 -4.984858940801575877e-02
2.874782556293621560e+00 1.968057420619361564e-01 -8.599867526152765729e-02
2.883738265191733152e+00 1.769650165264236297e-01 -1.188838835017364259e-01
2.892693974089845188e+00 1.517454990487998034e-01 -1.474760547619519968e-01
2.901649682987956780e+00 1.220677565845249141e-01 -1.709129065711797735e-01
2.910605391886068816e+00 8.898747094122724799e-02 -1.885286645843191056e-01
2.919561100784175967e+00 5.364962962854853690e-02 -1.998758276486070629e-01
2.928516809682288002e+00 1.723936745712941615e-02 -2.047349012570687798e-01
2.937472518580399594e+00 -1.906593286153441744e-02 -2.031111029609842245e-01
2.946428227478511630e+00 -5.413915527124741472e-02 -1.952199787671212994e-01
2.955383936376623222e+00 -8.693825286802711605e-02 -1.814655172071502065e-01
2.964339645274730373e+00 -1.165329558213082928e-01 -1.624142693373695490e-01
2.973295354172842409e+00 -1.421243194074374994e-01 -1.387680078618422908e-01
2.982251063070954000e+00 -1.630585954307986196e-01 -1.113362113902943012e-01
2.991206771969066036e+00 -1.788367726609097208e-01 -8.100856231498995697e-02
3.000162480867177628e+00 -1.891205447944408757e-01 -4.872733874747096905e-02
3.009118189765289664e+00 -1.937348222249665464e-01 -1.545992767156860979e-02
3.018073898663396815e+00 -1.926664215251975010e-01 1.782813830038465844e-02
3.027029607561508406e+00 -1.860583195334827300e-01 5.019909068427264032e-02
3.035985316459620442e+00 -1.741992539084518399e-01 8.076668343504665726e-02
3.044941025357732034e+00 -1.575096486923680816e-01 1.087165414172958366e-01
3.053896734255844070e+00 -1.365257887202729892e-01 1.333229084474799597e-01
3.062852443153951221e+00 -1.118836392204536623e-01 1.539627640851768120e-01
3.071808152052063257e+00 -8.430221087159200932e-02 1.701281047166156579e-01
3.080763860950174848e+00 -5.456555473331008849e-02 1.814361898229694403e-01
3.089719569848286884e+00 -2.350290992627563497e-02 1.876370491035981025e-01
3.098675278746398476e+00 8.032620882887789651e-03 1.886177111394784500e-01
3.107630987644510068e+00 3.918606184226770817e-02 1.844028654789779675e-01
3.116586696542617663e+00 6.912240858585996794e-02 1.751518438658312415e-01
3.125542405440729254e+00 9.704755748553088590e-02 1.611521644848281642e-01
3.134498114338841290e+00 1.222276771537919998e-01 1.428102903086254927e-01
3.143453823236952882e+00 1.440067504737244375e-01 1.206401970401539125e-01
3.152409532135064918e+00 1.618221676014610089e-01 9.524990571403556261e-02
3.161365241033172069e+00 1.752178665940862523e-01 6.732593060883319824e-02
3.170320949931283661e+00 1.838542607132890028e-01 3.761586289039701991e-02
3.179276658829395696e+00 1.875146793085399333e-01 6.909734381377027022e-03
3.188232367727507288e+00 1.861088031959184375e-01 -2.397905811418169289e-02
3.197188076625619324e+00 1.796737903122706259e-01 -5.423274715918066646e-02
3.206143785523730916e+00 1.683734631269682980e-01 -8.304793654031851491e-02
3.215099494421838511e+00 1.524955614214161537e-01 -1.096540956654019072e-01
3.224055203319950103e+00 1.324468243621271801e-01 -1.333317941334302981e-01
3.233010912218062138e+00 1.087455195636036626e-01 -1.534305543399004379e-01
3.241966621116173730e+00 8.201107489975938136e-02 -1.693861103040354699e-01
3.250922330014285322e+00 5.295068852141376903e-02 -1.807367149810679141e-01
3.259878038912392917e+00 2.234305034343063434e-02 -1.871378396415034895e-01
3.268833747810504509e+00 -8.980489197350869507e-03 -1.883743866194048100e-01
3.277789456708616544e+00 -4.015686504423344322e-02 -1.843696637329883814e-01
3.286745165606728136e+00 -7.031385913354477879e-02 -1.751907348449104063e-01
3.295700874504840172e+00 -9.859367051119034830e-02 -1.610500705373469066e-01
3.304656583402951764e+00 -1.241768874825797814e-01 -1.423035185549536286e-01
3.313612292301058915e+00 -1.463064713996754251e-01 -1.194444859047526092e-01
3.322568001199170951e+00 -1.643114296106574224e-01 -9.309398997139950449e-02
3.331523710097282542e+00 -1.776294592444879472e-01 -6.398616800823131445e-02
3.340479418995394578e+00 -1.858273412875295072e-01 -3.294917794461253713e-02
3.349435127893506170e+00 -1.886178133629964893e-01 -8.820564308497804264e-04
3.358390836791613765e+00 -1.858720283559882613e-01 3.127141383768236582e-02
3.367346545689725357e+00 -1.776270787747295798e-01 6.255071119417142389e-02
3.376302254587837393e+00 -1.640882996480874101e-01 9.200753866133144776e-02
3.385257963485948984e+00 -1.456263559414829600e-01 1.187350370163532259e-01
3.394213672384060576e+00 -1.227693935053182361e-01 1.418967258009762311e-01
3.403169381282172612e+00 -9.619042404750377528e-02 1.607546814310656935e-01
3.412125090180279763e+00 -6.668975794602587104e-02 1.746961001292840487e-01
3.421080799078391799e+00 -3.517229277245841057e-02 1.832568807786513765e-01
3.430036507976503390e+00 -2.619935008290106768e-03 1.861407878034202767e-01
3.438992216874615426e+00 2.994002524103495447e-02 1.832331800865591165e-01
3.447947925772727018e+00 6.146946454903876728e-02 1.746086848792694490e-01
3.456903634670834613e+00 9.095568919626098592e-02 1.605321941616142667e-01
3.465859343568946205e+00 1.174479885121926664e-01 1.414524324837495850e-01
3.474815052467057797e+00 1.400926110498614263e-01 1.179876575177611908e-01
3.483770761365169832e+00 1.581640471573692031e-01 9.090394223213393854e-02
3.492726470263281424e+00 1.710908006714439156e-01 6.108743116883336155e-02
3.501682179161393460e+00 1.784745190983451357e-01 2.951241363159200909e-02
3.510637888059500611e+00 1.801020686170374807e-01 -2.793018229904875062e-03
3.519593596957612647e+00 1.759506571997477287e-01 -3.478225306814584916e-02
3.528549305855724239e+00 1.661864044460376888e-01 -6.542514344281979977e-02
3.537505014753836274e+00 1.511569374074007432e-01 -9.374159300961994179e-02
3.546460723651947866e+00 1.313786387289627988e-01 -1.188328924946300408e-01
3.555416432550055017e+00 1.075190169121155448e-01 -1.399102017636971174e-01
3.564372141448167053e+00 8.037451479860201198e-02 -1.563195964043055386e-01
3.573327850346278645e+00 5.084417431398249171e-02 -1.675629568554581894e-01
3.582283559244390680e+00 1.989993225516202557e-02 -1.733138987864228653e-01
3.591239268142502272e+00 -1.144528603202429710e-02 -1.734280861522352613e-01
3.600194977040614308e+00 -4.217055620090101598e-02 -1.679477060846055192e-01
3.609150685938721459e+00 -7.128058578404083967e-02 -1.571002959313622938e-01
3.618106394836833051e+00 -9.784003146491718206e-02 -1.412919272845404584e-01
3.627062103734945087e+00 -1.210078815222690035e-01 -1.210939790861586263e-01
3.636017812633056678e+00 -1.400697593295552879e-01 -9.722231766710268119e-02
3.644973521531168714e+00 -1.544648950996715675e-01 -7.050864771983571255e-02
3.653929230429275865e+00 -1.638048257434987220e-01 -4.186582940272028791e-02
3.662884939327387901e+00 -1.678825712960989591e-01 -1.225049693361546406e-02
3.671840648225499493e+00 -1.666729626419381771e-01 1.737385956224227895e-02
3.680796357123611529e+00 -1.603257368162849250e-01 4.607151872643864415e-02
3.689752066021723120e+00 -1.491527874747695936e-01 7.296594599249087154e-02
3.698707774919834712e+00 -1.336103448017260109e-01 9.726708372303587147e-02
3.707663483817942307e+00 -1.142767871940650326e-01 1.182935493052035408e-01
3.716619192716053899e+00 -9.182741423285856186e-02 1.354892670815180666e-01
3.725574901614165935e+00 -6.700798100680357972e-02 1.484346027519964362e-01
3.734530610512277526e+00 -4.060845001896497969e-02 1.568522651313171701e-01
3.743486319410389562e+00 -1.343772780363460505e-02 1.606083938101760811e-01
3.752442028308496713e+00 1.370024511685948194e-02 1.597095542852940975e-01
3.761397737206608305e+00 4.002884752708773392e-02 1.542963879303427543e-01
3.770353446104720341e+00 6.481949169000400524e-02 1.446342006913252098e-01
3.779309155002831933e+00 8.741053494445830130e-02 1.311003582915167831e-01
3.788264863900943968e+00 1.072238624328698264e-01 1.141685058412448411e-01
3.797220572799055560e+00 1.237782323681226038e-01 9.439026853745274837e-02
3.806176281697163155e+00 1.366984634686488342e-01 7.237577811344163281e-02
3.815131990595274747e+00 1.457202225909337012e-01 4.877454147408025881e-02
3.824087699493386783e+00 1.506912332829306866e-01 2.425749768874259013e-02
3.833043408391498374e+00 1.515701600602934462e-01 -4.999301356097877146e-04
3.841999117289609966e+00 1.484237903945435366e-01 -2.483444229964480721e-02
3.850954826187717561e+00 1.414222186444747398e-01 -4.811132268476800422e-02
3.859910535085829153e+00 1.308314581585685032e-01 -6.974016756592253674e-02
3.868866243983941189e+00 1.170033579301056614e-01 -8.918896508164116110e-02
3.877821952882052781e+00 1.003633245617127356e-01 -1.059958203682619532e-01
3.886777661780164816e+00 8.139663472202771088e-02 -1.197779766965717529e-01
3.895733370678276408e+00 6.063405908827462082e-02 -1.302380254324326525e-01
3.904689079576383559e+00 3.863748109069711084e-02 -1.371674286921042707e-01
3.913644788474495595e+00 1.598623353871424582e-02 -1.404477910075574154e-01
3.922600497372607187e+00 -6.735455082449643034e-03 -1.400505035371869267e-01
3.931556206270719223e+00 -2.895024708556266299e-02 -1.360352600342800145e-01
3.940511915168830814e+00 -5.009940202618184263e-02 -1.285476424868092493e-01
3.949467624066938409e+00 -6.965460166128194242e-02 -1.178156637965803305e-01
3.958423332965050001e+00 -8.712953157470754162e-02 -1.041449494294492406e-01
3.967379041863162037e+00 -1.020909502290674176e-01 -8.791229528107431801e-02
3.976334750761273629e+00 -1.141692552237223990e-01 -6.955759044731799068e-02
3.985290459659385220e+00 -1.230683745581344773e-01 -4.957421327982587667e-02
3.994246168557497256e+00 -1.285743962872008261e-01 -2.849783213973625454e-02
4.003201877455604851e+00 -1.305622391056645293e-01 -6.893347945937195950e-03
4.012157586353715999e+00 -1.289998926583289796e-01 1.466008704652409407e-02
4.021113295251828035e+00 -1.239499978250548778e-01 3.558544570915921773e-02
4.030069004149940071e+00 -1.155686337953520521e-01 5.532451935601709336e-02
4.039024713048052107e+00 -1.041012071297633818e-01 7.335375017834103173e-02
4.047980421946158813e+00 -8.987548552099140775e-02 8.919841294928398945e-02
4.056936130844270849e+00 -7.329212825682740462e-02 1.024449656684890131e-01
4.065891839742382885e+00 -5.481325906164839779e-02 1.127517418545228994e-01
4.074847548640494033e+00 -3.494958740827458499e-02 1.198579164265632935e-01
4.083803257538606069e+00 -1.424649978787080780e-02 1.235902812309721543e-01
4.092758966436718104e+00 6.730607276068353503e-03 1.238675053597526332e-01
4.101714675334825699e+00 2.741173763970852426e-02 1.207019622703977280e-01
4.110670384232936847e+00 4.723839801445568060e-02 1.141991480116518881e-01
4.119626093131048883e+00 6.567977532352416159e-02 1.045543059908638356e-01
4.128581802029160919e+00 8.224780256768708664e-02 9.204588027620437540e-02
4.137537510927272066e+00 9.650999992174304210e-02 7.702610667589519788e-02
4.146493219825379661e+00 1.080996881276401617e-01 5.990976256183703358e-02
4.155448928723491697e+00 1.167238969656879399e-01 4.116204717902840343e-02
4.164404637621603733e+00 1.221694132709546105e-01 2.128593687943373947e-02
4.173360346519714881e+00 1.243069929306072213e-01 8.090480517986278156e-04
4.182316055417826917e+00 1.230934728990156352e-01 -1.972975827482493713e-02
4.191271764315938952e+00 1.185717666674589998e-01 -3.979370262800529384e-02
4.200227473214045659e+00 1.108690729507589151e-01 -5.886125015543922784e-02
4.209183182112157695e+00 1.001934273116325685e-01 -7.643911641440633009e-02
4.218138891010269731e+00 8.682820651941873524e-02 -9.207480083671730486e-02
4.227094599908381767e+00 7.112422342253099661e-02 -1.053679438686989933e-01
4.236050308806492914e+00 5.348976654537014597e-02 -1.159798752024142621e-01
4.245006017704600509e+00 3.437948206997085143e-02 -1.236412735175063254e-01
4.253961726602712545e+00 1.428276922011386882e-02 -1.281583170226547053e-01
4.262917435500824581e+00 -6.288263000776669193e-03 -1.294175206063610251e-01
4.271873144398935729e+00 -2.681153412757354693e-02 -1.273887588307121288e-01
4.280828853297047765e+00 -4.676833177888084503e-02 -1.221255311039977781e-01
4.289784562195159801e+00 -6.565648396606253712e-02 -1.137620389020057854e-01
4.298740271093266507e+00 -8.300238617094006510e-02 -1.025078338230710623e-01
4.307695979991378543e+00 -9.837150541657864455e-02 -8.864142991212822786e-02
4.316651688889490579e+00 -1.113776697179768571e-01 -7.250372048864407726e-02
4.325607397787602615e+00 -1.216914294236370320e-01 -5.449107832375972571e-02
4.334563106685713763e+00 -1.290473908377644807e-01 -3.504756715940481049e-02
4.343518815583821358e+00 -1.332504480507340772e-01 -1.465582849753237042e-02
4.352474524481933393e+00 -1.341812003307434609e-01 6.173359113236266509e-03
4.361430233380044541e+00 -1.318008638581741054e-01 2.691256667338433328e-02
4.370385942278156577e+00 -1.261554393640749172e-01 4.703024790127084687e-02
4.379341651176268613e+00 -1.173782203015366621e-01 6.600474767873872051e-02
4.388297360074380649e+00 -1.056894453063364631e-01 8.333993359175645432e-02
4.397253068972487355e+00 -9.139219954903619880e-02 9.858165306803864936e-02
4.406208777870599391e+00 -7.486435738625138447e-02 1.113333835291275831e-01
4.415164486768711427e+00 -5.654704591367958749e-02 1.212693296729768916e-01
4.424120195666823463e+00 -3.693050846036044499e-02 1.281440321123578086e-01
4.433075904564934611e+00 -1.653827647425660727e-02 1.317986914346099825e-01
4.442031613463042206e+00 4.089647969433850977e-03 1.321647733355960086e-01
4.450987322361154241e+00 2.441398328141951291e-02 1.292648882574664593e-01
4.459943031259265389e+00 4.391289411207376786e-02 1.232104438329914425e-01
4.468898740157377425e+00 6.209718987687713049e-02 1.141958820689939202e-01
4.477854449055489461e+00 7.852313148206967186e-02 1.024901031124040296e-01
4.486810157953601497e+00 9.280258902001602139e-02 8.842615122969740837e-02
4.495765866851708203e+00 1.046108306718359637e-01 7.239005903837145151e-02
4.504721575749820239e+00 1.136922344282394193e-01 5.480923168066911128e-02
4.513677284647932275e+00 1.198638816820379316e-01 3.614042419406165996e-02
4.522632993546043423e+00 1.230169198888676207e-01 1.685751038535657914e-02
4.531588702444155459e+00 1.231159588313521513e-01 -2.560342633020277429e-03
4.540544411342263054e+00 1.201972040783721579e-01 -2.163940765682419859e-02
4.549500120240375090e+00 1.143660536102698022e-01 -3.992093102743575483e-02
4.558455829138486237e+00 1.057943530470780713e-01 -5.697004007703737605e-02
4.567411538036598273e+00 9.471682099948436351e-02 -7.238462471222820160e-02
4.576367246934710309e+00 8.142594006571095278e-02 -8.580418124129755852e-02
4.585322955832821457e+00 6.626507815676425939e-02 -9.691801343610141617e-02
4.594278664730929052e+00 4.962027742300077066e-02 -1.054721124458488785e-01
4.603234373629041087e+00 3.191130289334646181e-02 -1.112744293252036776e-01
4.612190082527153123e+00 1.358218767653841808e-02 -1.141987310763193930e-01
4.621145791425264271e+00 -4.908696367988699127e-03 -1.141874611629702385e-01
4.630101500323376307e+00 -2.309894769876365272e-02 -1.112538443988917714e-01
4.639057209221483902e+00 -4.053277797300083168e-02 -1.054829891144868775e-01
4.648012918119595049e+00 -5.677204671655449592e-02 -9.703135698288327393e-02
4.656968627017707085e+00 -7.140754447047592546e-02 -8.612402856657298822e-02
4.665924335915819121e+00 -8.406998154684804103e-02 -7.304961311492885745e-02
4.674880044813931157e+00 -9.444002266532987300e-02 -5.815309064857834831e-02
4.683835753712042305e+00 -1.022569979478746699e-01 -4.182706727218603315e-02
4.692791462610149900e+00 -1.073262110064912567e-01 -2.450181765088338751e-02
4.701747171508261935e+00 -1.095247247951096486e-01 -6.634229125424373312e-03
4.710702880406373971e+00 -1.088053075722780483e-01 1.130435208233711818e-02
4.719658589304485119e+00 -1.051982014440701052e-01 2.884113235232426894e-02
4.728614298202597155e+00 -9.881054435655724222e-02 4.551503684499165481e-02
4.737570007100704750e+00 -8.982348679463159069e-02 6.088909094165618346e-02
4.746525715998815897e+00 -7.848728252292959395e-02 7.456147337884554138e-02
4.755481424896927933e+00 -6.511477668642136341e-02 8.617547675664280482e-02
4.764437133795039969e+00 -5.007354367808428131e-02 9.542895040784959981e-02
4.773392842693152005e+00 -3.377657067557694043e-02 1.020833490521479286e-01
4.782348551591263153e+00 -1.667126101002457464e-02 1.059717866591317059e-01
4.791304260489370748e+00 7.731811935738318320e-04 1.070051228083991057e-01
4.800259969387482784e+00 1.807951780677113235e-02 1.051752932684279634e-01
4.809215678285593931e+00 3.477678138649108186e-02 1.005556444314971987e-01
4.818171387183705967e+00 5.041457348768539626e-02 9.329845590576114900e-02
4.827127096081818003e+00 6.457681484565554186e-02 8.362982561935965176e-02
4.836082804979925598e+00 7.689432091532164004e-02 7.184195939090425032e-02
4.845038513878036746e+00 8.705555020524823051e-02 5.828308462672367879e-02
4.853994222776148781e+00 9.481496579085113563e-02 4.334558678929878450e-02
4.862949931674260817e+00 9.999869237821071288e-02 2.745317764192981708e-02
4.871905640572371965e+00 1.025074918769810911e-01 1.104783780095226590e-02
4.880861349470484001e+00 1.023173607558083564e-01 -5.422916243658288706e-03
4.889817058368591596e+00 9.947820326967113380e-02 -2.151815154924567250e-02
4.898772767266703632e+00 9.411098552095734093e-02 -3.681511828838438666e-02
4.907728476164814779e+00 8.640338245607397105e-02 -5.092062248093846138e-02
4.916684185062926815e+00 7.660347287823665585e-02 -6.348203371100780146e-02
4.925639893961038851e+00 6.501117348587129308e-02 -7.419708831125408632e-02
4.934595602859145558e+00 5.196782993915371324e-02 -8.282153081066409572e-02
4.943551311757257594e+00 3.784489086384454359e-02 -8.917416423542025294e-02
4.952507020655369629e+00 2.303246465715290750e-02 -9.313940466053542699e-02
4.961462729553481665e+00 7.928223840535980962e-03 -9.466761371333996811e-02
4.970418438451592813e+00 -7.073035799746957980e-03 -9.377351136999030612e-02
4.979374147349704849e+00 -2.158896811564134377e-02 -9.053310141787618281e-02
4.988329856247812444e+00 -3.525835504148939342e-02 -8.507965947345924596e-02
4.997285565145924480e+00 -4.774903394611418328e-02 -7.759913479400851188e-02
5.006241274044035627e+00 -5.876522187068584230e-02 -6.832485092378035030e-02
5.015196982942147663e+00 -6.805424064081944113e-02 -5.753113502277731189e-02
5.024152691840259699e+00 -7.541245282179631637e-02 -4.552578432915665302e-02
5.033108400738366406e+00 -8.069011727732303130e-02 -3.264173820969032414e-02
5.042064109636478442e+00 -8.379493534325382909e-02 -1.922830549034919290e-02
5.051019818534590478e+00 -8.469405029656573713e-02 -5.641851145626756124e-03
5.059975527432702513e+00 -8.341408633987155985e-02 7.764198003649208472e-03
5.068931236330813661e+00 -8.003894069287387225e-02 2.064951710919198102e-02
5.077886945228925697e+00 -7.470565425278381799e-02 3.269614985907559612e-02
5.086842654127033292e+00 -6.759908889298735235e-02 4.361609590997265334e-02
5.095798363025144440e+00 -5.894586006398745692e-02 5.315729566270154666e-02
5.104754071923256475e+00 -4.900750337565315529e-02 6.110862484642325815e-02
5.113709780821368511e+00 -3.807278200818577096e-02 6.730422591626702977e-02
5.122665489719480547e+00 -2.644928612193065201e-02 7.162688966747327024e-02
5.131621198617587254e+00 -1.445466635788002219e-02 7.401010242625254143e-02
5.140576907515699290e+00 -2.407901269922932148e-03 7.443879336786761447e-02
5.149532616413811326e+00 9.379015345042559723e-03 7.294901987368240803e-02
5.158488325311923361e+00 2.060875057044738584e-02 6.962653757470579907e-02
5.167444034210034509e+00 3.100572086814237099e-02 6.460394729996354890e-02
5.176399743108146545e+00 4.032271349585989789e-02 5.805634886755820651e-02
5.185355452006254140e+00 4.834699935502542040e-02 5.019578775895824907e-02
5.194311160904365288e+00 5.490571390814282665e-02 4.126470588368143927e-02
5.203266869802477324e+00 5.987014598026592360e-02 3.152838507197247564e-02
5.212222578700589359e+00 6.315851495066489296e-02 2.126652314042470904e-02
5.221178287598701395e+00 6.473695347902844177e-02 1.076440390355423715e-02
5.230133996496808102e+00 6.461870115873176446e-02 3.042706398391339180e-04
5.239089705394920138e+00 6.286178385432664162e-02 -9.842472379945427230e-03
5.248045414293032174e+00 5.956559616442565902e-02 -1.942183247486313144e-02
5.257001123191143321e+00 5.486671988586334925e-02 -2.820274093419503428e-02
5.265956832089255357e+00 4.893405823848950148e-02 -3.598207672133835189e-02
5.274912540987367393e+00 4.196328386676110439e-02 -4.258953351201101578e-02
5.283868249885474988e+00 3.417075348982993171e-02 -4.789201945977040326e-02
5.292823958783586136e+00 2.578709723692068287e-02 -5.179682508868995588e-02
5.301779667681698172e+00 1.705061736946383508e-02 -5.425287986905170945e-02
5.310735376579810207e+00 8.200657577599817019e-03 -5.525004497770484579e-02
5.319691085477921355e+00 -5.288542662141228375e-04 -5.481712148853112171e-02
5.328646794376028950e+00 -8.915533385040055186e-03 -5.301936455812009813e-02
5.337602503274140986e+00 -1.675415519756077304e-02 -4.995567541830774061e-02
5.346558212172253022e+00 -2.386149263867331713e-02 -4.575510272832834791e-02
5.355513921070364169e+00 -3.008017210724011833e-02 -4.057239019391581381e-02
5.364469629968476205e+00 -3.528161267716970612e-02 -3.458271780552112790e-02
5.373425338866588241e+00 -3.936832356548927714e-02 -2.797603584450766498e-02
5.382381047764694948e+00 -4.227571840544419590e-02 -2.095141698212969750e-02
5.391336756662806984e+00 -4.397326247897159063e-02 -1.371165908414935172e-02
5.400292465560919020e+00 -4.446460521921662828e-02 -6.458059690942884873e-03
5.409248174459031056e+00 -4.378654414180306598e-02 6.147962942478627565e-04
5.418203883357142203e+00 -4.200698617948680352e-02 7.324140088986802119e-03
5.427159592255249798e+00 -3.922220304486415121e-02 1.350372386255674177e-02
5.436115301153361834e+00 -3.555353654082462483e-02 1.900797287298180982e-02
5.445071010051473870e+00 -3.114348880611286438e-02 2.371564508742241353e-02
5.454026718949585018e+00 -2.615106908198442867e-02 2.753302152384573195e-02
5.462982427847697053e+00 -2.074639304192534353e-02 3.039641477939922232e-02
5.471938136745809089e+00 -1.510473475743059901e-02 3.227360209700895488e-02
5.480893845643915796e+00 -9.400412613410947388e-03 3.316383879787402483e-02
5.489849554542027832e+00 -3.800930162201811985e-03 3.309644144907022273e-02
5.498805263440139868e+00 1.538336879475272947e-03 3.212830967513691932e-02
5.507760972338251904e+00 6.478718669560489148e-03 3.034078186692574716e-02
5.516716681236363051e+00 1.090186563754263517e-02 2.783593013142083086e-02
5.525672390134470646e+00 1.471225334966365893e-02 2.473224710309152724e-02
5.534628099032582682e+00 1.783873539193191540e-02 2.115984242295560619e-02
5.543583807930693830e+00 2.023539084353416506e-02 1.725547471739954236e-02
5.552539516828805866e+00 2.188164563951177158e-02 1.315771401563281713e-02
5.561495225726917901e+00 2.278149223427240397e-02 9.002341697493513109e-03
5.570450934625029937e+00 2.296181363511729662e-02 4.918036868743490969e-03
5.579406643523136644e+00 2.247004509975090644e-02 1.022506174896213463e-03
5.588362352421248680e+00 2.137140522624965053e-02 -2.580725931857771795e-03
5.597318061319360716e+00 1.974574458291932302e-02 -5.804724845672925605e-03
5.606273770217472752e+00 1.768398800775064159e-02 -8.580740781645621387e-03
5.615229479115583899e+00 1.528435202702550788e-02 -1.085908424895061682e-02
5.624185188013691494e+00 1.264871865416623310e-02 -1.260941760386743125e-02
5.633140896911803530e+00 9.879391937245751015e-03 -1.382057024202761053e-02
5.642096605809914678e+00 7.076125408774868071e-03 -1.449987246164828256e-02
5.651052314708026714e+00 4.333222879417921586e-03 -1.467189197072162402e-02
5.660008023606138750e+00 1.736739059122548168e-03 -1.437653274468142679e-02
5.668963732504250785e+00 -6.379899115592568360e-04 -1.366670135881071016e-02
5.677919441402357492e+00 -2.728324913069016082e-03 -1.260587982387483333e-02
5.686875150300469528e+00 -4.485879530602695370e-03 -1.126577832527440523e-02
5.695830859198581564e+00 -5.877816009354695954e-03 -9.723908457883437620e-03
5.704786568096692712e+00 -6.887845809800838444e-03 -8.060761378494790685e-03
5.713742276994804747e+00 -7.516585315413992774e-03 -6.356507505427083822e-03
5.722697985892912342e+00 -7.780903213758715194e-03 -4.687522355009826613e-03
5.731653694791024378e+00 -7.712281375263541246e-03 -3.123175197401253066e-03
5.740609403689135526e+00 -7.354570013557147970e-03 -1.723149463342403282e-03
5.749565112587247562e+00 -6.761513575847562588e-03 -5.353638914408680258e-04
5.758520821485359598e+00 -5.994188769366994712e-03 4.055551179672080395e-04
5.767476530383470745e+00 -5.118296283340399364e-03 1.079392882578489006e-03
5.776432239281578340e+00 -4.201182637702123232e-03 1.481133972823837908e-03
5.785387948179690376e+00 -3.308544873901357163e-03 1.621133083945087289e-03
5.794343657077802412e+00 -2.500993394247718639e-03 1.524122101512039593e-03
5.803299365975913560e+00 -1.830919001990878679e-03 1.226885001559427976e-03
5.812255074874025595e+00 -1.340177424989762037e-03 7.752191810752336433e-04
5.821210783772133190e+00 -1.058783292863898487e-03 2.211438241613355386e-04
5.830166492670244338e+00 -1.004282505306017519e-03 -3.791842260392814428e-04
5.839122201568356374e+00 -1.181268082208164613e-03 -9.672580455451241241e-04
5.848077910466468410e+00 -1.580909340585123389e-03 -1.484552491150673828e-03
5.857033619364580446e+00 -2.180948173091613353e-03 -1.875773748216206073e-03
5.865989328262691593e+00 -2.946690777668276202e-03 -2.092438052703663332e-03
5.874945037160799188e+00 -3.833032698528935755e-03 -2.095704169323638327e-03
5.883900746058911224e+00 -4.787057829334410118e-03 -1.857844055244496249e-03
5.892856454957023260e+00 -5.750663801271481933e-03 -1.362655591428748149e-03
5.901812163855134408e+00 -6.662926351154796652e-03 -6.056295657763761595e-04
5.910767872753246444e+00 -7.462256531254348249e-03 4.056347732613943546e-04
5.919723581651354039e+00 -8.088600553307857474e-03 1.650976045608437779e-03
5.928679290549465186e+00 -8.485849237053947822e-03 3.097711300243326249e-03
5.937634999447577222e+00 -8.604344741499753840e-03 4.701420046268225787e-03
5.946590708345689258e+00 -8.403208075112177447e-03 6.407300694666893774e-03
5.955546417243801294e+00 -7.852347188382430287e-03 8.151859995980099624e-03
5.964502126141912441e+00 -6.934220805695059768e-03 9.864910374338672211e-03
5.973457835040020036e+00 -5.645417937620548707e-03 1.147197361732486473e-02
5.982413543938132072e+00 -3.997894966249760859e-03 1.289711606463425989e-02
5.991369252836243220e+00 -2.019545657269930516e-03 1.406609397929821023e-02
6.000324961734355256e+00 2.461474142059483488e-04 1.490955737192865491e-02
6.009280670632467292e+00 2.741338885607239300e-03 1.536604669316125188e-02
6.018236379530574887e+00 5.395634355685914596e-03 1.538466151144871757e-02
6.027192088428686034e+00 8.128226374637854273e-03 1.492740077342504315e-02
6.036147797326798070e+00 1.085027233932807540e-02 1.397112092406920317e-02
6.045103506224910106e+00 1.346754813989221519e-02 1.250898438865814984e-02
6.054059215123021254e+00 1.588340749692945114e-02 1.055134260802654579e-02
6.063014924021133290e+00 1.800199863182738724e-02 8.126112087904055134e-03
6.071970632919240884e+00 1.973159700992008908e-02 5.278729695978093099e-03
6.080926341817352920e+00 2.098792460310753075e-02 2.071744597371155943e-03
6.089882050715464068e+00 2.169743600160549055e-02 -1.415987744320137487e-03
6.098837759613576104e+00 2.180056805693022376e-02 -5.090690654809044806e-03
6.107793468511688140e+00 2.125482217089815634e-02 -8.845841107263094361e-03
6.116749177409794846e+00 2.003744346056627115e-02 -1.256517864928153108e-02
6.125704886307906882e+00 1.814745448796761459e-02 -1.612640062687990469e-02
6.134660595206018918e+00 1.560684207127335972e-02 -1.940536782911242430e-02
6.143616304104130954e+00 1.246078897472413169e-02 -2.228069109266977293e-02
6.152572013002242102e+00 8.776971795999847364e-03 -2.463844981235703904e-02
6.161527721900354138e+00 4.644011050544060229e-03 -2.637661274920389404e-02
6.170483430798461733e+00 1.691681261505358492e-04 -2.740883399162515402e-02
6.179439139696573768e+00 -4.524569947624930769e-03 -2.766765472155949951e-02
6.188394848594684916e+00 -9.301851845507348032e-03 -2.710734848888389156e-02
6.197350557492796952e+00 -1.401867822054031661e-02 -2.570649624853700924e-02
6.206306266390908988e+00 -1.852647014257480934e-02 -2.347009389381262551e-02
6.215261975289015695e+00 -2.267653885281216072e-02 -2.043086063931694174e-02
6.224217684187127730e+00 -2.632501304580307094e-02 -1.664944101834362963e-02
6.233173393085239766e+00 -2.933811468339921763e-02 -1.221330620581374468e-02
6.242129101983351802e+00 -3.159738913610436045e-02 -7.234373689982518708e-03
6.251084810881462950e+00 -3.300440352149951184e-02 -1.845582593070037433e-03
6.260040519779574986e+00 -3.348460495973983736e-02 3.803268992084482547e-03
6.268996228677682581e+00 -3.299022709251413915e-02 9.550150179720155730e-03
6.277951937575793728e+00 -3.150221639388966349e-02 1.522561492108747729e-02
6.286907646473905764e+00 -2.903122548416892448e-02 2.065758264372877240e-02
6.295863355372017800e+00 -2.561783452953942525e-02 2.567605353214361119e-02
6.304819064270129836e+00 -2.133216557981716319e-02 3.011792575049248091e-02
6.313774773168236543e+00 -1.627285431503258314e-02 3.383203964807237479e-02
6.322730482066348578e+00 -1.056513613801392248e-02 3.668433729213956690e-02
6.331686190964460614e+00 -4.357843008782593709e-03 3.856277829512512467e-02
6.340641899862572650e+00 2.180632615506261467e-03 3.938155535029924659e-02
6.349597608760683798e+00 8.867105617515518012e-03 3.908432944638529083e-02
6.358553317658795834e+00 1.550878449284696405e-02 3.764652478432397448e-02
6.367509026556903429e+00 2.190877969299447753e-02 3.507683697157071290e-02
6.376464735455014576e+00 2.787197566266937793e-02 3.141792188917222339e-02
6.385420444353126612e+00 3.321114160913937741e-02 2.674604172301073973e-02
6.394376153251238648e+00 3.775290876354527730e-02 2.116951482696648179e-02
6.403331862149350684e+00 4.134325189456290739e-02 1.482606675341990518e-02
6.412287571047457391e+00 4.385236498864422683e-02 7.879332060283187472e-03
6.421243279945569427e+00 4.517899535895890384e-02 5.146873526872663279e-04
6.430198988843681462e+00 4.525418342253442749e-02 -7.065545250484011469e-03
6.439154697741792610e+00 4.404415444495161230e-02 -1.464752222016415042e-02
6.448110406639904646e+00 4.155215801737981163e-02 -2.201186986873372026e-02
6.457066115538016682e+00 3.781925226536277107e-02 -2.894011944698341235e-02
6.466021824436124277e+00 3.292406173066321495e-02 -3.522139366323109172e-02
6.474977533334235424e+00 2.698144916409055127e-02 -4.065904774443527409e-02
6.483933242232347460e+00 2.014005181318031384e-02 -4.507696530199685470e-02
6.492888951130459496e+00 1.257868714609280611e-02 -4.832539973708573078e-02
6.501844660028570644e+00 4.501601184748653048e-03 -5.028636200632805725e-02
6.510800368926678239e+00 -3.867505461800071955e-03 -5.087834075187983029e-02
6.519756077824790275e+00 -1.229260882623493985e-02 -5.005984124628840015e-02
6.528711786722902310e+00 -2.053324702789743189e-02 -4.783122698198370021e-02
6.537667495621013458e+00 -2.835243963303770570e-02 -4.423470672596107461e-02
6.546623204519125494e+00 -3.552396313043409970e-02 -3.935274141401897546e-02
6.555578913417237530e+00 -4.183872126536621744e-02 -3.330527190000302090e-02
6.564534622315344237e+00 -4.711033213115294049e-02 -2.624600048237828859e-02
6.573490331213456273e+00 -5.118006346366094084e-02 -1.835787266013200886e-02
6.582446040111568308e+00 -5.392104635577112115e-02 -9.847983196439421411e-03
6.591401749009680344e+00 -5.524165258327765060e-02 -9.420976762646986755e-04
6.600357457907791492e+00 -5.508802745261687922e-02 8.121184685069332901e-03
6.609313166805899087e+00 -5.344578333677377918e-02 1.709664710792818676e-02
6.618268875704011123e+00 -5.034076106940314765e-02 2.573894981512006921e-02
6.627224584602123159e+00 -4.583873280372137426e-02 3.380919804198262435e-02
6.636180293500234306e+00 -4.004401408721752764e-02 4.108138939105394905e-02
6.645136002398346342e+00 -3.309707617559376480e-02 4.734860949730194252e-02
6.654091711296458378e+00 -2.517128166109651802e-02 5.242887307492961890e-02
6.663047420194565085e+00 -1.646876928082373001e-02 5.617048076642122689e-02
6.672003129092677121e+00 -7.215399760837167518e-03 5.845669970530857629e-02
6.680958837990789156e+00 2.345265165135045852e-03 5.920951480569625752e-02
6.689914546888901192e+00 1.195873968768157436e-02 5.839219203869712438e-02
6.698870255787012340e+00 2.136676439977971270e-02 5.601049311391412266e-02
6.707825964685119935e+00 3.031449560989510003e-02 5.211257317309495735e-02
6.716781673583231971e+00 3.855751363388214975e-02 4.678773955469135021e-02
6.725737382481343118e+00 4.586846998064004338e-02 4.016423641206834372e-02
6.734693091379455154e+00 5.204322511826611070e-02 3.240612284985291275e-02
6.743648800277567190e+00 5.690638778218076732e-02 2.370922729851161412e-02
6.752604509175679226e+00 6.031617623859577421e-02 1.429613161414356251e-02
6.761560218073785933e+00 6.216846524713325051e-02 4.410253970629493710e-03
6.770515926971897969e+00 6.239983259620875827e-02 -5.690679566114228982e-03
6.779471635870010005e+00 6.098944705780606768e-02 -1.574140338466466921e-02
6.788427344768121152e+00 5.795975916183571802e-02 -2.547589912222174638e-02
6.797383053666233188e+00 5.337608789969444656e-02 -3.463416440616815667e-02
6.806338762564340783e+00 4.734522177903530832e-02 -4.296895054493501953e-02
6.815294471462452819e+00 4.001307162641058041e-02 -5.025233883631272103e-02
6.824250180360563967e+00 3.156135324871009451e-02 -5.628193920519970056e-02
6.833205889258676002e+00 2.220330344011617330e-02 -6.088651260718964953e-02
6.842161598156788038e+00 1.217849045740650345e-02 -6.393085294133167562e-02
6.851117307054900074e+00 1.746840516669059037e-03 -6.531980597084438567e-02
6.860073015953006781e+00 -8.817963215787134532e-03 -6.500138276544925597e-02
6.869028724851118817e+00 -1.923560175790273857e-02 -6.296891008003847878e-02
6.877984433749230853e+00 -2.922671069490954954e-02 -5.926200291679827731e-02
6.886940142647342000e+00 -3.852078327062854329e-02 -5.396608631423657071e-02
6.895895851545454036e+00 -4.686400649292314646e-02 -4.721038008059124519e-02
6.904851560443561631e+00 -5.402657058000161910e-02 -3.916450626919930345e-02
6.913807269341673667e+00 -5.980915425861228069e-02 -3.003397534484101780e-02
6.922762978239784815e+00 -6.404848973301786874e-02 -2.005475937320694638e-02
6.931718687137896850e+00 -6.662195869371155543e-02 -9.487083581837455273e-03
6.940674396036008886e+00 -6.745110661760637949e-02 1.391465246397908086e-03
6.949630104934120034e+00 -6.650392577220996804e-02 1.229338669035108175e-02
6.958585813832227629e+00 -6.379580422913233573e-02 2.292905525459604243e-02
6.967541522730339665e+00 -5.938913879885239500e-02 3.301453511346003067e-02
6.976497231628451701e+00 -5.339171145975264016e-02 4.227911260958893552e-02
6.985452940526562848e+00 -4.595396207084298523e-02 5.047236581163051794e-02
6.994408649424674884e+00 -3.726523863895436078e-02 5.737070132162947617e-02
7.003364358322782479e+00 -2.754907055756837531e-02 6.278330150241744068e-02
7.012320067220893627e+00 -1.705755108351804730e-02 6.655739551991050884e-02
7.021275776119005663e+00 -6.064960221080406035e-03 6.858274512442320836e-02
7.030231485017117699e+00 5.139246845086343010e-03 6.879518361046241259e-02
7.039187193915229734e+00 1.625796919859377396e-02 6.717894674593881399e-02
7.048142902813340882e+00 2.699434982557500501e-02 6.376752576710843778e-02
7.057098611711448477e+00 3.705979726835074983e-02 5.864295556808706011e-02
7.066054320609560513e+00 4.618187811865639286e-02 5.193367946698791010e-02
7.075010029507672549e+00 5.411184657561694117e-02 4.381121048112200655e-02
7.083965738405783696e+00 6.063159696806219578e-02 3.448572940115736396e-02
7.092921447303895732e+00 6.555979291371059892e-02 2.420067527335948571e-02
7.101877156202003327e+00 6.875692105723404945e-02 1.322641736703971359e-02
7.110832865100114475e+00 7.012911318500893165e-02 1.853193859541765612e-03
7.119788573998226511e+00 6.963071194405208442e-02 -9.616467148524794964e-03
7.128744282896338547e+00 6.726561828882464400e-02 -2.087568093268293151e-02
7.137699991794450582e+00 6.308743554628962191e-02 -3.162136994438576043e-02
7.146655700692561730e+00 5.719838340692239703e-02 -4.156247575960637930e-02
7.155611409590669325e+00 4.974698137092081751e-02 -5.042792047549710804e-02
7.164567118488781361e+00 4.092455734330754241e-02 -5.797399473620851867e-02
7.173522827386892509e+00 3.096062163349536447e-02 -6.399096175220819749e-02
7.182478536285004544e+00 2.011712250530920537e-02 -6.830877648793594326e-02
7.191434245183116580e+00 8.681684764933564682e-03 -7.080183426678719749e-02
7.200389954081224175e+00 -3.039951174196905536e-03 -7.139264341031761885e-02
7.209345662979335323e+00 -1.473205838581932020e-02 -7.005432000376358992e-02
7.218301371877447359e+00 -2.607742575134491467e-02 -6.681182119140303965e-02
7.227257080775559395e+00 -3.676602548253761482e-02 -6.174186029331284187e-02
7.236212789673670542e+00 -4.650361562050422254e-02 -5.497146663632972163e-02
7.245168498571782578e+00 -5.502004862142815395e-02 -4.667512874052889144e-02
7.254124207469890173e+00 -6.207701399057135444e-02 -3.707045062107380134e-02
7.263079916368002209e+00 -6.747489303245327030e-02 -2.641237359246575295e-02
7.272035625266113357e+00 -7.105846234817758678e-02 -1.498619889370318356e-02
7.280991334164225393e+00 -7.272130415838023998e-02 -3.099725297633538264e-03
7.289947043062337428e+00 -7.240887680601189313e-02 8.925189644731695154e-03
7.298902751960444135e+00 -7.012027259797778966e-02 2.076135856125975454e-02
7.307858460858556171e+00 -6.590867966980429316e-02 3.208507672135053196e-02
7.316814169756668207e+00 -5.988043966579284505e-02 4.258490700189931921e-02
7.325769878654780243e+00 -5.219254280939982643e-02 5.197031062305598748e-02
7.334725587552891390e+00 -4.304853388277928017e-02 5.997989301931277994e-02
7.343681296451003426e+00 -3.269294503894370346e-02 6.638896189500069489e-02
7.352637005349111021e+00 -2.140442908856205959e-02 7.101607012333262248e-02
7.361592714247223057e+00 -9.487861331821445532e-03 7.372822654200729409e-02
7.370548423145334205e+00 2.734188327008345992e-03 7.444456759810179347e-02
7.379504132043446241e+00 1.493021129712594763e-02 7.313848140783274498e-02
7.388459840941558276e+00 2.676850850809074644e-02 6.983829495368940043e-02
7.397415549839664983e+00 3.792585860555377358e-02 6.462659481556536079e-02
7.406371258737777019e+00 4.809606200875809340e-02 5.763818694430763306e-02
7.415326967635889055e+00 5.699823966601684500e-02 4.905671603017981025e-02
7.424282676534001091e+00 6.438467514228853050e-02 3.910999786535430262e-02
7.433238385432112239e+00 7.004792507341271735e-02 2.806412319056426560e-02
7.442194094330224274e+00 7.382690228110670716e-02 1.621643022884440566e-02
7.451149803228331869e+00 7.561168313179353340e-02 3.887526269575969709e-03
7.460105512126443017e+00 7.534687945445259216e-02 -8.587415700665217838e-03
7.469061221024555053e+00 7.303346616778806644e-02 -2.086787062391817771e-02
7.478016929922667089e+00 6.872896051556949548e-02 -3.261746030622745401e-02
7.486972638820779125e+00 6.254590004847773721e-02 -4.351344442179911481e-02
7.495928347718885831e+00 5.464870239550776582e-02 -5.325584873826350735e-02
7.504884056616997867e+00 4.524910431463422672e-02 -6.157590098039136123e-02
7.513839765515109903e+00 3.460036645787880477e-02 -6.824354914006350303e-02
7.522795474413221939e+00 2.299035261611192052e-02 -7.307391136955111721e-02
7.531751183311333087e+00 1.073359797015275771e-02 -7.593248806542006457e-02
7.540706892209445122e+00 -1.837407383875076360e-03 -7.673892933226768298e-02
7.549662601107552717e+00 -1.438140915212789833e-02 -7.546918645380169821e-02
7.558618310005663865e+00 -2.655775510449297216e-02 -7.215598644685831953e-02
7.567574018903775901e+00 -3.803566885144173820e-02 -6.688769718028787781e-02
7.576529727801887937e+00 -4.850318165493585493e-02 -5.980573421049749372e-02
7.585485436699999973e+00 -5.767552668188588583e-02 -5.110066925210494937e-02
7.594441145598106679e+00 -6.530285306930130873e-02 -4.100714793362041088e-02
7.603396854496218715e+00 -7.117710330093190985e-02 -2.979766837442778329e-02
7.612352563394330751e+00 -7.513783936379798967e-02 -1.777529619334898212e-02
7.621308272292441899e+00 -7.707676219002237983e-02 -5.265492396507473645e-03
7.630263981190553935e+00 -7.694071274989441878e-02 7.392707349417389218e-03
7.639219690088665971e+00 -7.473307239144466596e-02 1.985593001227985155e-02
7.648175398986773565e+00 -7.051359426810331621e-02 3.178587873028522470e-02
7.657131107884884713e+00 -6.439675172162018235e-02 4.285865515246649327e-02
7.666086816782996749e+00 -5.654870523083081052e-02 5.277372798595028613e-02
7.675042525681108785e+00 -4.718295418359411825e-02 6.126230182957722453e-02
7.683998234579219933e+00 -3.655468573890075651e-02 6.809483235356214581e-02
7.692953943477327527e+00 -2.495385573043502545e-02 7.308742320772923518e-02
7.701909652375439563e+00 -1.269715619862147801e-02 7.610687168633563371e-02
7.710865361273551599e+00 -1.191512000110077948e-04 7.707422165492261446e-02
7.719821070171662747e+00 1.243710363617295950e-02 7.596679872851389015e-02
7.728776779069774783e+00 2.462968693987197671e-02 7.281876229298026026e-02
7.737732487967886819e+00 3.612742453332631193e-02 6.772017900715915362e-02
7.746688196865993525e+00 4.661918406167767787e-02 6.081456600177306132e-02
7.755643905764105561e+00 5.582252749162298217e-02 5.229485136766172382e-02
7.764599614662217597e+00 6.349144714686480451e-02 4.239781222642730052e-02
7.773555323560329633e+00 6.942297572513515813e-02 3.139723486930810770e-02
7.782511032458440781e+00 7.346251766739006483e-02 1.959613112683588482e-02
7.791466741356548376e+00 7.550780923566419167e-02 7.318270467125428599e-03
7.800422450254660411e+00 7.551146062162691908e-02 -5.100810996323910419e-03
7.809378159152772447e+00 7.348203637787985298e-02 -1.732313926781149649e-02
7.818333868050883595e+00 6.948360522592104960e-02 -2.901767262259365501e-02
7.827289576948995631e+00 6.363372597321381718e-02 -3.986935594159399243e-02
7.836245285847107667e+00 5.609996076120415259e-02 -4.958756476183068251e-02
7.845200994745214373e+00 4.709509636186291065e-02 -5.791378839425256886e-02
7.854156703643326409e+00 3.687122756341484897e-02 -6.462849683564443615e-02
7.863112412541438445e+00 2.571279058236491250e-02 -6.955708877286806424e-02
7.872068121439550481e+00 1.392864500200638629e-02 -7.257470213435918138e-02
7.881023830337661629e+00 1.843411142039336117e-03 -7.360963275999053701e-02
7.889979539235769224e+00 -1.021162255609461313e-02 -7.264517506252073098e-02
7.898935248133881259e+00 -2.190769995142084064e-02 -6.971979700772448774e-02
7.907890957031992407e+00 -3.292765337018702110e-02 -6.492566488197293317e-02
7.916846665930104443e+00 -4.297460094645838558e-02 -5.840564612088128271e-02
7.925802374828216479e+00 -5.178003818650733087e-02 -5.034898595086121503e-02
7.934758083726328515e+00 -5.911106932362514971e-02 -4.098584273644243631e-02
7.943713792624435222e+00 -6.477660258024206530e-02 -3.058083091482504540e-02
7.952669501522547257e+00 -6.863241390586309609e-02 -1.942568953979185650e-02
7.961625210420659293e+00 -7.058497379600635335e-02 -7.831172893101798205e-03
7.970580919318770441e+00 -7.059388232479894831e-02 3.881682295164495724e-03
7.979536628216882477e+00 -6.867277264157817251e-02 1.539060416893464449e-02
7.988492337114990072e+00 -6.488863261040184183e-02 2.638105806372204390e-02
7.997448046013102108e+00 -5.935959686378740330e-02 3.655487183886903940e-02
8.006403754911213255e+00 -5.225131596358464914e-02 4.563838614733581323e-02
8.015359463809325291e+00 -4.377201920022240345e-02 5.338996794040765104e-02
8.024315172707437327e+00 -3.416641439109951994e-02 5.960661188521301085e-02
8.033270881605549363e+00 -2.370860532184852418e-02 6.412936008914869868e-02
8.042226590503656070e+00 -1.269421366262164612e-02 6.684738566741302290e-02
8.051182299401768105e+00 -1.431908299399800057e-03 6.770068275545619574e-02
8.060138008299880141e+00 9.765388121870244645e-03 6.668134862880790992e-02
8.069093717197992177e+00 2.058929300045179642e-02 6.383345624000491547e-02
8.078049426096104213e+00 3.074447383418804289e-02 5.925150040920158789e-02
8.087005134994210920e+00 3.995667831932673414e-02 5.307739673828919952e-02
8.095960843892322956e+00 4.798013267036444623e-02 4.549609093243104502e-02
8.104916552790434991e+00 5.460413078892806943e-02 3.672996203064592124e-02
8.113872261688547027e+00 5.965860274351264536e-02 2.703226348777259050e-02
8.122827970586657287e+00 6.301848755765804277e-02 1.667983196759920475e-02
8.131783679484769323e+00 6.460681614145999396e-02 5.965261047361310534e-03
8.140739388382877806e+00 6.439645262860023422e-02 -4.811288086764619297e-03
8.149695097280988065e+00 6.241044773793335415e-02 -1.535045205471496747e-02
8.158650806179100101e+00 5.872098431718995176e-02 -2.536198357783788979e-02
8.167606515077212137e+00 5.344695834080261804e-02 -3.457280519548172615e-02
8.176562223975324173e+00 4.675029461148465237e-02 -4.273459350075193425e-02
8.185517932873430880e+00 3.883111047103612878e-02 -4.963064996298506559e-02
8.194473641771542916e+00 2.992183896225825146e-02 -5.508177781633384618e-02
8.203429350669654951e+00 2.028045159245499621e-02 -5.895093858575281565e-02
8.212385059567766987e+00 1.018298718892473795e-02 -6.114661076067860745e-02
8.221340768465879023e+00 -8.435221752222883446e-05 -6.162489920426444945e-02
8.230296477363991059e+00 -1.023329175233007003e-02 -6.039042425487130966e-02
8.239252186262097766e+00 -1.998156414038007242e-02 -5.749591001627329251e-02
8.248207895160209802e+00 -2.906079876169992068e-02 -5.304036852714403422e-02
8.257163604058321837e+00 -3.722401442906338176e-02 -4.716588383573089988e-02
8.266119312956433873e+00 -4.425248434007075793e-02 -4.005312404155610823e-02
8.275075021854544133e+00 -4.996174420435852553e-02 -3.191576784383748366e-02
8.284030730752652616e+00 -5.420655448875052324e-02 -2.299404382518170989e-02
8.292986439650764652e+00 -5.688467880120828130e-02 -1.354759362454727861e-02
8.301942148548876688e+00 -5.793939561047045661e-02 -3.847885903201455141e-03
8.310897857446986947e+00 -5.736069932469139293e-02 5.829601048635797873e-03
8.319853566345098983e+00 -5.518513742944303885e-02 1.521322573867045155e-02
8.328809275243211019e+00 -5.149423637581843766e-02 2.404284740915883095e-02
8.337764984141317726e+00 -4.641156207943438611e-02 3.207708966838419828e-02
8.346720693039429761e+00 -4.009857830591696815e-02 3.910001398657585170e-02
8.355676401937541797e+00 -3.274950534117760520e-02 4.492703510167843362e-02
8.364632110835653833e+00 -2.458535112362460542e-02 4.940988595391622440e-02
8.373587819733765869e+00 -1.584726803344760002e-02 5.244042343469361434e-02
8.382543528631872576e+00 -6.789421177467887085e-03 5.395313437828400810e-02
8.391499237529984612e+00 2.328391390965054136e-03 5.392633172744519532e-02
8.400454946428096648e+00 1.124812007873420873e-02 5.238212699254611582e-02
8.409410655326208683e+00 1.972066247887540799e-02 4.938526546237348436e-02
8.418366364224320719e+00 2.751274956218701176e-02 4.504084333912362209e-02
8.427322073122432755e+00 3.441338278103667214e-02 3.949089049769721749e-02
8.436277782020539462e+00 4.023964529119004874e-02 3.290986927804755852e-02
8.445233490918651498e+00 4.484168289695138893e-02 2.549924864188324314e-02
8.454189199816763534e+00 4.810665829088714429e-02 1.748136711575076427e-02
8.463144908714875569e+00 4.996152513326353184e-02 9.092798991898564179e-03
8.472100617612985829e+00 5.037454798076845819e-02 5.774213779872249073e-04
8.481056326511094312e+00 4.935558909021655477e-02 -7.820643174798021929e-03
8.490012035409206348e+00 4.695523137317898082e-02 -1.586402975498235959e-02
8.498967744307316607e+00 4.326279465747050190e-02 -2.332887820017883959e-02
8.507923453205428643e+00 3.840328822463529024e-02 -3.001113877354624759e-02
8.516879162103540679e+00 3.253335467009544485e-02 -3.573227138851023388e-02
8.525834871001652715e+00 2.583629520534233212e-02 -4.034413431189531885e-02
8.534790579899759422e+00 1.851633380557958508e-02 -4.373283697706369794e-02
8.543746288797871458e+00 1.079235364760196443e-02 -4.582141357900097745e-02
8.552701997695983493e+00 2.891368202650300683e-03 -4.657130332054305877e-02
8.561657706594095529e+00 -4.958048778545802969e-03 -4.598271000121038204e-02
8.570613415492207565e+00 -1.253222094429604083e-02 -4.409393259237255613e-02
8.579569124390314272e+00 -1.961861385911418953e-02 -4.097973326072090056e-02
8.588524833288426308e+00 -2.602175698249829111e-02 -3.674877840879099689e-02
8.597480542186538344e+00 -3.156867039384476242e-02 -3.154016739430345190e-02
8.606436251084650380e+00 -3.611358628282423933e-02 -2.551907699814271943e-02
8.615391959982762415e+00 -3.954179125208742707e-02 -1.887163381370601106e-02
8.624347668880874451e+00 -4.177248570665544752e-02 -1.179923670561923953e-02
8.633303377778981158e+00 -4.276061673889949150e-02 -4.512578223512401024e-03
8.642259086677093194e+00 -4.249767837211222005e-02 2.774462881137720622e-03
8.651214795575205230e+00 -4.101149195299131495e-02 9.850957945342991851e-03
8.660170504473315489e+00 -3.836498048375722170e-02 1.651498719841471702e-02
8.669126213371427525e+00 -3.465394286155140668e-02 2.257946628035226513e-02
8.678081922269536008e+00 -3.000385144858028208e-02 2.787752916858098756e-02
8.687037631167648044e+00 -2.456575152141813809e-02 3.226722235399373528e-02
8.695993340065758304e+00 -1.851141236152913094e-02 3.563531258354164094e-02
8.704949048963870339e+00 -1.202793277774393682e-02 3.790011423350909958e-02
8.713904757861982375e+00 -5.312015401547153827e-03 3.901331151849847523e-02
8.722860466760094411e+00 1.435889706643446754e-03 3.896078312953401429e-02
8.731816175658201118e+00 8.017392746433628370e-03 3.776247534617952623e-02
8.740771884556313154e+00 1.424177668079622955e-02 3.547138458904020714e-02
8.749727593454425190e+00 1.993131029153257308e-02 3.217168100366533945e-02
8.758683302352537225e+00 2.492617990430412780e-02 2.797599443487253784e-02
8.767639011250649261e+00 2.908893735044412038e-02 2.302191622727560102e-02
8.776594720148755968e+00 3.230833806825407495e-02 1.746779555838746251e-02
8.785550429046868004e+00 3.450244918023830099e-02 1.148792576007024932e-02
8.794506137944980040e+00 3.562091304735592184e-02 5.267242544269211402e-03
8.803461846843092076e+00 3.564625119241893181e-02 -1.004323285544119924e-03
8.812417555741204112e+00 3.459411634570500049e-02 -7.137673733358684304e-03
8.821373264639314371e+00 3.251245566079157684e-02 -1.295035090481397137e-02
8.830328973537422854e+00 2.947962480617198622e-02 -1.827209047734523056e-02
8.839284682435534890e+00 2.560155627783231719e-02 -2.294988735105973898e-02
8.848240391333646926e+00 2.100811315943499138e-02 -2.685239284566311516e-02
8.857196100231757185e+00 1.584877928987611997e-02 -2.987353978412463432e-02
8.866151809129869221e+00 1.028785080974921676e-02 -3.193533514174466681e-02
8.875107518027977704e+00 4.499278257486570912e-03 -3.298977585961095776e-02
8.884063226926087964e+00 -1.338701300584187615e-03 -3.301985197899449248e-02
8.893018935824200000e+00 -7.048968028782976077e-03 -3.203960248279851680e-02
8.901974644722312036e+00 -1.246075480925300065e-02 -3.009322184832071909e-02
8.910930353620424071e+00 -1.741455284562774125e-02 -2.725329509164426539e-02
8.919886062518536107e+00 -2.176660994661570869e-02 -2.361828845468358362e-02
8.928841771416642814e+00 -2.539297886364462464e-02 -1.930938700286482373e-02
8.937797480314754850e+00 -2.819303713997885208e-02 -1.446671563060826331e-02
8.946753189212866886e+00 -3.009234928032025053e-02 -9.244987095309886369e-03
8.955708898110978922e+00 -3.104473210016632859e-02 -3.808678544940473192e-03
8.964664607009090957e+00 -3.103342079198659342e-02 1.673098558116959799e-03
8.973620315907197664e+00 -3.007128946753129944e-02 7.031833358348674873e-03
8.982576024805309700e+00 -2.820013209602279317e-02 1.210477294418130061e-02
8.991531733703421736e+00 -2.548904433797498370e-02 1.673986896301758384e-02
9.000487442601533772e+00 -2.203197291703508365e-02 2.080038430557844611e-02
9.009443151499644031e+00 -1.794453854048574243e-02 2.416898387098283946e-02
9.018398860397756067e+00 -1.336026678198030081e-02 2.675112640237978928e-02
9.027354569295864550e+00 -8.426343860738590846e-03 2.847765110411026174e-02
9.036310278193976586e+00 -3.298984783045512143e-03 2.930653455698498805e-02
9.045265987092086846e+00 1.861481087446048132e-03 2.922380612460047725e-02
9.054221695990198882e+00 6.895638048641039922e-03 2.824359049653621737e-02
9.063177404888310917e+00 1.164991243455455912e-02 2.640727317339307267e-02
9.072133113786417624e+00 1.598121366004371172e-02 2.378185963045946483e-02
9.081088822684529660e+00 1.976116090106168691e-02 2.045763791374357460e-02
9.090044531582641696e+00 2.287980178190530609e-02 1.654521605358006200e-02
9.099000240480753732e+00 2.524872659069833658e-02 1.217197149831721233e-02
9.107955949378865768e+00 2.680348336418803684e-02 7.477997041729983300e-03
9.116911658276977803e+00 2.750524007789873285e-02 2.611701353763279648e-03
9.125867367175084510e+00 2.734168641016564844e-02 -2.274766937730813687e-03
9.134823076073196546e+00 2.632716557277307162e-02 -7.030145551885786000e-03
9.143778784971308582e+00 2.450200246675580604e-02 -1.150863627946453749e-02
9.152734493869420618e+00 2.193101007298181929e-02 -1.557431223981129050e-02
9.161690202767532654e+00 1.870122834064406186e-02 -1.910519893225121058e-02
9.170645911665639360e+00 1.491903726268480924e-02 -2.199688098266452257e-02
9.179601620563751396e+00 1.070679264543392475e-02 -2.416552975804974260e-02
9.188557329461863432e+00 6.199050756335366952e-03 -2.555028205944227804e-02
9.197513038359975468e+00 1.538407673249638430e-03 -2.611490534364465169e-02
9.206468747258085727e+00 -3.128960031793913930e-03 -2.584869289290735866e-02
9.215424456156197763e+00 -7.657882477874705489e-03 -2.476656320608614306e-02
9.224380165054306246e+00 -1.190870373970720486e-02 -2.290836024812179655e-02
9.233335873952416506e+00 -1.575151767810110612e-02 -2.033737411085540306e-02
9.242291582850528542e+00 -1.906999837811087714e-02 -1.713816310289574887e-02
9.251247291748640578e+00 -2.176475825985751955e-02 -1.341381167817347862e-02
9.260203000646752614e+00 -2.375618386066188567e-02 -9.282732310122028888e-03
9.269158709544859320e+00 -2.498666918907387763e-02 -4.875056970627237446e-03
9.278114418442971356e+00 -2.542215947549082700e-02 -3.286653085163297370e-04
9.287070127341083392e+00 -2.505295916547504650e-02 4.215032660685854617e-03
9.296025836239195428e+00 -2.389381071437593138e-02 8.615399600584886658e-03
9.304981545137307464e+00 -2.198327584903709067e-02 1.273683099959758459e-02
9.313937254035419500e+00 -1.938244590338955575e-02 1.645285836726325876e-02
9.322892962933526206e+00 -1.617300409729303251e-02 1.964994094705622280e-02
9.331848671831638242e+00 -1.245469440263311835e-02 2.223079456040865168e-02
9.340804380729750278e+00 -8.342299247240815563e-03 2.411717379629221142e-02
9.349760089627862314e+00 -3.962231042470046663e-03 2.525206196674384049e-02
9.358715798525974350e+00 5.511907449176479783e-04 2.560122349273079301e-02
9.367671507424081057e+00 5.059707915379340129e-03 2.515410085420298480e-02
9.376627216322193092e+00 9.425237016922020580e-03 2.392406996094236654e-02
9.385582925220305128e+00 1.351400781931132167e-02 2.194804648215428061e-02
9.394538634118415388e+00 1.720059606898324822e-02 1.928540832198686814e-02
9.403494343016527424e+00 2.037170586240975856e-02 1.601623634848082026e-02
9.412450051914639459e+00 2.292956896718066281e-02 1.223894008120295258e-02
9.421405760812747943e+00 2.479486561508798328e-02 8.067354210420792440e-03
9.430361469710858202e+00 2.590909764777103372e-02 3.627374699847688965e-03
9.439317178608970238e+00 2.623635460152899668e-02 -9.468061232311796157e-04
9.448272887507082274e+00 2.576441268948354360e-02 -5.516786595459821294e-03
9.457228596405194310e+00 2.450510400897727356e-02 -9.944213448295291871e-03
9.466184305303301016e+00 2.249391619530318950e-02 -1.409498135468281212e-02
9.475140014201413052e+00 1.978884230751057002e-02 -1.784317861249731796e-02
9.484095723099525088e+00 1.646856158124282779e-02 -2.107470078799364085e-02
9.493051431997637124e+00 1.263005654829705768e-02 -2.369050929122274232e-02
9.502007140895749160e+00 8.385765571482703060e-03 -2.560948026121632679e-02
9.510962849793861196e+00 3.860360005774908076e-03 -2.677075989666917455e-02
9.519918558691967903e+00 -8.127714102439141447e-04 -2.713555916036512056e-02
9.528874267590079938e+00 -5.495263857542141694e-03 -2.668836166101396304e-02
9.537829976488191974e+00 -1.004769421346021242e-02 -2.543752849733539600e-02
9.546785685386304010e+00 -1.433362144441947990e-02 -2.341524568831090253e-02
9.555741394284414270e+00 -1.822364866711652376e-02 -2.067674238842099471e-02
9.564697103182522753e+00 -2.159933882424311044e-02 -1.729877069832423328e-02
9.573652812080634789e+00 -2.435679877911698515e-02 -1.337743021211970119e-02
9.582608520978746824e+00 -2.640980349278851391e-02 -9.025449394680440732e-03
9.591564229876857084e+00 -2.769239931401570529e-02 -4.368995382951212925e-03
9.600519938774969120e+00 -2.816094431895418623e-02 4.559521588053488364e-04
9.609475647673081156e+00 -2.779552819715781428e-02 5.307603086383696350e-03
9.618431356571187862e+00 -2.660070846572481357e-02 1.004259772644595233e-02
9.627387065469299898e+00 -2.460551848209868372e-02 1.452028598316849016e-02
9.636342774367411934e+00 -2.186273420908315182e-02 1.860686188930520124e-02
9.645298483265523970e+00 -1.844742754526686873e-02 2.217925361179323707e-02
9.654254192163636006e+00 -1.445487642436858386e-02 2.512871779524484747e-02
9.663209901061742713e+00 -9.997909331967725147e-03 2.736406653797182620e-02
9.672165609959854748e+00 -5.203737648553684661e-03 2.881443414630358371e-02
9.681121318857966784e+00 -2.103301038826352147e-04 2.943149344461464326e-02
9.690077027756078820e+00 4.837578077261514391e-03 2.919102508988638545e-02
9.699032736654190856e+00 9.792708373746629794e-03 2.809375615547014468e-02
9.707988445552302892e+00 1.450955018476547329e-02 2.616544847553541053e-02
9.716944154450409599e+00 1.884863606942267789e-02 2.345627184159421522e-02
9.725899863348521635e+00 2.268067457592269631e-02 2.003949475558742047e-02
9.734855572246633670e+00 2.589042374357411469e-02 1.600951632509617015e-02
9.743811281144743930e+00 2.838017609349994738e-02 1.147927430181132878e-02
9.752766990042855966e+00 3.007274233632743071e-02 6.577067805009442596e-03
9.761722698940964449e+00 3.091384654296558399e-02 1.442850757509079197e-03
9.770678407839076485e+00 3.087385423787223152e-02 -3.775882235424112433e-03
9.779634116737186744e+00 2.994876096587333753e-02 -8.928436848877922480e-03
9.788589825635298780e+00 2.816039631151167136e-02 -1.386531462980589505e-02
9.797545534533410816e+00 2.555584190443829437e-02 -1.844253990708292698e-02
9.806501243431522852e+00 2.220609759761255769e-02 -2.252582827364271734e-02
9.815456952329629559e+00 1.820405592982725709e-02 -2.599450456877763077e-02
9.824412661227741594e+00 1.366186549568980738e-02 -2.874506381673656505e-02
9.833368370125853630e+00 8.707765758738333570e-03 -3.069427021605238698e-02
9.842324079023965666e+00 3.482470890719240649e-03 -3.178169752944413895e-02
9.851279787922077702e+00 -1.864803309001596826e-03 -3.197162055896341643e-02
9.860235496820184409e+00 -7.180558765900976401e-03 -3.125419413769543048e-02
9.869191205718296445e+00 -1.231138657791517807e-02 -2.964589042055060936e-02
9.878146914616408480e+00 -1.710840923032706795e-02 -2.718917371543661324e-02
9.887102623514520516e+00 -2.143167202329884433e-02 -2.395139887122660349e-02
9.896058332412632552e+00 -2.515431538509093831e-02 -2.002295551823816619e-02
9.905014041310742812e+00 -2.816637852231526976e-02 -1.551471961514747089e-02
9.913969750208851295e+00 -3.037813809758910244e-02 -1.055488174621871909e-02
9.922925459106963331e+00 -3.172289630126472193e-02 -5.285225698937385565e-03
9.931881168005075367e+00 -3.215910019132504211e-02 1.430361098110937345e-04
9.940836876903185626e+00 -3.167166997289521529e-02 5.573726897659983873e-03
9.949792585801297662e+00 -3.027246713753846061e-02 1.085031069267770008e-02
9.958748294699406145e+00 -2.799990126693447864e-02 1.582048071897606406e-02
9.967704003597516405e+00 -2.491773113134569673e-02 2.034058915329047673e-02
9.976659712495628440e+00 -2.111315139376656116e-02 2.427979545463167937e-02
9.985615421393740476e+00 -1.669425831983059605e-02 2.752381900538785481e-02
9.994571130291852512e+00 -1.178697329402144528e-02 2.997820330840498051e-02
1.000352683918996455e+01 -6.531490528103638116e-03 3.157103737869734056e-02
1.001248254808807125e+01 -1.078306200462631533e-03 3.225508476728870810e-02
1.002143825698618329e+01 4.416108296364026388e-03 3.200923996593610377e-02
1.003039396588429533e+01 9.793883583807453524e-03 3.083921951429128769e-02
1.003934967478240736e+01 1.490041083532086565e-02 2.877741973570406911e-02
1.004830538368051940e+01 1.958888158907794511e-02 2.588193309643636170e-02
1.005726109257862610e+01 2.372453043132742925e-02 2.223479401530359736e-02
1.006621680147673814e+01 2.718845429157964663e-02 1.793956465525070598e-02
1.007517251037485018e+01 2.988094232853505741e-02 1.311834899646607995e-02
1.008412821927296221e+01 3.172428871933172245e-02 7.908298016789085116e-03
1.009308392817107425e+01 3.266503972871220157e-02 2.457677460380422712e-03
1.010203963706918451e+01 3.267557015861252689e-02 -3.078407887030855036e-03
1.011099534596729299e+01 3.175487859405908692e-02 -8.542506148125173643e-03
1.011995105486540503e+01 2.992855167668249938e-02 -1.377936092945492019e-02
1.012890676376351529e+01 2.724791366308294480e-02 -1.864033314542164893e-02
1.013786247266162732e+01 2.378842235775461417e-02 -2.298756612891536197e-02
1.014681818155973936e+01 1.964740455376057238e-02 -2.669780409318184278e-02
1.015577389045784784e+01 1.494124148519872589e-02 -2.966579968661174627e-02
1.016472959935595810e+01 9.802104433682332085e-03 -3.180724477518124399e-02
1.017368530825407014e+01 4.374304241371584911e-03 -3.306114606891990410e-02
1.018264101715218217e+01 -1.189703665525448624e-03 -3.339156001059764844e-02
1.019159672605029421e+01 -6.733588623049415432e-03 -3.278860797190175785e-02
1.020055243494840624e+01 -1.210156267601408299e-02 -3.126873045020322345e-02
1.020950814384651295e+01 -1.714279275062354294e-02 -2.887419191187411138e-02
1.021846385274462499e+01 -2.171567049092595209e-02 -2.567186716710255848e-02
1.022741956164273702e+01 -2.569182940198071891e-02 -2.175133551548701777e-02
1.023637527054084906e+01 -2.895979361203573563e-02 -1.722232499273820133e-02
1.024533097943896109e+01 -3.142812448087114324e-02 -1.221158230898960334e-02
1.025428668833706780e+01 -3.302794390136165603e-02 -6.859269377072767411e-03
1.026324239723517984e+01 -3.371476966981496598e-02 -1.314995467831082043e-03
1.027219810613329187e+01 -3.346965694119790474e-02 4.266401899593986503e-03
1.028115381503140391e+01 -3.229964909188627609e-02 9.729193521099313569e-03
1.029010952392951417e+01 -3.023753088011374435e-02 1.492106012000145136e-02
1.029906523282762620e+01 -2.734089834246375070e-02 1.969723651474418469e-02
1.030802094172573469e+01 -2.369058983440655228e-02 2.392444005830900167e-02
1.031697665062384672e+01 -1.938851871827587323e-02 2.748455116343385268e-02
1.032593235952195698e+01 -1.455492573667300366e-02 3.027797793218661715e-02
1.033488806842006902e+01 -9.325077225043963691e-03 3.222657974023126343e-02
1.034384377731818105e+01 -3.845484753976543234e-03 3.327599574886998257e-02
1.035279948621628776e+01 1.730226286771691319e-03 3.339724953135288221e-02
1.036175519511439980e+01 7.245655192801033970e-03 3.258756989562994894e-02
1.037071090401251183e+01 1.254604240787669280e-02 3.087044819640219484e-02
1.037966661291062387e+01 1.748264940100779236e-02 2.829498807633525417e-02
1.038862232180873590e+01 2.191699377843393109e-02 2.493455773262810704e-02
1.039757803070684794e+01 2.572482851482648172e-02 2.088470748925362955e-02
1.040653373960495465e+01 2.879973281679840125e-02 1.626037475641188557e-02
1.041548944850306668e+01 3.105616807031716040e-02 1.119251017729785795e-02
1.042444515740117872e+01 3.243187961444340961e-02 5.824296078792237999e-03
1.043340086629929075e+01 3.288958317649717106e-02 3.070928091389293815e-04
1.044235657519740279e+01 3.241792591257533496e-02 -5.203789736123360515e-03
1.045131228409550950e+01 3.103173661644960737e-02 -1.055342325210825542e-02
1.046026799299362153e+01 2.877158095985870093e-02 -1.559162565552625439e-02
1.046922370189173357e+01 2.570262155420005926e-02 -2.017725030374989750e-02
1.047817941078984383e+01 2.191277365677830186e-02 -2.418224055882216283e-02
1.048713511968795586e+01 1.751017747059938415e-02 -2.749528271835715090e-02
1.049609082858606790e+01 1.262006499728225879e-02 -3.002492843669384015e-02
1.050504653748417638e+01 7.381141414446536035e-03 -3.170210594417876421e-02
1.051400224638228664e+01 1.941610609057058774e-03 -3.248197321271232424e-02
1.052295795528039868e+01 -3.545043856568111471e-03 -3.234508772209161720e-02
1.053191366417851071e+01 -8.924433927516867843e-03 -3.129787773073387791e-02
1.054086937307662275e+01 -1.404569624938449730e-02 -2.937239666820454231e-02
1.054982508197472946e+01 -1.876582860693699895e-02 -2.662534855198217879e-02
1.055878079087284149e+01 -2.295377200290844855e-02 -2.313640111666992460e-02
1.056773649977095353e+01 -2.649411132012060438e-02 -1.900583178637397022e-02
1.057669220866906556e+01 -2.929029909959448771e-02 -1.435157598690757833e-02
1.058564791756717760e+01 -3.126730525001855665e-02 -9.305778655517949610e-03
1.059460362646528964e+01 -3.237360139607088627e-02 -4.010972753254840248e-03
1.060355933536339634e+01 -3.258243301358156735e-02 1.383990890216730066e-03
1.061251504426150838e+01 -3.189238161386470649e-02 6.728151064601710189e-03
1.062147075315962041e+01 -3.032723176607907481e-02 1.187268467891541314e-02
1.063042646205773245e+01 -2.793514661075707436e-02 1.667510152591751907e-02
1.063938217095584271e+01 -2.478716325444152435e-02 2.100327096064430812e-02
1.064833787985395119e+01 -2.097504833407128413e-02 2.473914323409075189e-02
1.065729358875206323e+01 -1.660857960177647766e-02 2.778202969979783402e-02
1.066624929765017527e+01 -1.181233644155514975e-02 3.005134546098430295e-02
1.067520500654828552e+01 -6.722096257098355079e-03 3.148876141491448871e-02
1.068416071544639756e+01 -1.480947833602849761e-03 3.205971610181988091e-02
1.069311642434450960e+01 3.764761320913177257e-03 3.175423006311389046e-02
1.070207213324261630e+01 8.869537852045052823e-03 3.058700181820833350e-02
1.071102784214072834e+01 1.369282026071166718e-02 2.859682306327790413e-02
1.071998355103884037e+01 1.810292416249456582e-02 2.584536419213995240e-02
1.072893925993695241e+01 2.198075588357119997e-02 2.241533871090757232e-02
1.073789496883506445e+01 2.522318448018717046e-02 1.840802011239790065e-02
1.074685067773317115e+01 2.774593743746284549e-02 1.394012592870314676e-02
1.075580638663128319e+01 2.948588720329717652e-02 9.140191550111562840e-03
1.076476209552939522e+01 3.040264795006512866e-02 4.144643289961638839e-03
1.077371780442750726e+01 3.047946379295808292e-02 -9.062223536981105524e-04
1.078267351332561930e+01 2.972339897674572060e-02 -5.872221477880276534e-03
1.079162922222373133e+01 2.816484493956194005e-02 -1.061716989216522807e-02
1.080058493112183804e+01 2.585636803895791438e-02 -1.501262592425526600e-02
1.080954064001995008e+01 2.287094603236135282e-02 -1.894139593819030645e-02
1.081849634891806211e+01 1.929966165679486770e-02 -2.230068242137705700e-02
1.082745205781617415e+01 1.524891991104828162e-02 -2.500477861337150123e-02
1.083640776671428441e+01 1.083725615723046820e-02 -2.698725791618265465e-02
1.084536347561239289e+01 6.191827869202588819e-03 -2.820262774107687095e-02
1.085431918451050493e+01 1.444705346596875887e-03 -2.862740904771968881e-02
1.086327489340861518e+01 -3.270926162544620514e-03 -2.826059771284910455e-02
1.087223060230672722e+01 -7.824549519696777020e-03 -2.712348448833970874e-02
1.088118631120483926e+01 -1.209198118939755484e-02 -2.525883301377173165e-02
1.089014202010295129e+01 -1.595881906839592690e-02 -2.272942279461888024e-02
1.089909772900105800e+01 -1.932357972085749220e-02 -1.961598668630466780e-02
1.090805343789917004e+01 -2.210043587254762951e-02 -1.601462581768412635e-02
1.091700914679728207e+01 -2.422146528453153827e-02 -1.203382393282826160e-02
1.092596485569539411e+01 -2.563832857267569001e-02 -7.791173571696887075e-03
1.093492056459350614e+01 -2.632332248996277491e-02 -3.409900594103725847e-03
1.094387627349161285e+01 -2.626980639415744945e-02 9.847295021151020438e-04
1.095283198238972489e+01 -2.549204144903835859e-02 5.269023329931012481e-03
1.096178769128783692e+01 -2.402449157934963275e-02 9.324375869107073833e-03
1.097074340018594896e+01 -2.192061706312119912e-02 1.304058717475059873e-02
1.097969910908406099e+01 -1.925116728069863059e-02 1.631890122091398526e-02
1.098865481798217303e+01 -1.610198262883713247e-02 1.907469838806353374e-02
1.099761052688027974e+01 -1.257135175475358226e-02 2.123976537610141463e-02
1.100656623577839177e+01 -8.767003704843245177e-03 2.276406931055247398e-02
1.101552194467650381e+01 -4.802829652352996054e-03 2.361698041056922368e-02
1.102447765357461407e+01 -7.954397244325716546e-04 2.378790381848999019e-02
1.103343336247272610e+01 3.139329547181786157e-03 2.328630105766571132e-02
1.104238907137083459e+01 6.889843522902902931e-03 2.214111194646195546e-02
1.105134478026894662e+01 1.035193011028090644e-02 2.039960862825274460e-02
1.106030048916705688e+01 1.343187544908413210e-02 1.812571560711714880e-02
1.106925619806516892e+01 1.604906007458487341e-02 1.539783657958966948e-02
1.107821190696328095e+01 1.813815248669853331e-02 1.230625727904863242e-02
1.108716761586139299e+01 1.965080228499862039e-02 8.950226276788427610e-03
1.109612332475949970e+01 2.055679816488298686e-02 5.434824293046257825e-03
1.110507903365761173e+01 2.084466838548460974e-02 1.867716845782598205e-03
1.111403474255572377e+01 2.052171344097956235e-02 -1.644127667558294452e-03
1.112299045145383580e+01 1.961347184266558005e-02 -4.997661005864049294e-03
1.113194616035194784e+01 1.816263358181753607e-02 -8.096803760302152472e-03
1.114090186925005455e+01 1.622744431686600625e-02 -1.085521197334772189e-02
1.114985757814816658e+01 1.387966715760986097e-02 -1.319869573411020652e-02
1.115881328704627862e+01 1.120216484510202538e-02 -1.506725447301953888e-02
1.116776899594439065e+01 8.286159331924740704e-03 -1.641668767346722221e-02
1.117672470484250269e+01 5.228250774716563729e-03 -1.721972347699307626e-02
1.118568041374061295e+01 2.127311574181160302e-03 -1.746661810688971903e-02
1.119463612263872143e+01 -9.186243046477436018e-04 -1.716520932595217916e-02
1.120359183153683347e+01 -3.815378919946369862e-03 -1.634042071257183620e-02
1.121254754043494550e+01 -6.475482260771944255e-03 -1.503321648669174448e-02
1.122150324933305576e+01 -8.820796162866746670e-03 -1.329903630456241020e-02
1.123045895823116780e+01 -1.078484774875780421e-02 -1.120577396456703956e-02
1.123941466712927628e+01 -1.231480696287411136e-02 -8.831362294259154089e-03
1.124837037602738654e+01 -1.337302408359814822e-02 -6.261026116000330266e-03
1.125732608492549858e+01 -1.393802937886098187e-02 -3.584308178296727234e-03
1.126628179382361061e+01 -1.400493462194681016e-02 -8.920180315294057782e-04
1.127523750272172265e+01 -1.358523931568420169e-02 1.726747290028545715e-03
1.128419321161983468e+01 -1.270608172565635893e-02 4.187398257485811480e-03
1.129314892051794139e+01 -1.140899706573860785e-02 6.412394070456896474e-03
1.130210462941605343e+01 -9.748266712293326974e-03 8.333497489573380573e-03
1.131106033831416546e+01 -7.788939337336442566e-03 9.893728012235827873e-03
1.132001604721227750e+01 -5.604582909370623388e-03 1.104898504953270334e-02
1.132897175611038953e+01 -3.274813877343888194e-03 1.176928775908919408e-02
1.133792746500849624e+01 -8.826490775214524721e-04 1.203957250896816808e-02
1.134688317390660828e+01 1.488253020879124096e-03 1.186000371135514410e-02
1.135583888280472031e+01 3.756358625390033169e-03 1.124577241645588477e-02
1.136479459170283235e+01 5.844919064648139775e-03 1.022638192260437451e-02
1.137375030060094261e+01 7.684427908745685223e-03 8.844458572674449015e-03
1.138270600949905464e+01 9.214794086951114821e-03 7.154159330496748237e-03
1.139166171839716313e+01 1.038717023986319814e-02 5.219251514892667837e-03
1.140061742729527516e+01 1.116539551898982144e-02 3.110922813017735940e-03
1.140957313619338542e+01 1.152702278794266559e-02 9.053733299642486394e-04
1.141852884509149746e+01 1.146390878802276692e-02 -1.318739079971886514e-03
1.142748455398960949e+01 1.098234990380877497e-02 -3.482907519830910886e-03
1.143644026288771620e+01 1.010274935558646246e-02 -5.511352251321089551e-03
1.144539597178582824e+01 8.858826615535251442e-03 -7.333497700474129674e-03
1.145435168068394027e+01 7.296405052657306198e-03 -8.886279211941948766e-03
1.146330738958205231e+01 5.471813859846609562e-03 -1.011618550073490469e-02
1.147226309848016435e+01 3.449949608709193191e-03 -1.098094324123531293e-02
1.148121880737827638e+01 1.302071318509644571e-03 -1.145079142655702070e-02
1.149017451627638309e+01 -8.965850216619537880e-04 -1.150934696670843568e-02
1.149913022517449512e+01 -3.069295515112298398e-03 -1.115408173908653128e-02
1.150808593407260716e+01 -5.140369595825080781e-03 -1.039640124433105842e-02
1.151704164297071920e+01 -7.037626372110918418e-03 -9.261282252293948775e-03
1.152599735186883123e+01 -8.694744144837548983e-03 -7.786439654433945437e-03
1.153495306076693794e+01 -1.005340655544211502e-02 -6.021044173252929933e-03
1.154390876966504997e+01 -1.106517863625929368e-02 -4.024057357289167157e-03
1.155286447856316201e+01 -1.169305250313460928e-02 -1.862262406635805268e-03
1.156182018746127405e+01 -1.191261478031620073e-02 3.919362574602516412e-04
1.157077589635938430e+01 -1.171280930777560646e-02 2.662873871226439145e-03
1.157973160525749634e+01 -1.109628487248912575e-02 4.874072268138277333e-03
1.158868731415560482e+01 -1.007932919032444342e-02 6.950695382891015559e-03
1.159764302305371508e+01 -8.691393426578059717e-03 8.821933672633355816e-03
1.160659873195182712e+01 -6.974202255350490411e-03 1.042324120172837161e-02
1.161555444084993916e+01 -4.980452880354780190e-03 1.169836176667282159e-02
1.162451014974805119e+01 -2.772145348130224899e-03 1.260109125500901567e-02
1.163346585864615790e+01 -4.186239173732705216e-04 1.309673109585687660e-02
1.164242156754426993e+01 2.005583249850502719e-03 1.316319734826692026e-02
1.165137727644238197e+01 4.423053398184450397e-03 1.279175799347584581e-02
1.166033298534049401e+01 6.755829623088453750e-03 1.198738088151062725e-02
1.166928869423860604e+01 8.927803118931536275e-03 1.076868447816822782e-02
1.167824440313671808e+01 1.086706651451898112e-02 9.167485628959798696e-03
1.168720011203482478e+01 1.250817220708241341e-02 7.227943040653205323e-03
1.169615582093293682e+01 1.379421204614476350e-02 5.005311590103657914e-03
1.170511152983104886e+01 1.467863391188857156e-02 2.564339451891699522e-03
1.171406723872916089e+01 1.512673036079166360e-02 -2.265272654321070136e-05
1.172302294762727293e+01 1.511676571645413115e-02 -2.677961419109190899e-03
1.173197865652537963e+01 1.464073559818301548e-02 -5.320885432303957413e-03
1.174093436542349167e+01 1.370475121709144838e-02 -7.870210735169105160e-03
1.174989007432160371e+01 1.232901498360845956e-02 -1.024669756142443725e-02
1.175884578321971397e+01 1.054735268521369076e-02 -1.237548544004979205e-02
1.176780149211782600e+01 8.406306067211981314e-03 -1.418834543298527241e-02
1.177675720101593804e+01 5.963828178713078201e-03 -1.562573038241504494e-02
1.178571290991404652e+01 3.287636542489881172e-03 -1.663859978266491596e-02
1.179466861881215678e+01 4.532782953146187802e-04 -1.718999248999577081e-02
1.180362432771026882e+01 -2.458047509033917544e-03 -1.725628201169117013e-02
1.181258003660838085e+01 -5.361870228740201610e-03 -1.682803112847600091e-02
1.182153574550649289e+01 -8.172966910489957992e-03 -1.591039909253412141e-02
1.183049145440459959e+01 -1.080792764152357921e-02 -1.452310224879300136e-02
1.183944716330271163e+01 -1.318767526841224669e-02 -1.269994039121851055e-02
1.184840287220082367e+01 -1.523986183516523769e-02 -1.048789851984933442e-02
1.185735858109893570e+01 -1.690106659579643580e-02 -7.945854276553046547e-03
1.186631428999704774e+01 -1.811872713196206741e-02 -5.142944177598978914e-03
1.187526999889515977e+01 -1.885275250966863061e-02 -2.156635283143380332e-03
1.188422570779326648e+01 -1.907677278516556330e-02 9.294666987966504219e-04
1.189318141669137852e+01 -1.877898268259398790e-02 4.028032023395706346e-03
1.190213712558949055e+01 -1.796256428283989418e-02 7.050568971030188661e-03
1.191109283448760259e+01 -1.664569970832690746e-02 9.910026919999403647e-03
1.192004854338571285e+01 -1.486117798391260215e-02 1.252333573145213846e-02
1.192900425228382133e+01 -1.265558466516430482e-02 1.481381131589934105e-02
1.193795996118193337e+01 -1.008807582366515534e-02 1.671338717789357109e-02
1.194691567008004540e+01 -7.228767252040064692e-03 1.816463779475799289e-02
1.195587137897815566e+01 -4.156784555107913802e-03 1.912255420712028614e-02
1.196482708787626770e+01 -9.580232450606463758e-04 1.955601583704460675e-02
1.197378279677437973e+01 2.277318994368028419e-03 1.944887589447106407e-02
1.198273850567248644e+01 5.457360221800915817e-03 1.880057015852828334e-02
1.199169421457059848e+01 8.491227010511243414e-03 1.762620596361277880e-02
1.200064992346871051e+01 1.129175016179622022e-02 1.595616501094414275e-02
1.200960563236682255e+01 1.377807915244430755e-02 1.383528104473666885e-02
1.201856134126493458e+01 1.587812149518598101e-02 1.132161555461983979e-02
1.202751705016304129e+01 1.753071186853660465e-02 8.484822585984260618e-03
1.203647275906115333e+01 1.868741839516356931e-02 5.404121360174189530e-03
1.204542846795926536e+01 1.931391984361160302e-02 2.165964195099756052e-03
1.205438417685737740e+01 1.939093617191826879e-02 -1.138468057197043228e-03
1.206333988575548943e+01 1.891473060617961457e-02 -4.415836685505913559e-03
1.207229559465360147e+01 1.789720942979974166e-02 -7.573242001497560751e-03
1.208125130355170818e+01 1.636563326628094617e-02 -1.052084358139544415e-02
1.209020701244982021e+01 1.436193213664118361e-02 -1.317448167873380704e-02
1.209916272134793225e+01 1.194160526253090424e-02 -1.545822569113307690e-02
1.210811843024604251e+01 9.172197921435490398e-03 -1.730672124323173744e-02
1.211707413914415454e+01 6.131375504731231309e-03 -1.866718398124054407e-02
1.212602984804226303e+01 2.904656535099900839e-03 -1.950092662791749060e-02
1.213498555694037506e+01 -4.170892331920649323e-04 -1.978439149459256322e-02
1.214394126583848532e+01 -3.740269999555340032e-03 -1.950972655320601726e-02
1.215289697473659736e+01 -6.971261112890030087e-03 -1.868494247024312521e-02
1.216185268363470939e+01 -1.001910038340927608e-02 -1.733364618359069589e-02
1.217080839253282143e+01 -1.279811545887639401e-02 -1.549432771715746580e-02
1.217976410143092814e+01 -1.523040152984115811e-02 -1.321920886227418226e-02
1.218871981032904017e+01 -1.724806768100552168e-02 -1.057270446520531745e-02
1.219767551922715221e+01 -1.879516626749204444e-02 -7.629556468532863560e-03
1.220663122812526424e+01 -1.982923616097667999e-02 -4.472689873145912522e-03
1.221558693702337628e+01 -2.032243050376008817e-02 -1.190839868822238072e-03
1.222454264592148299e+01 -2.026222549010664800e-02 2.123988652601489606e-03
1.223349835481959502e+01 -1.965170708662548546e-02 5.379154060684447625e-03
1.224245406371770706e+01 -1.850942811911828606e-02 8.484019603180468008e-03
1.225140977261581909e+01 -1.686883186753308436e-02 1.135252588990691598e-02
1.226036548151393113e+01 -1.477725276224786145e-02 1.390562706951214457e-02
1.226932119041204139e+01 -1.229452184072894576e-02 1.607352143801518696e-02
1.227827689931014987e+01 -9.491213714528360171e-03 1.779759963846951412e-02
1.228723260820826191e+01 -6.446585908745828923e-03 1.903204105526727641e-02
1.229618831710637394e+01 -3.246285437141377146e-03 1.974501867824751677e-02
1.230514402600448420e+01 2.009650060447848622e-05 1.991950823946309762e-02
1.231409973490259624e+01 3.261563742491292283e-03 1.955370801363575523e-02
1.232305544380070472e+01 6.388303677665795564e-03 1.866105257715312132e-02
1.233201115269881498e+01 9.314261969761573889e-03 1.726978151979021922e-02
1.234096686159692702e+01 1.195961009997019084e-02 1.542204287258686773e-02
1.234992257049503905e+01 1.425299438933018241e-02 1.317256993587399838e-02
1.235887827939315109e+01 1.613347239425132543e-02 1.058702097738529330e-02
1.236783398829126313e+01 1.755210271985701426e-02 7.740073483451871510e-03
1.237678969718936983e+01 1.847320270809392831e-02 4.713326647639035603e-03
1.238574540608748187e+01 1.887529499419086584e-02 1.593022967380869348e-03
1.239470111498559390e+01 1.875172427067590269e-02 -1.532415961655205416e-03
1.240365682388370594e+01 1.811084908843327637e-02 -4.574995072515142432e-03
1.241261253278181798e+01 1.697577359440791481e-02 -7.449762045808156277e-03
1.242156824167992468e+01 1.538360173474468198e-02 -1.007729743908668957e-02
1.243052395057803672e+01 1.338424218456251563e-02 -1.238598249819539664e-02
1.243947965947614875e+01 1.103883441469163777e-02 -1.431398885016300915e-02
1.244843536837426079e+01 8.417862462216292932e-03 -1.581094667904322723e-02
1.245739107727237283e+01 5.599010313405317942e-03 -1.683925092331907056e-02
1.246634678617048309e+01 2.664824182625187207e-03 -1.737498272980570607e-02
1.247530249506859157e+01 -2.997296482645369839e-04 -1.740844115089501196e-02
1.248425820396670360e+01 -3.209726438120643482e-03 -1.694428063531584414e-02
1.249321391286481386e+01 -5.982702889673425541e-03 -1.600124514017742250e-02
1.250216962176292590e+01 -8.540980058747158279e-03 -1.461149524696251679e-02
1.251112533066103794e+01 -1.081382012763743190e-02 -1.281954655798409580e-02
1.252008103955914642e+01 -1.273934491886075104e-02 -1.068087139624547717e-02
1.252903674845725668e+01 -1.426616942288161036e-02 -8.260228012416836324e-03
1.253799245735536871e+01 -1.535473759605931673e-02 -5.629756886841090664e-03
1.254694816625348075e+01 -1.597835239505893123e-02 -2.866868326181340899e-03
1.255590387515159279e+01 -1.612386982775554020e-02 -5.197283273304026190e-05
1.256485958404970482e+01 -1.579200960455764274e-02 2.733867315936703516e-03
1.257381529294781153e+01 -1.499724574329673599e-02 5.411292883363115133e-03
1.258277100184592356e+01 -1.376726875718833551e-02 7.904942871556368614e-03
1.259172671074403560e+01 -1.214202938301059929e-02 1.014561141991907056e-02
1.260068241964214764e+01 -1.017239340296775298e-02 1.207218623369962947e-02
1.260963812854025967e+01 -7.918476180277793375e-03 1.363330782654183400e-02
1.261859383743836638e+01 -5.447751964522044507e-03 1.478871052483912013e-02
1.262754954633647841e+01 -2.833018493648620760e-03 1.551022860504488662e-02
1.263650525523459045e+01 -1.502660084352460464e-04 1.578246783643537723e-02
1.264546096413270249e+01 2.523518105363413075e-03 1.560313551785911731e-02
1.265441667303081275e+01 5.112577461740664894e-03 1.498299949396428299e-02
1.266337238192892478e+01 7.544594321278293853e-03 1.394544553494223710e-02
1.267232809082703326e+01 9.752790931601926575e-03 1.252563339742966859e-02
1.268128379972514530e+01 1.167782766444586465e-02 1.076928541675207379e-02
1.269023950862325556e+01 1.326942492519954386e-02 8.731161277982034397e-03
1.269919521752136760e+01 1.448767175955102508e-02 6.473291039524430544e-03
1.270815092641947963e+01 1.530400609351265789e-02 4.063047651215246844e-03
1.271710663531758634e+01 1.570185643939826792e-02 1.571121619057912764e-03
1.272606234421569837e+01 1.567693470123981969e-02 -9.305619809760069111e-04
1.273501805311381041e+01 1.523717369438426505e-02 -3.370941965027781338e-03
1.274397376201192245e+01 1.440230933064294040e-02 -5.681877873456747143e-03
1.275292947091003448e+01 1.320311562060883480e-02 -7.800096640125350582e-03
1.276188517980814652e+01 1.168032067994195615e-02 -9.668958942480487817e-03
1.277084088870625322e+01 9.883256437089732449e-03 -1.123999421973319486e-02
1.277979659760436526e+01 7.868295578618062294e-03 -1.247418186977852089e-02
1.278875230650247730e+01 5.697113378036785213e-03 -1.334295876238183846e-02
1.279770801540058933e+01 3.434813982474119523e-03 -1.382891456802221378e-02
1.280666372429870137e+01 1.147977460855963312e-03 -1.392613698060190218e-02
1.281561943319680807e+01 -1.097312450263805434e-03 -1.364018931898820092e-02

